On automorphisms of the double cover of a circulant graph

A graph $X$ is said to be "unstable" if the direct product $X \times K_2$ (also called the canonical double cover of $X$) has automorphisms that do not come from automorphisms of its factors $X$ and $K_2$. It is "nontrivially unstable" if it is unstable, connected, and nonbipartite, and no two distinct vertices of X have exactly the same neighbors. We find three new conditions that each imply a circulant graph is unstable. (These yield infinite families of nontrivially unstable circulant graphs that were not previously known.) We also find all of the nontrivially unstable circulant graphs of order $2p$, where $p$ is any prime number. Our results imply that there does not exist a nontrivially unstable circulant graph of order $n$ if and only if either $n$ is odd, or $n < 8$, or $n = 2p$, for some prime number $p$ that is congruent to $3$ modulo $4$.

==> anc/FindNonTriviallyUnstable-magma.txt <==
/* Executing the magma code in this file will count the nontrivially unstablecirculant graphs of order at most N.
The algorithm is an exhaustive search through all possible symmetric generating
sets of the cyclic group Z_n. */

N:=38;

/* Function IsStable(X) checks if the graph X is stable. */

IsStable := function(X)
K2 := CompleteGraph(2);
BX := TensorProduct(X, K2);
AutX := AutomorphismGroup(X);
AutBX := AutomorphismGroup(BX);
return #AutBX eq 2 * #AutX;
end function;

/* Function IsTwinFree(n,S) checks if circulant Cay(Z_n,S) is twin free. */

IsTwinFree := function(n,S)
S0:={s mod n:s in S} join {(-s) mod n:s in S};
for j in [1..n-1] do
S1:={(j+s) mod n:s in S0};
if S1 eq S0 then return false;
break;
end if;
end for;
return true;
end function;

/* Function IsNonTriviallyUnstable(n,S) checks if circulant Cay(Z_n,S) is twin free. */

IsNonTriviallyUnstable:= function(n,S)
SS:=SetToSequence(S);
SC:=Append(SS,n);
if GCD(SC) gt 1 then return false;
end if;
if not IsTwinFree(n,S) then return false;
end if;
V:={i:i in [0..n-1]};
E:={{x,(x+s) mod n}:x in V,s in S};
X:=Graph<V|E>;
if IsBipartite(X) then return false;
end if;
if not IsStable(X) then return true;
else return false;
end if;
end function;


/* Function AllNonTriviallyUnstable(n) returns the list of all non-trivially unstable circulants of order n. */

AllNonTriviallyUnstable:=function(n)
L:=[];
V:={i:i in [0..n-1]};
Gen:={i:i in [1..n-1]|Gcd(n,i) eq 1};
V2:={x:x in Gen|x lt n div 2};
SS:=Subsets(V2);
SSG:={};
for S0 in SS do
S:=S0 join {n-s:s in S0};
count:=0;
for k in Gen do
kS:={(k*s) mod n:s in S};
if kS in SSG then continue;
break;
else count:=count+1;
end if;
end for;
if count eq #Gen then
SSG:=SSG join {S};
end if ;
end for;
V3:={x:x in [1..n div 2]|Gcd(n,x) gt 1};
SS2:=Subsets(V3);
for SG in SSG do
for S2 in SS2 do
S:=SG join S2 join {n-s:s in S2};
if IsNonTriviallyUnstable(n,S) then
E:={{x,(x+s) mod n}:x in V,s in S};
X:=Graph<V|E>;
count:=0;
for j in [1..#L] do
if IsIsomorphic(X,L[j]) then 
count:=1;
break;
end if;
end for;
if count eq 0 then L:=Append(L,X);
end if;
end if;
end for;
end for;
return L;
end function;

all:=0;
for n in [2..N] do
if n mod 2 eq 1 then continue;
end if;
t:=#AllNonTriviallyUnstable(n);
print "The number of non-isomorphic non-trivially unstable circulants of order",n,"is",t;
all:=all+t;
end for;
print "The number of non-isomorphic non-trivially unstable circulants of order at most",N," is",all;






==> anc/FindNontriviallyUnstable.maple <==
# Executing the maple code in this file will count the nontrivially unstable
# circulant graphs of order at most N.
#
#     The algorithm is an exhaustive search through all possible symmetric generating
# sets of the cyclic group Z_n.  However, the subsets are constructed in two steps.
#     In the first step, the set of elements that are relatively prime to n are chosen.
# To prune the search tree, the function SgenReps compares each possible subset to
# all sets that can be obtained by multiplying it by an integer k that is relatively
# prime to n.  Only the lexicographically least subset is used.
#     Each lexicographically least subset (from Step 1) is paired with all symmetric
# sets of elements of Z_n that are NOT relatively prime to n. (The calculation for
# each subset from Step 1 is a "stage" of the computation.)

with(GraphTheory): 
with(combinat):

IsTwinFree := proc(G :: Graph) :: boolean;
    local u,v;
    for u in Vertices(G) do
        for v in Vertices(G) do
            if (u <> v) and (Neighbors(G,u) = Neighbors(G,v)) then
                return false;
            end if;
        end do;
    end do;
    return true;
end proc:

IsStable := proc(X :: Graph) :: boolean;
    local BX;
    BX := TensorProduct(X, CompleteGraph(2));
    return evalb(GroupOrder(AutomorphismGroup(BX)) = 2*GroupOrder(AutomorphismGroup(X)));
end proc:

Circulant := proc(n:: integer, S :: set) :: Graph;
    local V, E, v, s;
    V := [seq(i, i = 0.. n-1)];
    E := {};
    for v in V do
        for s in S do
            E := `union`(E , {{v, (v + s) mod n}});
        end do;
    end do;
    return Graph(V, E);
end proc:

SgenReps := proc(n :: integer) :: set;
    local L, relprime, s, So1, So, smallest, k, Sk, i, relprimesubseteq;
    L :={};
    relprime := {};
    for s from 1 to n-1 do
        if gcd(s, 2*n) = 1 then
            relprime := `union`(relprime , {s});
        end if;
    end do;
    relprimesubseteq := subsets(relprime);
    while not relprimesubseteq[finished] do
        So1 := relprimesubseteq[nextvalue]();
        So := `union`(So1 , {seq(2*n - s, s = So1)});
        smallest := true;
        for k from 1 to n-1 do
            Sk := {seq((k*s) mod (2*n), s = So)};
            for i from 1 to numelems(So) do
                if So[i] < Sk[i] then
                    break;
                end if;
                if So[i] > Sk[i] then
                    smallest := false;
                    break;
                end if;
            end do;
            if not smallest then
                break;
            end if;
        end do;
        if smallest then
            L := `union`(L , {So});
        end if;
    end do;
    return L;
end proc:

FindNontriviallyUnstable := proc(N::posint)
    local UnstableCount, n, UnstableXList, UnstableOrderCount, NonGens1, s, nh, 
        SgenRepList, stage, nonprimesubsets, Snongen1, S, X, Alist, A, valency;
    UnstableCount := 0:
    for n from 2 to N by 2 do
        printf("\n# vertices = %a\n", n);
        nh := iquo(n,2):
        UnstableXList := [seq([],  i = 1 .. n)];
        UnstableOrderCount := 0:
        NonGens1 := {};
        for s from 1 to nh do
            if gcd(s,n) <> 1 then
                NonGens1 := `union`(NonGens1, {s});
            end if;
        end do;
        SgenRepList := SgenReps(nh);
        for stage from 1 to numelems(SgenRepList) do
            nonprimesubsets := subsets(NonGens1);
            while not nonprimesubsets[finished] do
                Snongen1 := nonprimesubsets[nextvalue]();
                S := `union`(SgenRepList[stage] , Snongen1 , {seq(n - s, s = Snongen1)});
                X := Circulant(n, S);
                if IsConnected(X) and not(IsBipartite(X)) and IsTwinFree(X) and not IsStable(X) then
                    Alist := convert(AdjacencyMatrix(CanonicalGraph(X)), list);
                    A := add(2^i * Alist[i], i = 1..n^2);
                    valency := numelems(S);
                    if not (A in UnstableXList[valency]) then
                        UnstableCount := UnstableCount + 1;
                        UnstableOrderCount := UnstableOrderCount + 1;
                        UnstableXList[valency] := [op(UnstableXList[valency]), A];
                    end if;
                end if;
            end do;
            printf("    finished stage %a of %a: found %a unstable circulants of order %a so far\n", 
                stage, numelems(SgenRepList), UnstableOrderCount, n)
        end do;
        printf("There are %a nontrivially unstable circulant graphs of order at most %a\n", UnstableCount, n)
    end do;
    print("final unstable count =", UnstableCount);
end proc:

FindNontriviallyUnstable(36):


==> anc/FindNontriviallyUnstable.sage <==
# Executing the sagemath code in this file will count the nontrivially unstable
# circulant graphs of order at most N.
#     Item n of UnstableXList will be a list of all such circulant graphs of order n.
#
#     The algorithm is an exhaustive search through all possible symmetric generating
# sets of the cyclic group Z_n.  However, the subsets are constructed in two steps.
#     In the first step, the set of elements that are relatively prime to n are chosen.
# To prune the search tree, the function SgenReps compares each possible subset to
# all sets that can be obtained by multiplying it by an integer k that is relatively
# prime to n.  Only the lexicographically least subset is used.
#     Each lexicographically least subset (from Step 1) is paired with all symmetric
# sets of elements of Z_n that are NOT relatively prime to n. (The calculation for
# each subset from Step 1 is a "stage" of the computation.)

N = 36

def is_twinfree(Snums, n):
    # return True if the circulant graph Cay(Z_n, Snums) is twin-free
    for h in divisors(n)[:-1]:
        if all((h + s) % n in Snums for s in Snums):
            return False
    return True

def SgenReps(n):
    """return a list of representatives of equivalence classes of symmetric sets 
    of generators of Z_n.  Set S1 is equivalent to S2 if S1 = k S2 (mod n) 
    where k is relatively prime to n.  It is assumed that n is even."""
    L = []
    for So1 in Subsets(s for s in range(n//2) if gcd(s,n) == 1):
        So = sorted(list(So1) + [n - s for s in So1])
        if all(sorted([(k*s) % n for s in So]) >= So for k in range(n//2) if gcd(k,n) == 1):
            L.append(So)
    return L

UnstableCount = 0  # count nontrivially unstable graphs that have been found

for n in range(2, N + 2, 2):
    print(f"\n{n} vertices")
    UnstableXList = n*[[]]
    UnstableOrderCount = 0  # count nontrivially unstable graphs of order n
    NonGens1 = [s for s in range(1,n//2 + 1) if gcd(s,n) != 1]
    SgenRepList = SgenReps(n)
    for stage in range(len(SgenRepList)):
        for Snongen1 in Subsets(NonGens1):
            S = sorted(Set(SgenRepList[stage]) + Snongen1 + Set(n - s for s in Snongen1))
            X = graphs.CirculantGraph(n, S)
            if X.is_connected() and not(X.is_bipartite()) and is_twinfree(S, n):
                BX = X.categorical_product(graphs.CompleteGraph(2))
                OrderOfAutBX = BX.automorphism_group(return_group=False,order=True)
                if OrderOfAutBX > 2*n:
                    OrderOfAutX = X.automorphism_group(return_group=False,order=True)
                    if 2*OrderOfAutX != OrderOfAutBX:
                        Xc = X.canonical_label()
                        valency = len(S)
                        if Xc not in UnstableXList[valency]:
                            UnstableCount += 1
                            UnstableOrderCount += 1
                            UnstableXList[valency].append(Xc)
        print(f"      finished stage {stage + 1} of {len(SgenRepList)}:",
              f"found {UnstableOrderCount} unstable circulants of order {n} so far")

    print(f"There are {UnstableCount} nontrivially unstable circulant graphs",
          f"of order at most {n}.")

==> anc/ListsOfNontriviallyUnstableGraphs/NonWilson.py <==
# This is a list of the 322 nonisomorphic nontrivially unstable circulant graphs
# of order at most 50 that have no Wilson type.  There are 6 of order 24,
# 52 of order 40, 262 of order 48, and 2 of order 50.

# Each graph (one per line) is given as a list [n, S], where n is the order 
# and S (a list) is the connection set.

NonWilson = [
    [24, [2, 3, 8, 9, 10, 14, 15, 16, 21, 22]],
    [24, [2, 3, 8, 9, 10, 12, 14, 15, 16, 21, 22]],
    [24, [1, 2, 5, 7, 8, 10, 11, 13, 14, 16, 17, 19, 22, 23]],
    [24, [1, 2, 5, 7, 8, 10, 11, 12, 13, 14, 16, 17, 19, 22, 23]],
    [24, [1, 2, 3, 5, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17, 19, 21, 22, 23]],
    [24, [1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 19, 21, 22, 23]],
    [40, [2, 5, 8, 15, 18, 22, 25, 32, 35, 38]],
    [40, [2, 4, 5, 8, 15, 18, 22, 25, 32, 35, 36, 38]],
    [40, [2, 5, 8, 15, 18, 20, 22, 25, 32, 35, 38]],
    [40, [1, 2, 8, 9, 11, 18, 19, 21, 22, 29, 31, 32, 38, 39]],
    [40, [1, 6, 9, 11, 14, 16, 19, 21, 24, 26, 29, 31, 34, 39]],
    [40, [2, 4, 5, 8, 15, 18, 20, 22, 25, 32, 35, 36, 38]],
    [40, [1, 2, 4, 8, 9, 11, 18, 19, 21, 22, 29, 31, 32, 36, 38, 39]],
    [40, [1, 2, 8, 9, 11, 18, 19, 20, 21, 22, 29, 31, 32, 38, 39]],
    [40, [1, 6, 9, 11, 12, 14, 16, 19, 21, 24, 26, 28, 29, 31, 34, 39]],
    [40, [1, 6, 9, 11, 14, 16, 19, 20, 21, 24, 26, 29, 31, 34, 39]],
    [40, [2, 5, 6, 8, 14, 15, 16, 18, 22, 24, 25, 26, 32, 34, 35, 38]],
    [40, [1, 2, 4, 8, 9, 11, 18, 19, 20, 21, 22, 29, 31, 32, 36, 38, 39]],
    [40, [1, 2, 5, 8, 9, 11, 15, 18, 19, 21, 22, 25, 29, 31, 32, 35, 38, 39]],
    [40, [1, 5, 6, 9, 11, 14, 15, 16, 19, 21, 24, 25, 26, 29, 31, 34, 35, 39]],
    [40, [1, 6, 9, 11, 12, 14, 16, 19, 20, 21, 24, 26, 28, 29, 31, 34, 39]],
    [40, [2, 4, 5, 6, 8, 14, 15, 16, 18, 22, 24, 25, 26, 32, 34, 35, 36, 38]],
    [40, [2, 5, 6, 8, 14, 15, 16, 18, 20, 22, 24, 25, 26, 32, 34, 35, 38]],
    [40, [1, 2, 4, 5, 8, 9, 11, 15, 18, 19, 21, 22, 25, 29, 31, 32, 35, 36, 38, 39]],
    [40, [1, 2, 5, 8, 9, 11, 15, 18, 19, 20, 21, 22, 25, 29, 31, 32, 35, 38, 39]],
    [40, [1, 2, 6, 8, 9, 11, 14, 16, 18, 19, 21, 22, 24, 26, 29, 31, 32, 34, 38, 39]],
    [40, [1, 5, 6, 9, 11, 12, 14, 15, 16, 19, 21, 24, 25, 26, 28, 29, 31, 34, 35, 39]],
    [40, [1, 5, 6, 9, 11, 14, 15, 16, 19, 20, 21, 24, 25, 26, 29, 31, 34, 35, 39]],
    [40, [2, 4, 5, 6, 8, 14, 15, 16, 18, 20, 22, 24, 25, 26, 32, 34, 35, 36, 38]],
    [40, [1, 2, 3, 7, 8, 9, 11, 13, 17, 18, 19, 21, 22, 23, 27, 29, 31, 32, 33, 37, 38, 39]],
    [40, [1, 2, 4, 5, 8, 9, 11, 15, 18, 19, 20, 21, 22, 25, 29, 31, 32, 35, 36, 38, 39]],
    [40, [1, 2, 4, 6, 8, 9, 11, 14, 16, 18, 19, 21, 22, 24, 26, 29, 31, 32, 34, 36, 38, 39]],
    [40, [1, 2, 6, 8, 9, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 38, 39]],
    [40, [1, 2, 6, 8, 9, 11, 14, 16, 18, 19, 20, 21, 22, 24, 26, 29, 31, 32, 34, 38, 39]],
    [40, [1, 5, 6, 9, 11, 12, 14, 15, 16, 19, 20, 21, 24, 25, 26, 28, 29, 31, 34, 35, 39]],
    [40, [1, 2, 3, 4, 7, 8, 9, 11, 13, 17, 18, 19, 21, 22, 23, 27, 29, 31, 32, 33, 36, 37, 38, 39]],
    [40, [1, 2, 3, 7, 8, 9, 11, 13, 17, 18, 19, 20, 21, 22, 23, 27, 29, 31, 32, 33, 37, 38, 39]],
    [40, [1, 2, 4, 6, 8, 9, 11, 14, 16, 18, 19, 20, 21, 22, 24, 26, 29, 31, 32, 34, 36, 38, 39]],
    [40, [1, 2, 5, 6, 8, 9, 11, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 29, 31, 32, 34, 35, 38, 39]],
    [40, [1, 2, 6, 8, 9, 11, 12, 14, 16, 18, 19, 20, 21, 22, 24, 26, 28, 29, 31, 32, 34, 38, 39]],
    [40, [1, 2, 3, 4, 7, 8, 9, 11, 13, 17, 18, 19, 20, 21, 22, 23, 27, 29, 31, 32, 33, 36, 37, 38, 39]],
    [40, [1, 2, 3, 5, 7, 8, 9, 11, 13, 15, 17, 18, 19, 21, 22, 23, 25, 27, 29, 31, 32, 33, 35, 37, 38, 39]],
    [40, [1, 2, 4, 5, 6, 8, 9, 11, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 29, 31, 32, 34, 35, 36, 38, 39]],
    [40, [1, 2, 5, 6, 8, 9, 11, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 35, 38, 39]],
    [40, [1, 2, 5, 6, 8, 9, 11, 14, 15, 16, 18, 19, 20, 21, 22, 24, 25, 26, 29, 31, 32, 34, 35, 38, 39]],
    [40, [1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 15, 17, 18, 19, 21, 22, 23, 25, 27, 29, 31, 32, 33, 35, 36, 37, 38, 39]],
    [40, [1, 2, 3, 5, 7, 8, 9, 11, 13, 15, 17, 18, 19, 20, 21, 22, 23, 25, 27, 29, 31, 32, 33, 35, 37, 38, 39]],
    [40, [1, 2, 3, 6, 7, 8, 9, 11, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 27, 29, 31, 32, 33, 34, 37, 38, 39]],
    [40, [1, 2, 4, 5, 6, 8, 9, 11, 14, 15, 16, 18, 19, 20, 21, 22, 24, 25, 26, 29, 31, 32, 34, 35, 36, 38, 39]],
    [40, [1, 2, 5, 6, 8, 9, 11, 12, 14, 15, 16, 18, 19, 20, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 35, 38, 39]],
    [40, [1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 15, 17, 18, 19, 20, 21, 22, 23, 25, 27, 29, 31, 32, 33, 35, 36, 37, 38, 39]],
    [40, [1, 2, 3, 4, 6, 7, 8, 9, 11, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 27, 29, 31, 32, 33, 34, 36, 37, 38, 39]],
    [40, [1, 2, 3, 6, 7, 8, 9, 11, 13, 14, 16, 17, 18, 19, 20, 21, 22, 23, 24, 26, 27, 29, 31, 32, 33, 34, 37, 38, 39]],
    [40, [1, 2, 3, 4, 6, 7, 8, 9, 11, 13, 14, 16, 17, 18, 19, 20, 21, 22, 23, 24, 26, 27, 29, 31, 32, 33, 34, 36, 37, 38, 39]],
    [40, [1, 2, 3, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 26, 27, 29, 31, 32, 33, 34, 35, 37, 38, 39]],
    [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 26, 27, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]],
    [40, [1, 2, 3, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 29, 31, 32, 33, 34, 35, 37, 38, 39]],
    [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]],
    [48, [3, 4, 6, 21, 27, 42, 44, 45]],
    [48, [2, 3, 4, 14, 21, 27, 34, 44, 45, 46]],
    [48, [3, 4, 6, 12, 21, 27, 36, 42, 44, 45]],
    [48, [1, 4, 6, 7, 17, 23, 25, 31, 41, 42, 44, 47]],
    [48, [1, 4, 6, 11, 13, 23, 25, 35, 37, 42, 44, 47]],
    [48, [2, 3, 4, 6, 14, 21, 27, 34, 42, 44, 45, 46]],
    [48, [2, 3, 4, 12, 14, 21, 27, 34, 36, 44, 45, 46]],
    [48, [2, 3, 4, 14, 18, 21, 27, 30, 34, 44, 45, 46]],
    [48, [3, 4, 6, 8, 16, 21, 27, 32, 40, 42, 44, 45]],
    [48, [1, 2, 4, 5, 10, 19, 23, 25, 29, 38, 43, 44, 46, 47]],
    [48, [1, 2, 4, 7, 14, 17, 23, 25, 31, 34, 41, 44, 46, 47]],
    [48, [1, 2, 4, 10, 11, 13, 23, 25, 35, 37, 38, 44, 46, 47]],
    [48, [1, 2, 4, 11, 13, 14, 23, 25, 34, 35, 37, 44, 46, 47]],
    [48, [1, 4, 6, 7, 12, 17, 23, 25, 31, 36, 41, 42, 44, 47]],
    [48, [1, 4, 6, 11, 12, 13, 23, 25, 35, 36, 37, 42, 44, 47]],
    [48, [1, 4, 11, 13, 16, 20, 23, 25, 28, 32, 35, 37, 44, 47]],
    [48, [2, 3, 4, 6, 12, 14, 21, 27, 34, 36, 42, 44, 45, 46]],
    [48, [2, 3, 4, 6, 14, 18, 21, 27, 30, 34, 42, 44, 45, 46]],
    [48, [2, 3, 4, 8, 14, 16, 21, 27, 32, 34, 40, 44, 45, 46]],
    [48, [2, 3, 4, 12, 14, 18, 21, 27, 30, 34, 36, 44, 45, 46]],
    [48, [3, 4, 6, 8, 12, 16, 21, 27, 32, 36, 40, 42, 44, 45]],
    [48, [3, 4, 9, 15, 16, 20, 21, 27, 28, 32, 33, 39, 44, 45]],
    [48, [1, 2, 4, 5, 10, 12, 19, 23, 25, 29, 36, 38, 43, 44, 46, 47]],
    [48, [1, 2, 4, 6, 7, 14, 17, 23, 25, 31, 34, 41, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 11, 13, 14, 23, 25, 34, 35, 37, 42, 44, 46, 47]],
    [48, [1, 2, 4, 7, 12, 14, 17, 23, 25, 31, 34, 36, 41, 44, 46, 47]],
    [48, [1, 2, 4, 7, 14, 17, 18, 23, 25, 30, 31, 34, 41, 44, 46, 47]],
    [48, [1, 2, 4, 10, 11, 12, 13, 23, 25, 35, 36, 37, 38, 44, 46, 47]],
    [48, [1, 2, 4, 11, 12, 13, 14, 23, 25, 34, 35, 36, 37, 44, 46, 47]],
    [48, [1, 2, 4, 11, 13, 14, 18, 23, 25, 30, 34, 35, 37, 44, 46, 47]],
    [48, [1, 3, 4, 6, 7, 17, 21, 23, 25, 27, 31, 41, 42, 44, 45, 47]],
    [48, [1, 4, 6, 7, 8, 16, 17, 23, 25, 31, 32, 40, 41, 42, 44, 47]],
    [48, [1, 4, 6, 7, 9, 15, 17, 23, 25, 31, 33, 39, 41, 42, 44, 47]],
    [48, [1, 4, 6, 8, 11, 13, 16, 23, 25, 32, 35, 37, 40, 42, 44, 47]],
    [48, [1, 4, 11, 13, 16, 20, 23, 24, 25, 28, 32, 35, 37, 44, 47]],
    [48, [2, 3, 4, 6, 8, 14, 16, 21, 27, 32, 34, 40, 42, 44, 45, 46]],
    [48, [2, 3, 4, 6, 10, 14, 21, 22, 26, 27, 34, 38, 42, 44, 45, 46]],
    [48, [2, 3, 4, 6, 12, 14, 18, 21, 27, 30, 34, 36, 42, 44, 45, 46]],
    [48, [2, 3, 4, 8, 12, 14, 16, 21, 27, 32, 34, 36, 40, 44, 45, 46]],
    [48, [2, 3, 4, 8, 14, 16, 18, 21, 27, 30, 32, 34, 40, 44, 45, 46]],
    [48, [3, 4, 9, 15, 16, 20, 21, 24, 27, 28, 32, 33, 39, 44, 45]],
    [48, [1, 2, 3, 4, 7, 14, 17, 21, 23, 25, 27, 31, 34, 41, 44, 45, 46, 47]],
    [48, [1, 2, 4, 5, 6, 10, 18, 19, 23, 25, 29, 30, 38, 42, 43, 44, 46, 47]],
    [48, [1, 2, 4, 5, 8, 10, 16, 19, 23, 25, 29, 32, 38, 40, 43, 44, 46, 47]],
    [48, [1, 2, 4, 6, 7, 12, 14, 17, 23, 25, 31, 34, 36, 41, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 7, 14, 17, 18, 23, 25, 30, 31, 34, 41, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 10, 11, 13, 18, 23, 25, 30, 35, 37, 38, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 11, 12, 13, 14, 23, 25, 34, 35, 36, 37, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 11, 13, 14, 18, 23, 25, 30, 34, 35, 37, 42, 44, 46, 47]],
    [48, [1, 2, 4, 7, 8, 14, 16, 17, 23, 25, 31, 32, 34, 40, 41, 44, 46, 47]],
    [48, [1, 2, 4, 7, 9, 14, 15, 17, 23, 25, 31, 33, 34, 39, 41, 44, 46, 47]],
    [48, [1, 2, 4, 7, 12, 14, 17, 18, 23, 25, 30, 31, 34, 36, 41, 44, 46, 47]],
    [48, [1, 2, 4, 8, 10, 11, 13, 16, 23, 25, 32, 35, 37, 38, 40, 44, 46, 47]],
    [48, [1, 2, 4, 8, 11, 13, 14, 16, 23, 25, 32, 34, 35, 37, 40, 44, 46, 47]],
    [48, [1, 2, 4, 11, 12, 13, 14, 18, 23, 25, 30, 34, 35, 36, 37, 44, 46, 47]],
    [48, [1, 3, 4, 6, 7, 12, 17, 21, 23, 25, 27, 31, 36, 41, 42, 44, 45, 47]],
    [48, [1, 4, 6, 7, 8, 12, 16, 17, 23, 25, 31, 32, 36, 40, 41, 42, 44, 47]],
    [48, [1, 4, 6, 7, 9, 12, 15, 17, 23, 25, 31, 33, 36, 39, 41, 42, 44, 47]],
    [48, [1, 4, 6, 8, 11, 12, 13, 16, 23, 25, 32, 35, 36, 37, 40, 42, 44, 47]],
    [48, [1, 4, 6, 11, 13, 16, 18, 20, 23, 25, 28, 30, 32, 35, 37, 42, 44, 47]],
    [48, [2, 3, 4, 6, 8, 12, 14, 16, 21, 27, 32, 34, 36, 40, 42, 44, 45, 46]],
    [48, [2, 3, 4, 6, 8, 14, 16, 18, 21, 27, 30, 32, 34, 40, 42, 44, 45, 46]],
    [48, [2, 3, 4, 6, 10, 12, 14, 21, 22, 26, 27, 34, 36, 38, 42, 44, 45, 46]],
    [48, [2, 3, 4, 8, 12, 14, 16, 18, 21, 27, 30, 32, 34, 36, 40, 44, 45, 46]],
    [48, [3, 4, 6, 9, 15, 16, 18, 20, 21, 27, 28, 30, 32, 33, 39, 42, 44, 45]],
    [48, [1, 2, 3, 4, 6, 7, 14, 17, 21, 23, 25, 27, 31, 34, 41, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 7, 12, 14, 17, 21, 23, 25, 27, 31, 34, 36, 41, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 7, 14, 17, 18, 21, 23, 25, 27, 30, 31, 34, 41, 44, 45, 46, 47]],
    [48, [1, 2, 4, 5, 6, 10, 12, 18, 19, 23, 25, 29, 30, 36, 38, 42, 43, 44, 46, 47]],
    [48, [1, 2, 4, 5, 8, 10, 12, 16, 19, 23, 25, 29, 32, 36, 38, 40, 43, 44, 46, 47]],
    [48, [1, 2, 4, 6, 7, 8, 14, 16, 17, 23, 25, 31, 32, 34, 40, 41, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 7, 9, 14, 15, 17, 23, 25, 31, 33, 34, 39, 41, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 7, 10, 14, 17, 22, 23, 25, 26, 31, 34, 38, 41, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 7, 12, 14, 17, 18, 23, 25, 30, 31, 34, 36, 41, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 8, 11, 13, 14, 16, 23, 25, 32, 34, 35, 37, 40, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 10, 11, 12, 13, 18, 23, 25, 30, 35, 36, 37, 38, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 10, 11, 13, 14, 22, 23, 25, 26, 34, 35, 37, 38, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 11, 12, 13, 14, 18, 23, 25, 30, 34, 35, 36, 37, 42, 44, 46, 47]],
    [48, [1, 2, 4, 7, 8, 12, 14, 16, 17, 23, 25, 31, 32, 34, 36, 40, 41, 44, 46, 47]],
    [48, [1, 2, 4, 7, 8, 14, 16, 17, 18, 23, 25, 30, 31, 32, 34, 40, 41, 44, 46, 47]],
    [48, [1, 2, 4, 7, 9, 12, 14, 15, 17, 23, 25, 31, 33, 34, 36, 39, 41, 44, 46, 47]],
    [48, [1, 2, 4, 8, 10, 11, 12, 13, 16, 23, 25, 32, 35, 36, 37, 38, 40, 44, 46, 47]],
    [48, [1, 2, 4, 8, 11, 12, 13, 14, 16, 23, 25, 32, 34, 35, 36, 37, 40, 44, 46, 47]],
    [48, [1, 2, 4, 8, 11, 13, 14, 16, 18, 23, 25, 30, 32, 34, 35, 37, 40, 44, 46, 47]],
    [48, [1, 3, 4, 6, 7, 8, 16, 17, 21, 23, 25, 27, 31, 32, 40, 41, 42, 44, 45, 47]],
    [48, [1, 3, 4, 6, 7, 9, 15, 17, 21, 23, 25, 27, 31, 33, 39, 41, 42, 44, 45, 47]],
    [48, [1, 3, 4, 6, 9, 11, 13, 15, 21, 23, 25, 27, 33, 35, 37, 39, 42, 44, 45, 47]],
    [48, [1, 4, 6, 7, 8, 9, 15, 16, 17, 23, 25, 31, 32, 33, 39, 40, 41, 42, 44, 47]],
    [48, [1, 4, 6, 11, 13, 16, 18, 20, 23, 24, 25, 28, 30, 32, 35, 37, 42, 44, 47]],
    [48, [2, 3, 4, 6, 8, 10, 14, 16, 21, 22, 26, 27, 32, 34, 38, 40, 42, 44, 45, 46]],
    [48, [2, 3, 4, 6, 8, 12, 14, 16, 18, 21, 27, 30, 32, 34, 36, 40, 42, 44, 45, 46]],
    [48, [3, 4, 6, 9, 15, 16, 18, 20, 21, 24, 27, 28, 30, 32, 33, 39, 42, 44, 45]],
    [48, [1, 2, 3, 4, 5, 9, 10, 15, 19, 21, 23, 25, 27, 29, 33, 38, 39, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 7, 12, 14, 17, 21, 23, 25, 27, 31, 34, 36, 41, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 7, 14, 17, 18, 21, 23, 25, 27, 30, 31, 34, 41, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 7, 8, 14, 16, 17, 21, 23, 25, 27, 31, 32, 34, 40, 41, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 7, 9, 14, 15, 17, 21, 23, 25, 27, 31, 33, 34, 39, 41, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 7, 12, 14, 17, 18, 21, 23, 25, 27, 30, 31, 34, 36, 41, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 9, 10, 11, 13, 15, 21, 23, 25, 27, 33, 35, 37, 38, 39, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 9, 11, 13, 14, 15, 21, 23, 25, 27, 33, 34, 35, 37, 39, 44, 45, 46, 47]],
    [48, [1, 2, 4, 5, 6, 8, 10, 16, 18, 19, 23, 25, 29, 30, 32, 38, 40, 42, 43, 44, 46, 47]],
    [48, [1, 2, 4, 6, 7, 8, 12, 14, 16, 17, 23, 25, 31, 32, 34, 36, 40, 41, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 7, 8, 14, 16, 17, 18, 23, 25, 30, 31, 32, 34, 40, 41, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 7, 9, 12, 14, 15, 17, 23, 25, 31, 33, 34, 36, 39, 41, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 7, 9, 14, 15, 17, 18, 23, 25, 30, 31, 33, 34, 39, 41, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 7, 10, 12, 14, 17, 22, 23, 25, 26, 31, 34, 36, 38, 41, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 8, 10, 11, 13, 16, 18, 23, 25, 30, 32, 35, 37, 38, 40, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 8, 11, 12, 13, 14, 16, 23, 25, 32, 34, 35, 36, 37, 40, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 8, 11, 13, 14, 16, 18, 23, 25, 30, 32, 34, 35, 37, 40, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 10, 11, 12, 13, 14, 22, 23, 25, 26, 34, 35, 36, 37, 38, 42, 44, 46, 47]],
    [48, [1, 2, 4, 7, 8, 9, 14, 15, 16, 17, 23, 25, 31, 32, 33, 34, 39, 40, 41, 44, 46, 47]],
    [48, [1, 2, 4, 7, 8, 12, 14, 16, 17, 18, 23, 25, 30, 31, 32, 34, 36, 40, 41, 44, 46, 47]],
    [48, [1, 2, 4, 8, 11, 12, 13, 14, 16, 18, 23, 25, 30, 32, 34, 35, 36, 37, 40, 44, 46, 47]],
    [48, [1, 2, 4, 10, 11, 13, 14, 16, 20, 22, 23, 25, 26, 28, 32, 34, 35, 37, 38, 44, 46, 47]],
    [48, [1, 3, 4, 6, 7, 8, 12, 16, 17, 21, 23, 25, 27, 31, 32, 36, 40, 41, 42, 44, 45, 47]],
    [48, [1, 3, 4, 6, 7, 9, 12, 15, 17, 21, 23, 25, 27, 31, 33, 36, 39, 41, 42, 44, 45, 47]],
    [48, [1, 3, 4, 6, 9, 11, 12, 13, 15, 21, 23, 25, 27, 33, 35, 36, 37, 39, 42, 44, 45, 47]],
    [48, [1, 3, 4, 9, 11, 13, 15, 16, 20, 21, 23, 25, 27, 28, 32, 33, 35, 37, 39, 44, 45, 47]],
    [48, [1, 4, 5, 7, 11, 13, 16, 17, 19, 20, 23, 25, 28, 29, 31, 32, 35, 37, 41, 43, 44, 47]],
    [48, [1, 4, 6, 7, 8, 9, 12, 15, 16, 17, 23, 25, 31, 32, 33, 36, 39, 40, 41, 42, 44, 47]],
    [48, [2, 3, 4, 6, 8, 10, 12, 14, 16, 21, 22, 26, 27, 32, 34, 36, 38, 40, 42, 44, 45, 46]],
    [48, [2, 3, 4, 9, 10, 14, 15, 16, 20, 21, 22, 26, 27, 28, 32, 33, 34, 38, 39, 44, 45, 46]],
    [48, [1, 2, 3, 4, 5, 9, 10, 12, 15, 19, 21, 23, 25, 27, 29, 33, 36, 38, 39, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 7, 8, 14, 16, 17, 21, 23, 25, 27, 31, 32, 34, 40, 41, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 7, 9, 14, 15, 17, 21, 23, 25, 27, 31, 33, 34, 39, 41, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 7, 10, 14, 17, 21, 22, 23, 25, 26, 27, 31, 34, 38, 41, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 7, 12, 14, 17, 18, 21, 23, 25, 27, 30, 31, 34, 36, 41, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 9, 11, 13, 14, 15, 21, 23, 25, 27, 33, 34, 35, 37, 39, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 7, 8, 12, 14, 16, 17, 21, 23, 25, 27, 31, 32, 34, 36, 40, 41, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 7, 8, 14, 16, 17, 18, 21, 23, 25, 27, 30, 31, 32, 34, 40, 41, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 7, 9, 12, 14, 15, 17, 21, 23, 25, 27, 31, 33, 34, 36, 39, 41, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 7, 9, 14, 15, 17, 18, 21, 23, 25, 27, 30, 31, 33, 34, 39, 41, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 9, 10, 11, 12, 13, 15, 21, 23, 25, 27, 33, 35, 36, 37, 38, 39, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 9, 11, 12, 13, 14, 15, 21, 23, 25, 27, 33, 34, 35, 36, 37, 39, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 9, 11, 13, 14, 15, 18, 21, 23, 25, 27, 30, 33, 34, 35, 37, 39, 44, 45, 46, 47]],
    [48, [1, 2, 4, 5, 6, 8, 10, 12, 16, 18, 19, 23, 25, 29, 30, 32, 36, 38, 40, 42, 43, 44, 46, 47]],
    [48, [1, 2, 4, 6, 7, 8, 9, 14, 15, 16, 17, 23, 25, 31, 32, 33, 34, 39, 40, 41, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 7, 8, 10, 14, 16, 17, 22, 23, 25, 26, 31, 32, 34, 38, 40, 41, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 7, 8, 12, 14, 16, 17, 18, 23, 25, 30, 31, 32, 34, 36, 40, 41, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 7, 9, 10, 14, 15, 17, 22, 23, 25, 26, 31, 33, 34, 38, 39, 41, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 7, 9, 12, 14, 15, 17, 18, 23, 25, 30, 31, 33, 34, 36, 39, 41, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 8, 10, 11, 12, 13, 16, 18, 23, 25, 30, 32, 35, 36, 37, 38, 40, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 8, 10, 11, 13, 14, 16, 22, 23, 25, 26, 32, 34, 35, 37, 38, 40, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 8, 11, 12, 13, 14, 16, 18, 23, 25, 30, 32, 34, 35, 36, 37, 40, 42, 44, 46, 47]],
    [48, [1, 2, 4, 7, 8, 9, 12, 14, 15, 16, 17, 23, 25, 31, 32, 33, 34, 36, 39, 40, 41, 44, 46, 47]],
    [48, [1, 2, 4, 7, 8, 9, 14, 15, 16, 17, 18, 23, 25, 30, 31, 32, 33, 34, 39, 40, 41, 44, 46, 47]],
    [48, [1, 2, 4, 10, 11, 13, 14, 16, 20, 22, 23, 24, 25, 26, 28, 32, 34, 35, 37, 38, 44, 46, 47]],
    [48, [1, 3, 4, 5, 6, 7, 11, 13, 17, 19, 21, 23, 25, 27, 29, 31, 35, 37, 41, 42, 43, 44, 45, 47]],
    [48, [1, 3, 4, 6, 7, 8, 9, 15, 16, 17, 21, 23, 25, 27, 31, 32, 33, 39, 40, 41, 42, 44, 45, 47]],
    [48, [1, 3, 4, 6, 8, 9, 11, 13, 15, 16, 21, 23, 25, 27, 32, 33, 35, 37, 39, 40, 42, 44, 45, 47]],
    [48, [1, 3, 4, 9, 11, 13, 15, 16, 20, 21, 23, 24, 25, 27, 28, 32, 33, 35, 37, 39, 44, 45, 47]],
    [48, [1, 4, 5, 7, 11, 13, 16, 17, 19, 20, 23, 24, 25, 28, 29, 31, 32, 35, 37, 41, 43, 44, 47]],
    [48, [2, 3, 4, 9, 10, 14, 15, 16, 20, 21, 22, 24, 26, 27, 28, 32, 33, 34, 38, 39, 44, 45, 46]],
    [48, [1, 2, 3, 4, 5, 6, 9, 10, 15, 18, 19, 21, 23, 25, 27, 29, 30, 33, 38, 39, 42, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 5, 7, 11, 13, 14, 17, 19, 21, 23, 25, 27, 29, 31, 34, 35, 37, 41, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 5, 8, 9, 10, 15, 16, 19, 21, 23, 25, 27, 29, 32, 33, 38, 39, 40, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 7, 8, 12, 14, 16, 17, 21, 23, 25, 27, 31, 32, 34, 36, 40, 41, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 7, 8, 14, 16, 17, 18, 21, 23, 25, 27, 30, 31, 32, 34, 40, 41, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 7, 9, 12, 14, 15, 17, 21, 23, 25, 27, 31, 33, 34, 36, 39, 41, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 7, 9, 14, 15, 17, 18, 21, 23, 25, 27, 30, 31, 33, 34, 39, 41, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 7, 10, 12, 14, 17, 21, 22, 23, 25, 26, 27, 31, 34, 36, 38, 41, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 9, 10, 11, 13, 15, 18, 21, 23, 25, 27, 30, 33, 35, 37, 38, 39, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 9, 11, 12, 13, 14, 15, 21, 23, 25, 27, 33, 34, 35, 36, 37, 39, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 9, 11, 13, 14, 15, 18, 21, 23, 25, 27, 30, 33, 34, 35, 37, 39, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 7, 8, 9, 14, 15, 16, 17, 21, 23, 25, 27, 31, 32, 33, 34, 39, 40, 41, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 7, 8, 12, 14, 16, 17, 18, 21, 23, 25, 27, 30, 31, 32, 34, 36, 40, 41, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 7, 9, 12, 14, 15, 17, 18, 21, 23, 25, 27, 30, 31, 33, 34, 36, 39, 41, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 8, 9, 10, 11, 13, 15, 16, 21, 23, 25, 27, 32, 33, 35, 37, 38, 39, 40, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 8, 9, 11, 13, 14, 15, 16, 21, 23, 25, 27, 32, 33, 34, 35, 37, 39, 40, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 9, 11, 12, 13, 14, 15, 18, 21, 23, 25, 27, 30, 33, 34, 35, 36, 37, 39, 44, 45, 46, 47]],
    [48, [1, 2, 4, 6, 7, 8, 9, 12, 14, 15, 16, 17, 23, 25, 31, 32, 33, 34, 36, 39, 40, 41, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 7, 8, 9, 14, 15, 16, 17, 18, 23, 25, 30, 31, 32, 33, 34, 39, 40, 41, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 7, 8, 10, 12, 14, 16, 17, 22, 23, 25, 26, 31, 32, 34, 36, 38, 40, 41, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 7, 9, 10, 12, 14, 15, 17, 22, 23, 25, 26, 31, 33, 34, 36, 38, 39, 41, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 8, 10, 11, 12, 13, 14, 16, 22, 23, 25, 26, 32, 34, 35, 36, 37, 38, 40, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 10, 11, 13, 14, 16, 18, 20, 22, 23, 25, 26, 28, 30, 32, 34, 35, 37, 38, 42, 44, 46, 47]],
    [48, [1, 2, 4, 7, 8, 9, 12, 14, 15, 16, 17, 18, 23, 25, 30, 31, 32, 33, 34, 36, 39, 40, 41, 44, 46, 47]],
    [48, [1, 3, 4, 5, 6, 7, 11, 12, 13, 17, 19, 21, 23, 25, 27, 29, 31, 35, 36, 37, 41, 42, 43, 44, 45, 47]],
    [48, [1, 3, 4, 6, 7, 8, 9, 12, 15, 16, 17, 21, 23, 25, 27, 31, 32, 33, 36, 39, 40, 41, 42, 44, 45, 47]],
    [48, [1, 3, 4, 6, 8, 9, 11, 12, 13, 15, 16, 21, 23, 25, 27, 32, 33, 35, 36, 37, 39, 40, 42, 44, 45, 47]],
    [48, [1, 3, 4, 6, 9, 11, 13, 15, 16, 18, 20, 21, 23, 25, 27, 28, 30, 32, 33, 35, 37, 39, 42, 44, 45, 47]],
    [48, [1, 4, 5, 6, 7, 11, 13, 16, 17, 18, 19, 20, 23, 25, 28, 29, 30, 31, 32, 35, 37, 41, 42, 43, 44, 47]],
    [48, [2, 3, 4, 6, 9, 10, 14, 15, 16, 18, 20, 21, 22, 26, 27, 28, 30, 32, 33, 34, 38, 39, 42, 44, 45, 46]],
    [48, [1, 2, 3, 4, 5, 6, 7, 11, 13, 14, 17, 19, 21, 23, 25, 27, 29, 31, 34, 35, 37, 41, 42, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 5, 6, 9, 10, 12, 15, 18, 19, 21, 23, 25, 27, 29, 30, 33, 36, 38, 39, 42, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 5, 7, 11, 12, 13, 14, 17, 19, 21, 23, 25, 27, 29, 31, 34, 35, 36, 37, 41, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 5, 7, 11, 13, 14, 17, 18, 19, 21, 23, 25, 27, 29, 30, 31, 34, 35, 37, 41, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 5, 8, 9, 10, 12, 15, 16, 19, 21, 23, 25, 27, 29, 32, 33, 36, 38, 39, 40, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 7, 8, 9, 14, 15, 16, 17, 21, 23, 25, 27, 31, 32, 33, 34, 39, 40, 41, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 7, 8, 10, 14, 16, 17, 21, 22, 23, 25, 26, 27, 31, 32, 34, 38, 40, 41, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 7, 8, 12, 14, 16, 17, 18, 21, 23, 25, 27, 30, 31, 32, 34, 36, 40, 41, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 7, 9, 10, 14, 15, 17, 21, 22, 23, 25, 26, 27, 31, 33, 34, 38, 39, 41, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 7, 9, 12, 14, 15, 17, 18, 21, 23, 25, 27, 30, 31, 33, 34, 36, 39, 41, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 8, 9, 11, 13, 14, 15, 16, 21, 23, 25, 27, 32, 33, 34, 35, 37, 39, 40, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 9, 10, 11, 12, 13, 15, 18, 21, 23, 25, 27, 30, 33, 35, 36, 37, 38, 39, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 9, 10, 11, 13, 14, 15, 21, 22, 23, 25, 26, 27, 33, 34, 35, 37, 38, 39, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 9, 11, 12, 13, 14, 15, 18, 21, 23, 25, 27, 30, 33, 34, 35, 36, 37, 39, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 7, 8, 9, 12, 14, 15, 16, 17, 21, 23, 25, 27, 31, 32, 33, 34, 36, 39, 40, 41, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 7, 8, 9, 14, 15, 16, 17, 18, 21, 23, 25, 27, 30, 31, 32, 33, 34, 39, 40, 41, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 15, 16, 21, 23, 25, 27, 32, 33, 35, 36, 37, 38, 39, 40, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 8, 9, 11, 12, 13, 14, 15, 16, 21, 23, 25, 27, 32, 33, 34, 35, 36, 37, 39, 40, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 8, 9, 11, 13, 14, 15, 16, 18, 21, 23, 25, 27, 30, 32, 33, 34, 35, 37, 39, 40, 44, 45, 46, 47]],
    [48, [1, 2, 4, 6, 7, 8, 9, 10, 14, 15, 16, 17, 22, 23, 25, 26, 31, 32, 33, 34, 38, 39, 40, 41, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 7, 8, 9, 12, 14, 15, 16, 17, 18, 23, 25, 30, 31, 32, 33, 34, 36, 39, 40, 41, 42, 44, 46, 47]],
    [48, [1, 2, 4, 6, 10, 11, 13, 14, 16, 18, 20, 22, 23, 24, 25, 26, 28, 30, 32, 34, 35, 37, 38, 42, 44, 46, 47]],
    [48, [1, 3, 4, 5, 6, 7, 8, 11, 13, 16, 17, 19, 21, 23, 25, 27, 29, 31, 32, 35, 37, 40, 41, 42, 43, 44, 45, 47]],
    [48, [1, 3, 4, 6, 9, 11, 13, 15, 16, 18, 20, 21, 23, 24, 25, 27, 28, 30, 32, 33, 35, 37, 39, 42, 44, 45, 47]],
    [48, [1, 4, 5, 6, 7, 11, 13, 16, 17, 18, 19, 20, 23, 24, 25, 28, 29, 30, 31, 32, 35, 37, 41, 42, 43, 44, 47]],
    [48, [2, 3, 4, 6, 9, 10, 14, 15, 16, 18, 20, 21, 22, 24, 26, 27, 28, 30, 32, 33, 34, 38, 39, 42, 44, 45, 46]],
    [48, [1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 17, 19, 21, 23, 25, 27, 29, 31, 34, 35, 36, 37, 41, 42, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 5, 6, 7, 11, 13, 14, 17, 18, 19, 21, 23, 25, 27, 29, 30, 31, 34, 35, 37, 41, 42, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 5, 6, 8, 9, 10, 15, 16, 18, 19, 21, 23, 25, 27, 29, 30, 32, 33, 38, 39, 40, 42, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 5, 7, 8, 11, 13, 14, 16, 17, 19, 21, 23, 25, 27, 29, 31, 32, 34, 35, 37, 40, 41, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 5, 7, 11, 12, 13, 14, 17, 18, 19, 21, 23, 25, 27, 29, 30, 31, 34, 35, 36, 37, 41, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 15, 16, 17, 21, 23, 25, 27, 31, 32, 33, 34, 36, 39, 40, 41, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 7, 8, 9, 14, 15, 16, 17, 18, 21, 23, 25, 27, 30, 31, 32, 33, 34, 39, 40, 41, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 7, 8, 10, 12, 14, 16, 17, 21, 22, 23, 25, 26, 27, 31, 32, 34, 36, 38, 40, 41, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 7, 9, 10, 12, 14, 15, 17, 21, 22, 23, 25, 26, 27, 31, 33, 34, 36, 38, 39, 41, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 8, 9, 10, 11, 13, 15, 16, 18, 21, 23, 25, 27, 30, 32, 33, 35, 37, 38, 39, 40, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 8, 9, 11, 12, 13, 14, 15, 16, 21, 23, 25, 27, 32, 33, 34, 35, 36, 37, 39, 40, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 8, 9, 11, 13, 14, 15, 16, 18, 21, 23, 25, 27, 30, 32, 33, 34, 35, 37, 39, 40, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 9, 10, 11, 12, 13, 14, 15, 21, 22, 23, 25, 26, 27, 33, 34, 35, 36, 37, 38, 39, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 7, 8, 9, 12, 14, 15, 16, 17, 18, 21, 23, 25, 27, 30, 31, 32, 33, 34, 36, 39, 40, 41, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 8, 9, 11, 12, 13, 14, 15, 16, 18, 21, 23, 25, 27, 30, 32, 33, 34, 35, 36, 37, 39, 40, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 9, 10, 11, 13, 14, 15, 16, 20, 21, 22, 23, 25, 26, 27, 28, 32, 33, 34, 35, 37, 38, 39, 44, 45, 46, 47]],
    [48, [1, 2, 4, 5, 7, 10, 11, 13, 14, 16, 17, 19, 20, 22, 23, 25, 26, 28, 29, 31, 32, 34, 35, 37, 38, 41, 43, 44, 46, 47]],
    [48, [1, 2, 4, 6, 7, 8, 9, 10, 12, 14, 15, 16, 17, 22, 23, 25, 26, 31, 32, 33, 34, 36, 38, 39, 40, 41, 42, 44, 46, 47]],
    [48, [1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 16, 17, 19, 21, 23, 25, 27, 29, 31, 32, 35, 36, 37, 40, 41, 42, 43, 44, 45, 47]],
    [48, [1, 3, 4, 5, 7, 9, 11, 13, 15, 16, 17, 19, 20, 21, 23, 25, 27, 28, 29, 31, 32, 33, 35, 37, 39, 41, 43, 44, 45, 47]],
    [48, [1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14, 16, 17, 19, 21, 23, 25, 27, 29, 31, 32, 34, 35, 37, 40, 41, 42, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 14, 17, 19, 21, 22, 23, 25, 26, 27, 29, 31, 34, 35, 37, 38, 41, 42, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 17, 18, 19, 21, 23, 25, 27, 29, 30, 31, 34, 35, 36, 37, 41, 42, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15, 16, 18, 19, 21, 23, 25, 27, 29, 30, 32, 33, 36, 38, 39, 40, 42, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 5, 7, 8, 11, 12, 13, 14, 16, 17, 19, 21, 23, 25, 27, 29, 31, 32, 34, 35, 36, 37, 40, 41, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 5, 7, 8, 11, 13, 14, 16, 17, 18, 19, 21, 23, 25, 27, 29, 30, 31, 32, 34, 35, 37, 40, 41, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 7, 8, 9, 10, 14, 15, 16, 17, 21, 22, 23, 25, 26, 27, 31, 32, 33, 34, 38, 39, 40, 41, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 15, 16, 17, 18, 21, 23, 25, 27, 30, 31, 32, 33, 34, 36, 39, 40, 41, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 15, 16, 18, 21, 23, 25, 27, 30, 32, 33, 35, 36, 37, 38, 39, 40, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 8, 9, 10, 11, 13, 14, 15, 16, 21, 22, 23, 25, 26, 27, 32, 33, 34, 35, 37, 38, 39, 40, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 8, 9, 11, 12, 13, 14, 15, 16, 18, 21, 23, 25, 27, 30, 32, 33, 34, 35, 36, 37, 39, 40, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 9, 10, 11, 13, 14, 15, 16, 20, 21, 22, 23, 24, 25, 26, 27, 28, 32, 33, 34, 35, 37, 38, 39, 44, 45, 46, 47]],
    [48, [1, 2, 4, 5, 7, 10, 11, 13, 14, 16, 17, 19, 20, 22, 23, 24, 25, 26, 28, 29, 31, 32, 34, 35, 37, 38, 41, 43, 44, 46, 47]],
    [48, [1, 3, 4, 5, 7, 9, 11, 13, 15, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 29, 31, 32, 33, 35, 37, 39, 41, 43, 44, 45, 47]],
    [48, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 17, 19, 21, 23, 25, 27, 29, 31, 32, 34, 35, 36, 37, 40, 41, 42, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14, 16, 17, 18, 19, 21, 23, 25, 27, 29, 30, 31, 32, 34, 35, 37, 40, 41, 42, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14, 17, 19, 21, 22, 23, 25, 26, 27, 29, 31, 34, 35, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 5, 7, 8, 11, 12, 13, 14, 16, 17, 18, 19, 21, 23, 25, 27, 29, 30, 31, 32, 34, 35, 36, 37, 40, 41, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 14, 15, 16, 17, 21, 22, 23, 25, 26, 27, 31, 32, 33, 34, 36, 38, 39, 40, 41, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16, 21, 22, 23, 25, 26, 27, 32, 33, 34, 35, 36, 37, 38, 39, 40, 42, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 9, 10, 11, 13, 14, 15, 16, 18, 20, 21, 22, 23, 25, 26, 27, 28, 30, 32, 33, 34, 35, 37, 38, 39, 42, 44, 45, 46, 47]],
    [48, [1, 2, 4, 5, 6, 7, 10, 11, 13, 14, 16, 17, 18, 19, 20, 22, 23, 25, 26, 28, 29, 30, 31, 32, 34, 35, 37, 38, 41, 42, 43, 44, 46, 47]],
    [48, [1, 3, 4, 5, 6, 7, 9, 11, 13, 15, 16, 17, 18, 19, 20, 21, 23, 25, 27, 28, 29, 30, 31, 32, 33, 35, 37, 39, 41, 42, 43, 44, 45, 47]],
    [48, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14, 16, 17, 19, 21, 22, 23, 25, 26, 27, 29, 31, 32, 34, 35, 37, 38, 40, 41, 42, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 17, 18, 19, 21, 23, 25, 27, 29, 30, 31, 32, 34, 35, 36, 37, 40, 41, 42, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 6, 9, 10, 11, 13, 14, 15, 16, 18, 20, 21, 22, 23, 24, 25, 26, 27, 28, 30, 32, 33, 34, 35, 37, 38, 39, 42, 44, 45, 46, 47]],
    [48, [1, 2, 4, 5, 6, 7, 10, 11, 13, 14, 16, 17, 18, 19, 20, 22, 23, 24, 25, 26, 28, 29, 30, 31, 32, 34, 35, 37, 38, 41, 42, 43, 44, 46, 47]],
    [48, [1, 3, 4, 5, 6, 7, 9, 11, 13, 15, 16, 17, 18, 19, 20, 21, 23, 24, 25, 27, 28, 29, 30, 31, 32, 33, 35, 37, 39, 41, 42, 43, 44, 45, 47]],
    [48, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 16, 17, 19, 21, 22, 23, 25, 26, 27, 29, 31, 32, 34, 35, 36, 37, 38, 40, 41, 42, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 5, 7, 9, 10, 11, 13, 14, 15, 16, 17, 19, 20, 21, 22, 23, 25, 26, 27, 28, 29, 31, 32, 33, 34, 35, 37, 38, 39, 41, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 5, 7, 9, 10, 11, 13, 14, 15, 16, 17, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 31, 32, 33, 34, 35, 37, 38, 39, 41, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47]],
    [48, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47]],
    [50, [1, 2, 5, 8, 9, 11, 12, 18, 19, 20, 21, 22, 28, 29, 30, 31, 32, 38, 39, 41, 42, 45, 48, 49]],
    [50, [1, 4, 5, 6, 9, 10, 11, 14, 16, 19, 21, 24, 26, 29, 31, 34, 36, 39, 40, 41, 44, 45, 46, 49]]
    ]


==> anc/ListsOfNontriviallyUnstableGraphs/NontriviallyUnstableCirculants1to38.py <==
# This is a list of the nonisomorphic nontrivially unstable circulant graphs 
# with no more than 38 vertices.

# Each graph (one per line) is given as a list [n, S], where n is the order 
# and S (a list) is the connection set.

NontriviallyUnstableCirculants = [
    [8, [1, 2, 6, 7]],
    [8, [1, 3, 4, 5, 7]], 
    [10, [1, 2, 8, 9]], 
    [12, [1, 2, 4, 8, 10, 11]],
    [12, [1, 2, 6, 10, 11]],
    [12, [1, 4, 5, 7, 8, 11]],
    [12, [2, 3, 6, 9, 10]],
    [12, [1, 2, 3, 4, 8, 9, 10, 11]],
    [12, [1, 2, 3, 5, 7, 9, 10, 11]],
    [12, [1, 2, 3, 6, 9, 10, 11]],
    [12, [1, 2, 5, 6, 7, 10, 11]],
    [12, [1, 3, 5, 6, 7, 9, 11]],
    [12, [1, 4, 5, 6, 7, 8, 11]],
    [12, [1, 2, 4, 5, 6, 7, 8, 10, 11]],
    [16, [1, 4, 12, 15]],
    [16, [1, 2, 6, 10, 14, 15]],
    [16, [1, 2, 7, 9, 14, 15]],
    [16, [1, 3, 4, 12, 13, 15]],
    [16, [1, 2, 3, 6, 10, 13, 14, 15]],
    [16, [1, 2, 4, 6, 10, 12, 14, 15]],
    [16, [1, 2, 4, 7, 9, 12, 14, 15]],
    [16, [1, 3, 4, 5, 11, 12, 13, 15]],
    [16, [1, 2, 3, 4, 6, 10, 12, 13, 14, 15]],
    [16, [1, 2, 3, 5, 6, 10, 11, 13, 14, 15]],
    [16, [1, 2, 3, 5, 7, 9, 11, 13, 14, 15]],
    [16, [1, 3, 5, 7, 8, 9, 11, 13, 15]],
    [16, [1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15]],
    [16, [1, 2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 15]],
    [16, [1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15]], 
    [18, [1, 2, 4, 8, 10, 14, 16, 17]],
    [18, [2, 3, 4, 8, 10, 14, 15, 16]],
    [18, [2, 4, 8, 9, 10, 14, 16]],
    [18, [1, 2, 3, 4, 8, 10, 14, 15, 16, 17]],
    [18, [1, 2, 4, 5, 8, 10, 13, 14, 16, 17]],
    [18, [1, 2, 4, 8, 9, 10, 14, 16, 17]],
    [18, [1, 2, 3, 4, 5, 8, 10, 13, 14, 15, 16, 17]],
    [18, [1, 2, 3, 4, 8, 9, 10, 14, 15, 16, 17]],
    [18, [1, 2, 4, 5, 8, 9, 10, 13, 14, 16, 17]],
    [18, [1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14, 15, 16, 17]],
    [18, [1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 15, 16, 17]],
    [18, [1, 2, 4, 5, 7, 8, 9, 10, 11, 13, 14, 16, 17]], 
    [20, [1, 2, 8, 12, 18, 19]],
    [20, [1, 4, 6, 14, 16, 19]],
    [20, [1, 4, 9, 11, 16, 19]],
    [20, [2, 4, 5, 15, 16, 18]],
    [20, [1, 2, 3, 8, 12, 17, 18, 19]],
    [20, [1, 2, 4, 9, 11, 16, 18, 19]],
    [20, [1, 2, 5, 8, 12, 15, 18, 19]],
    [20, [1, 2, 6, 10, 14, 18, 19]],
    [20, [1, 2, 7, 8, 12, 13, 18, 19]],
    [20, [1, 4, 5, 6, 14, 15, 16, 19]],
    [20, [1, 4, 9, 10, 11, 16, 19]],
    [20, [2, 5, 6, 10, 14, 15, 18]],
    [20, [1, 2, 3, 5, 8, 12, 15, 17, 18, 19]],
    [20, [1, 2, 3, 6, 10, 14, 17, 18, 19]],
    [20, [1, 2, 3, 7, 8, 12, 13, 17, 18, 19]],
    [20, [1, 2, 3, 8, 9, 11, 12, 17, 18, 19]],
    [20, [1, 2, 4, 6, 8, 12, 14, 16, 18, 19]],
    [20, [1, 2, 4, 6, 9, 11, 14, 16, 18, 19]],
    [20, [1, 2, 4, 9, 10, 11, 16, 18, 19]],
    [20, [1, 2, 5, 6, 10, 14, 15, 18, 19]],
    [20, [1, 2, 5, 7, 8, 12, 13, 15, 18, 19]],
    [20, [1, 2, 6, 9, 10, 11, 14, 18, 19]],
    [20, [1, 4, 6, 9, 10, 11, 14, 16, 19]],
    [20, [1, 2, 3, 4, 6, 8, 12, 14, 16, 17, 18, 19]],
    [20, [1, 2, 3, 4, 7, 9, 11, 13, 16, 17, 18, 19]],
    [20, [1, 2, 3, 5, 6, 10, 14, 15, 17, 18, 19]],
    [20, [1, 2, 3, 5, 7, 8, 12, 13, 15, 17, 18, 19]],
    [20, [1, 2, 3, 5, 7, 9, 11, 13, 15, 17, 18, 19]],
    [20, [1, 2, 3, 5, 8, 9, 11, 12, 15, 17, 18, 19]],
    [20, [1, 2, 3, 6, 7, 10, 13, 14, 17, 18, 19]],
    [20, [1, 2, 4, 5, 6, 8, 12, 14, 15, 16, 18, 19]],
    [20, [1, 2, 4, 6, 9, 10, 11, 14, 16, 18, 19]],
    [20, [1, 2, 5, 6, 9, 10, 11, 14, 15, 18, 19]],
    [20, [1, 3, 4, 7, 8, 9, 11, 12, 13, 16, 17, 19]],
    [20, [1, 3, 5, 7, 9, 10, 11, 13, 15, 17, 19]],
    [20, [1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16, 17, 18, 19]],
    [20, [1, 2, 3, 4, 5, 7, 9, 11, 13, 15, 16, 17, 18, 19]],
    [20, [1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 17, 18, 19]],
    [20, [1, 2, 3, 4, 7, 8, 9, 11, 12, 13, 16, 17, 18, 19]],
    [20, [1, 2, 3, 5, 6, 7, 9, 11, 13, 14, 15, 17, 18, 19]],
    [20, [1, 2, 3, 5, 6, 7, 10, 13, 14, 15, 17, 18, 19]],
    [20, [1, 2, 3, 5, 7, 9, 10, 11, 13, 15, 17, 18, 19]],
    [20, [1, 2, 3, 6, 7, 9, 10, 11, 13, 14, 17, 18, 19]],
    [20, [1, 3, 4, 7, 8, 9, 10, 11, 12, 13, 16, 17, 19]],
    [20, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16, 17, 18, 19]],
    [20, [1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 16, 17, 18, 19]],
    [20, [1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17, 18, 19]],
    [24, [1, 6, 18, 23]],
    [24, [2, 3, 21, 22]],
    [24, [1, 2, 5, 19, 22, 23]],
    [24, [1, 2, 7, 17, 22, 23]],
    [24, [1, 2, 10, 14, 22, 23]],
    [24, [1, 2, 11, 13, 22, 23]],
    [24, [1, 3, 6, 18, 21, 23]],
    [24, [1, 4, 8, 16, 20, 23]],
    [24, [1, 4, 12, 20, 23]],
    [24, [1, 5, 6, 18, 19, 23]],
    [24, [1, 6, 7, 17, 18, 23]],
    [24, [1, 6, 9, 15, 18, 23]],
    [24, [2, 3, 6, 18, 21, 22]],
    [24, [2, 3, 9, 15, 21, 22]],
    [24, [2, 3, 10, 14, 21, 22]],
    [24, [3, 4, 8, 16, 20, 21]],
    [24, [3, 4, 9, 15, 20, 21]],
    [24, [3, 4, 12, 20, 21]],
    [24, [1, 2, 3, 7, 17, 21, 22, 23]],
    [24, [1, 2, 3, 10, 14, 21, 22, 23]],
    [24, [1, 2, 5, 6, 18, 19, 22, 23]],
    [24, [1, 2, 5, 10, 14, 19, 22, 23]],
    [24, [1, 2, 6, 7, 17, 18, 22, 23]],
    [24, [1, 2, 6, 10, 14, 18, 22, 23]],
    [24, [1, 2, 6, 11, 13, 18, 22, 23]],
    [24, [1, 2, 7, 9, 15, 17, 22, 23]],
    [24, [1, 2, 7, 10, 14, 17, 22, 23]],
    [24, [1, 2, 9, 10, 14, 15, 22, 23]],
    [24, [1, 3, 4, 8, 16, 20, 21, 23]],
    [24, [1, 3, 4, 12, 20, 21, 23]],
    [24, [1, 3, 5, 6, 18, 19, 21, 23]],
    [24, [1, 3, 6, 7, 17, 18, 21, 23]],
    [24, [1, 3, 6, 9, 15, 18, 21, 23]],
    [24, [1, 3, 6, 11, 13, 18, 21, 23]],
    [24, [1, 4, 5, 8, 16, 19, 20, 23]],
    [24, [1, 4, 5, 12, 19, 20, 23]],
    [24, [1, 4, 6, 8, 16, 18, 20, 23]],
    [24, [1, 4, 7, 8, 16, 17, 20, 23]],
    [24, [1, 4, 7, 9, 15, 17, 20, 23]],
    [24, [1, 4, 7, 12, 17, 20, 23]],
    [24, [1, 4, 8, 9, 15, 16, 20, 23]],
    [24, [1, 4, 9, 12, 15, 20, 23]],
    [24, [1, 4, 11, 12, 13, 20, 23]],
    [24, [1, 5, 6, 7, 17, 18, 19, 23]],
    [24, [1, 6, 7, 9, 15, 17, 18, 23]],
    [24, [1, 7, 9, 12, 15, 17, 23]],
    [24, [2, 3, 4, 8, 16, 20, 21, 22]],
    [24, [2, 3, 6, 9, 15, 18, 21, 22]],
    [24, [2, 3, 6, 10, 14, 18, 21, 22]],
    [24, [3, 4, 6, 8, 16, 18, 20, 21]],
    [24, [3, 4, 9, 12, 15, 20, 21]],
    [24, [1, 2, 3, 5, 9, 15, 19, 21, 22, 23]],
    [24, [1, 2, 3, 5, 10, 14, 19, 21, 22, 23]],
    [24, [1, 2, 3, 6, 7, 17, 18, 21, 22, 23]],
    [24, [1, 2, 3, 6, 10, 14, 18, 21, 22, 23]],
    [24, [1, 2, 3, 7, 9, 15, 17, 21, 22, 23]],
    [24, [1, 2, 3, 7, 10, 14, 17, 21, 22, 23]],
    [24, [1, 2, 3, 9, 10, 14, 15, 21, 22, 23]],
    [24, [1, 2, 3, 9, 11, 13, 15, 21, 22, 23]],
    [24, [1, 2, 3, 10, 11, 13, 14, 21, 22, 23]],
    [24, [1, 2, 4, 5, 8, 16, 19, 20, 22, 23]],
    [24, [1, 2, 4, 7, 8, 16, 17, 20, 22, 23]],
    [24, [1, 2, 4, 8, 10, 14, 16, 20, 22, 23]],
    [24, [1, 2, 4, 8, 11, 13, 16, 20, 22, 23]],
    [24, [1, 2, 5, 6, 10, 14, 18, 19, 22, 23]],
    [24, [1, 2, 5, 7, 10, 14, 17, 19, 22, 23]],
    [24, [1, 2, 5, 7, 11, 13, 17, 19, 22, 23]],
    [24, [1, 2, 6, 7, 9, 15, 17, 18, 22, 23]],
    [24, [1, 2, 6, 7, 10, 14, 17, 18, 22, 23]],
    [24, [1, 2, 6, 9, 10, 14, 15, 18, 22, 23]],
    [24, [1, 2, 7, 9, 10, 14, 15, 17, 22, 23]],
    [24, [1, 3, 4, 5, 8, 16, 19, 20, 21, 23]],
    [24, [1, 3, 4, 5, 12, 19, 20, 21, 23]],
    [24, [1, 3, 4, 6, 8, 16, 18, 20, 21, 23]],
    [24, [1, 3, 4, 7, 8, 16, 17, 20, 21, 23]],
    [24, [1, 3, 4, 7, 12, 17, 20, 21, 23]],
    [24, [1, 3, 4, 8, 9, 15, 16, 20, 21, 23]],
    [24, [1, 3, 4, 8, 11, 13, 16, 20, 21, 23]],
    [24, [1, 3, 4, 9, 12, 15, 20, 21, 23]],
    [24, [1, 3, 4, 11, 12, 13, 20, 21, 23]],
    [24, [1, 3, 5, 6, 7, 17, 18, 19, 21, 23]],
    [24, [1, 3, 5, 6, 9, 15, 18, 19, 21, 23]],
    [24, [1, 3, 5, 6, 11, 13, 18, 19, 21, 23]],
    [24, [1, 3, 6, 7, 9, 15, 17, 18, 21, 23]],
    [24, [1, 4, 5, 6, 8, 16, 18, 19, 20, 23]],
    [24, [1, 4, 5, 7, 8, 16, 17, 19, 20, 23]],
    [24, [1, 4, 5, 7, 11, 13, 17, 19, 20, 23]],
    [24, [1, 4, 5, 7, 12, 17, 19, 20, 23]],
    [24, [1, 4, 6, 7, 8, 16, 17, 18, 20, 23]],
    [24, [1, 4, 6, 8, 9, 15, 16, 18, 20, 23]],
    [24, [1, 4, 7, 8, 9, 15, 16, 17, 20, 23]],
    [24, [1, 5, 7, 11, 12, 13, 17, 19, 23]],
    [24, [2, 3, 4, 6, 8, 16, 18, 20, 21, 22]],
    [24, [2, 3, 4, 8, 9, 15, 16, 20, 21, 22]],
    [24, [2, 3, 4, 8, 10, 14, 16, 20, 21, 22]],
    [24, [2, 3, 8, 9, 10, 14, 15, 16, 21, 22]],
    [24, [1, 2, 3, 4, 7, 8, 16, 17, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 8, 10, 14, 16, 20, 21, 22, 23]],
    [24, [1, 2, 3, 5, 6, 9, 15, 18, 19, 21, 22, 23]],
    [24, [1, 2, 3, 5, 6, 10, 14, 18, 19, 21, 22, 23]],
    [24, [1, 2, 3, 5, 7, 10, 14, 17, 19, 21, 22, 23]],
    [24, [1, 2, 3, 5, 7, 11, 13, 17, 19, 21, 22, 23]],
    [24, [1, 2, 3, 5, 9, 10, 14, 15, 19, 21, 22, 23]],
    [24, [1, 2, 3, 5, 10, 11, 13, 14, 19, 21, 22, 23]],
    [24, [1, 2, 3, 6, 7, 9, 15, 17, 18, 21, 22, 23]],
    [24, [1, 2, 3, 6, 7, 10, 14, 17, 18, 21, 22, 23]],
    [24, [1, 2, 3, 6, 9, 10, 14, 15, 18, 21, 22, 23]],
    [24, [1, 2, 3, 6, 9, 11, 13, 15, 18, 21, 22, 23]],
    [24, [1, 2, 3, 6, 10, 11, 13, 14, 18, 21, 22, 23]],
    [24, [1, 2, 3, 7, 9, 10, 14, 15, 17, 21, 22, 23]],
    [24, [1, 2, 4, 5, 6, 8, 16, 18, 19, 20, 22, 23]],
    [24, [1, 2, 4, 5, 8, 10, 14, 16, 19, 20, 22, 23]],
    [24, [1, 2, 4, 6, 7, 8, 16, 17, 18, 20, 22, 23]],
    [24, [1, 2, 4, 6, 8, 10, 14, 16, 18, 20, 22, 23]],
    [24, [1, 2, 4, 6, 8, 11, 13, 16, 18, 20, 22, 23]],
    [24, [1, 2, 4, 6, 10, 12, 14, 18, 20, 22, 23]],
    [24, [1, 2, 4, 7, 8, 9, 15, 16, 17, 20, 22, 23]],
    [24, [1, 2, 4, 7, 8, 10, 14, 16, 17, 20, 22, 23]],
    [24, [1, 2, 4, 7, 9, 12, 15, 17, 20, 22, 23]],
    [24, [1, 2, 4, 8, 9, 10, 14, 15, 16, 20, 22, 23]],
    [24, [1, 2, 5, 6, 7, 10, 14, 17, 18, 19, 22, 23]],
    [24, [1, 2, 5, 6, 7, 11, 13, 17, 18, 19, 22, 23]],
    [24, [1, 3, 4, 5, 6, 8, 16, 18, 19, 20, 21, 23]],
    [24, [1, 3, 4, 5, 7, 8, 16, 17, 19, 20, 21, 23]],
    [24, [1, 3, 4, 5, 7, 12, 17, 19, 20, 21, 23]],
    [24, [1, 3, 4, 5, 8, 9, 15, 16, 19, 20, 21, 23]],
    [24, [1, 3, 4, 5, 8, 11, 13, 16, 19, 20, 21, 23]],
    [24, [1, 3, 4, 5, 9, 12, 15, 19, 20, 21, 23]],
    [24, [1, 3, 4, 5, 11, 12, 13, 19, 20, 21, 23]],
    [24, [1, 3, 4, 6, 7, 8, 16, 17, 18, 20, 21, 23]],
    [24, [1, 3, 4, 6, 8, 9, 15, 16, 18, 20, 21, 23]],
    [24, [1, 3, 4, 6, 8, 11, 13, 16, 18, 20, 21, 23]],
    [24, [1, 3, 4, 7, 8, 9, 15, 16, 17, 20, 21, 23]],
    [24, [1, 3, 4, 7, 9, 12, 15, 17, 20, 21, 23]],
    [24, [1, 3, 4, 9, 11, 12, 13, 15, 20, 21, 23]],
    [24, [1, 3, 5, 6, 7, 9, 15, 17, 18, 19, 21, 23]],
    [24, [1, 3, 5, 6, 7, 11, 13, 17, 18, 19, 21, 23]],
    [24, [1, 4, 5, 6, 7, 8, 16, 17, 18, 19, 20, 23]],
    [24, [1, 4, 5, 7, 11, 12, 13, 17, 19, 20, 23]],
    [24, [1, 4, 6, 7, 8, 9, 15, 16, 17, 18, 20, 23]],
    [24, [1, 4, 6, 7, 9, 12, 15, 17, 18, 20, 23]],
    [24, [2, 3, 4, 6, 8, 9, 15, 16, 18, 20, 21, 22]],
    [24, [2, 3, 4, 6, 8, 10, 14, 16, 18, 20, 21, 22]],
    [24, [2, 3, 4, 6, 10, 12, 14, 18, 20, 21, 22]],
    [24, [2, 3, 8, 9, 10, 12, 14, 15, 16, 21, 22]],
    [24, [1, 2, 3, 4, 5, 8, 9, 15, 16, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 5, 8, 10, 14, 16, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 6, 7, 8, 16, 17, 18, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 6, 8, 10, 14, 16, 18, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 6, 10, 12, 14, 18, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 7, 8, 9, 15, 16, 17, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 7, 8, 10, 14, 16, 17, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 8, 9, 10, 14, 15, 16, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 8, 9, 11, 13, 15, 16, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 8, 10, 11, 13, 14, 16, 20, 21, 22, 23]],
    [24, [1, 2, 3, 5, 6, 7, 10, 14, 17, 18, 19, 21, 22, 23]],
    [24, [1, 2, 3, 5, 6, 7, 11, 13, 17, 18, 19, 21, 22, 23]],
    [24, [1, 2, 3, 5, 6, 9, 10, 14, 15, 18, 19, 21, 22, 23]],
    [24, [1, 2, 3, 5, 6, 10, 11, 13, 14, 18, 19, 21, 22, 23]],
    [24, [1, 2, 3, 5, 7, 9, 10, 14, 15, 17, 19, 21, 22, 23]],
    [24, [1, 2, 3, 5, 7, 9, 11, 13, 15, 17, 19, 21, 22, 23]],
    [24, [1, 2, 3, 5, 7, 10, 11, 13, 14, 17, 19, 21, 22, 23]],
    [24, [1, 2, 3, 6, 7, 9, 10, 14, 15, 17, 18, 21, 22, 23]],
    [24, [1, 2, 4, 5, 6, 8, 10, 14, 16, 18, 19, 20, 22, 23]],
    [24, [1, 2, 4, 5, 6, 10, 12, 14, 18, 19, 20, 22, 23]],
    [24, [1, 2, 4, 5, 7, 8, 10, 14, 16, 17, 19, 20, 22, 23]],
    [24, [1, 2, 4, 5, 7, 8, 11, 13, 16, 17, 19, 20, 22, 23]],
    [24, [1, 2, 4, 6, 7, 8, 9, 15, 16, 17, 18, 20, 22, 23]],
    [24, [1, 2, 4, 6, 7, 8, 10, 14, 16, 17, 18, 20, 22, 23]],
    [24, [1, 2, 4, 6, 7, 9, 10, 14, 15, 17, 18, 20, 22, 23]],
    [24, [1, 2, 4, 6, 7, 9, 12, 15, 17, 18, 20, 22, 23]],
    [24, [1, 2, 4, 6, 7, 10, 12, 14, 17, 18, 20, 22, 23]],
    [24, [1, 2, 4, 6, 8, 9, 10, 14, 15, 16, 18, 20, 22, 23]],
    [24, [1, 2, 4, 6, 9, 10, 12, 14, 15, 18, 20, 22, 23]],
    [24, [1, 2, 4, 6, 10, 11, 12, 13, 14, 18, 20, 22, 23]],
    [24, [1, 2, 4, 7, 8, 9, 10, 14, 15, 16, 17, 20, 22, 23]],
    [24, [1, 2, 4, 7, 9, 10, 12, 14, 15, 17, 20, 22, 23]],
    [24, [1, 2, 5, 7, 8, 10, 11, 13, 14, 16, 17, 19, 22, 23]],
    [24, [1, 2, 6, 7, 9, 10, 12, 14, 15, 17, 18, 22, 23]],
    [24, [1, 3, 4, 5, 6, 7, 8, 16, 17, 18, 19, 20, 21, 23]],
    [24, [1, 3, 4, 5, 6, 8, 9, 15, 16, 18, 19, 20, 21, 23]],
    [24, [1, 3, 4, 5, 6, 8, 11, 13, 16, 18, 19, 20, 21, 23]],
    [24, [1, 3, 4, 5, 7, 8, 9, 15, 16, 17, 19, 20, 21, 23]],
    [24, [1, 3, 4, 5, 7, 8, 11, 13, 16, 17, 19, 20, 21, 23]],
    [24, [1, 3, 4, 5, 7, 9, 11, 13, 15, 17, 19, 20, 21, 23]],
    [24, [1, 3, 4, 5, 7, 9, 12, 15, 17, 19, 20, 21, 23]],
    [24, [1, 3, 4, 5, 7, 11, 12, 13, 17, 19, 20, 21, 23]],
    [24, [1, 3, 4, 6, 7, 8, 9, 15, 16, 17, 18, 20, 21, 23]],
    [24, [1, 3, 5, 7, 9, 11, 12, 13, 15, 17, 19, 21, 23]],
    [24, [2, 3, 4, 6, 9, 10, 12, 14, 15, 18, 20, 21, 22]],
    [24, [2, 3, 4, 8, 9, 10, 12, 14, 15, 16, 20, 21, 22]],
    [24, [1, 2, 3, 4, 5, 6, 8, 9, 15, 16, 18, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 5, 6, 8, 10, 14, 16, 18, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 5, 6, 10, 12, 14, 18, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 5, 7, 8, 10, 14, 16, 17, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 5, 7, 8, 11, 13, 16, 17, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 5, 8, 9, 10, 14, 15, 16, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 5, 8, 10, 11, 13, 14, 16, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 6, 7, 8, 9, 15, 16, 17, 18, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 6, 7, 8, 10, 14, 16, 17, 18, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 6, 7, 10, 12, 14, 17, 18, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 6, 8, 9, 10, 14, 15, 16, 18, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 6, 8, 9, 11, 13, 15, 16, 18, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 6, 8, 10, 11, 13, 14, 16, 18, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 6, 9, 10, 12, 14, 15, 18, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 6, 10, 11, 12, 13, 14, 18, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 7, 8, 9, 10, 14, 15, 16, 17, 20, 21, 22, 23]],
    [24, [1, 2, 3, 5, 6, 7, 9, 10, 14, 15, 17, 18, 19, 21, 22, 23]],
    [24, [1, 2, 3, 5, 6, 7, 9, 11, 13, 15, 17, 18, 19, 21, 22, 23]],
    [24, [1, 2, 3, 5, 6, 7, 10, 11, 13, 14, 17, 18, 19, 21, 22, 23]],
    [24, [1, 2, 4, 5, 6, 7, 8, 10, 14, 16, 17, 18, 19, 20, 22, 23]],
    [24, [1, 2, 4, 5, 6, 7, 8, 11, 13, 16, 17, 18, 19, 20, 22, 23]],
    [24, [1, 2, 4, 5, 6, 7, 10, 12, 14, 17, 18, 19, 20, 22, 23]],
    [24, [1, 2, 4, 6, 7, 8, 9, 10, 14, 15, 16, 17, 18, 20, 22, 23]],
    [24, [1, 2, 5, 7, 8, 10, 11, 12, 13, 14, 16, 17, 19, 22, 23]],
    [24, [1, 3, 4, 5, 6, 7, 8, 9, 15, 16, 17, 18, 19, 20, 21, 23]],
    [24, [1, 3, 4, 5, 6, 7, 8, 11, 13, 16, 17, 18, 19, 20, 21, 23]],
    [24, [1, 2, 3, 4, 5, 6, 7, 8, 10, 14, 16, 17, 18, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 16, 17, 18, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 5, 6, 7, 10, 12, 14, 17, 18, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16, 18, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 5, 6, 8, 10, 11, 13, 14, 16, 18, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 5, 6, 9, 10, 12, 14, 15, 18, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14, 18, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 5, 7, 8, 9, 10, 14, 15, 16, 17, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 15, 16, 17, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14, 16, 17, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 5, 7, 9, 11, 12, 13, 15, 17, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 6, 7, 8, 9, 10, 14, 15, 16, 17, 18, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 6, 7, 9, 10, 12, 14, 15, 17, 18, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 6, 9, 10, 11, 12, 13, 14, 15, 18, 20, 21, 22, 23]],
    [24, [1, 2, 3, 5, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17, 19, 21, 22, 23]],
    [24, [1, 2, 4, 5, 6, 7, 10, 11, 12, 13, 14, 17, 18, 19, 20, 22, 23]],
    [24, [1, 2, 4, 5, 7, 8, 10, 11, 12, 13, 14, 16, 17, 19, 20, 22, 23]],
    [24, [1, 3, 4, 5, 6, 7, 9, 11, 12, 13, 15, 17, 18, 19, 20, 21, 23]],
    [24, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15, 16, 17, 18, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14, 16, 17, 18, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17, 18, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 14, 15, 17, 18, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 15, 17, 18, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14, 17, 18, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 14, 15, 17, 19, 20, 21, 22, 23]],
    [24, [1, 2, 3, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15, 17, 18, 19, 21, 22, 23]],
    [24, [1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 19, 21, 22, 23]],
    [24, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 19, 20, 21, 22, 23]], 
    [26, [1, 8, 18, 25]],
    [26, [1, 2, 3, 8, 18, 23, 24, 25]],
    [26, [1, 4, 7, 8, 18, 19, 22, 25]],
    [26, [1, 2, 3, 4, 7, 8, 18, 19, 22, 23, 24, 25]],
    [26, [1, 2, 3, 5, 8, 12, 14, 18, 21, 23, 24, 25]],
    [26, [1, 2, 3, 6, 8, 9, 17, 18, 20, 23, 24, 25]],
    [26, [1, 2, 3, 8, 10, 11, 15, 16, 18, 23, 24, 25]],
    [26, [1, 2, 3, 4, 5, 7, 8, 12, 14, 18, 19, 21, 22, 23, 24, 25]],
    [26, [1, 2, 3, 4, 6, 7, 8, 9, 17, 18, 19, 20, 22, 23, 24, 25]],
    [26, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 17, 18, 19, 20, 21, 22, 23, 24, 25]], 
    [28, [1, 2, 12, 16, 26, 27]],
    [28, [1, 4, 10, 18, 24, 27]],
    [28, [1, 6, 8, 20, 22, 27]],
    [28, [1, 8, 13, 15, 20, 27]],
    [28, [1, 2, 3, 12, 16, 25, 26, 27]],
    [28, [1, 2, 5, 12, 16, 23, 26, 27]],
    [28, [1, 2, 7, 12, 16, 21, 26, 27]],
    [28, [1, 2, 8, 13, 15, 20, 26, 27]],
    [28, [1, 2, 9, 12, 16, 19, 26, 27]],
    [28, [1, 2, 11, 12, 16, 17, 26, 27]],
    [28, [1, 3, 4, 10, 18, 24, 25, 27]],
    [28, [1, 4, 7, 10, 18, 21, 24, 27]],
    [28, [1, 4, 10, 11, 17, 18, 24, 27]],
    [28, [1, 6, 7, 8, 20, 21, 22, 27]],
    [28, [1, 8, 10, 13, 15, 18, 20, 27]],
    [28, [1, 8, 13, 14, 15, 20, 27]],
    [28, [1, 2, 3, 5, 12, 16, 23, 25, 26, 27]],
    [28, [1, 2, 3, 7, 12, 16, 21, 25, 26, 27]],
    [28, [1, 2, 3, 9, 12, 16, 19, 25, 26, 27]],
    [28, [1, 2, 3, 11, 12, 16, 17, 25, 26, 27]],
    [28, [1, 2, 3, 12, 13, 15, 16, 25, 26, 27]],
    [28, [1, 2, 4, 10, 12, 16, 18, 24, 26, 27]],
    [28, [1, 2, 5, 7, 12, 16, 21, 23, 26, 27]],
    [28, [1, 2, 5, 9, 12, 16, 19, 23, 26, 27]],
    [28, [1, 2, 5, 11, 12, 16, 17, 23, 26, 27]],
    [28, [1, 2, 5, 12, 13, 15, 16, 23, 26, 27]],
    [28, [1, 2, 6, 8, 12, 16, 20, 22, 26, 27]],
    [28, [1, 2, 6, 8, 13, 15, 20, 22, 26, 27]],
    [28, [1, 2, 6, 10, 14, 18, 22, 26, 27]],
    [28, [1, 2, 7, 9, 12, 16, 19, 21, 26, 27]],
    [28, [1, 2, 7, 11, 12, 16, 17, 21, 26, 27]],
    [28, [1, 2, 8, 10, 13, 15, 18, 20, 26, 27]],
    [28, [1, 2, 8, 13, 14, 15, 20, 26, 27]],
    [28, [1, 2, 9, 11, 12, 16, 17, 19, 26, 27]],
    [28, [1, 3, 4, 7, 10, 18, 21, 24, 25, 27]],
    [28, [1, 3, 4, 10, 11, 17, 18, 24, 25, 27]],
    [28, [1, 3, 4, 10, 13, 15, 18, 24, 25, 27]],
    [28, [1, 4, 6, 8, 10, 18, 20, 22, 24, 27]],
    [28, [1, 4, 7, 10, 11, 17, 18, 21, 24, 27]],
    [28, [1, 6, 8, 10, 13, 15, 18, 20, 22, 27]],
    [28, [1, 6, 8, 13, 14, 15, 20, 22, 27]],
    [28, [1, 8, 10, 13, 14, 15, 18, 20, 27]],
    [28, [2, 6, 7, 10, 14, 18, 21, 22, 26]],
    [28, [1, 2, 3, 4, 10, 12, 16, 18, 24, 25, 26, 27]],
    [28, [1, 2, 3, 5, 7, 12, 16, 21, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 9, 12, 16, 19, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 11, 12, 16, 17, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 12, 13, 15, 16, 23, 25, 26, 27]],
    [28, [1, 2, 3, 6, 8, 12, 16, 20, 22, 25, 26, 27]],
    [28, [1, 2, 3, 6, 10, 14, 18, 22, 25, 26, 27]],
    [28, [1, 2, 3, 7, 9, 12, 16, 19, 21, 25, 26, 27]],
    [28, [1, 2, 3, 7, 11, 12, 16, 17, 21, 25, 26, 27]],
    [28, [1, 2, 3, 7, 12, 13, 15, 16, 21, 25, 26, 27]],
    [28, [1, 2, 3, 9, 11, 12, 16, 17, 19, 25, 26, 27]],
    [28, [1, 2, 3, 9, 12, 13, 15, 16, 19, 25, 26, 27]],
    [28, [1, 2, 4, 5, 10, 12, 16, 18, 23, 24, 26, 27]],
    [28, [1, 2, 4, 7, 10, 12, 16, 18, 21, 24, 26, 27]],
    [28, [1, 2, 4, 10, 11, 12, 16, 17, 18, 24, 26, 27]],
    [28, [1, 2, 5, 6, 8, 12, 16, 20, 22, 23, 26, 27]],
    [28, [1, 2, 5, 6, 10, 14, 18, 22, 23, 26, 27]],
    [28, [1, 2, 5, 7, 9, 12, 16, 19, 21, 23, 26, 27]],
    [28, [1, 2, 5, 7, 11, 12, 16, 17, 21, 23, 26, 27]],
    [28, [1, 2, 5, 7, 12, 13, 15, 16, 21, 23, 26, 27]],
    [28, [1, 2, 5, 9, 11, 12, 16, 17, 19, 23, 26, 27]],
    [28, [1, 2, 6, 7, 8, 12, 16, 20, 21, 22, 26, 27]],
    [28, [1, 2, 6, 7, 10, 14, 18, 21, 22, 26, 27]],
    [28, [1, 2, 6, 8, 9, 12, 16, 19, 20, 22, 26, 27]],
    [28, [1, 2, 6, 8, 10, 13, 15, 18, 20, 22, 26, 27]],
    [28, [1, 2, 6, 8, 13, 14, 15, 20, 22, 26, 27]],
    [28, [1, 2, 6, 10, 13, 14, 15, 18, 22, 26, 27]],
    [28, [1, 2, 7, 9, 11, 12, 16, 17, 19, 21, 26, 27]],
    [28, [1, 2, 8, 10, 13, 14, 15, 18, 20, 26, 27]],
    [28, [1, 3, 4, 7, 10, 11, 17, 18, 21, 24, 25, 27]],
    [28, [1, 3, 4, 7, 10, 13, 15, 18, 21, 24, 25, 27]],
    [28, [1, 3, 4, 8, 11, 13, 15, 17, 20, 24, 25, 27]],
    [28, [1, 4, 6, 7, 8, 10, 18, 20, 21, 22, 24, 27]],
    [28, [1, 6, 8, 10, 13, 14, 15, 18, 20, 22, 27]],
    [28, [1, 2, 3, 4, 5, 10, 12, 16, 18, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 7, 10, 12, 16, 18, 21, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 8, 11, 13, 15, 17, 20, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 9, 10, 12, 16, 18, 19, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 10, 11, 12, 16, 17, 18, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 10, 12, 13, 15, 16, 18, 24, 25, 26, 27]],
    [28, [1, 2, 3, 5, 6, 8, 12, 16, 20, 22, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 6, 10, 14, 18, 22, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 7, 9, 12, 16, 19, 21, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 7, 11, 12, 16, 17, 21, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 7, 12, 13, 15, 16, 21, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 9, 11, 12, 16, 17, 19, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 9, 12, 13, 15, 16, 19, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 11, 12, 13, 15, 16, 17, 23, 25, 26, 27]],
    [28, [1, 2, 3, 6, 7, 8, 12, 16, 20, 21, 22, 25, 26, 27]],
    [28, [1, 2, 3, 6, 7, 10, 14, 18, 21, 22, 25, 26, 27]],
    [28, [1, 2, 3, 6, 8, 11, 12, 16, 17, 20, 22, 25, 26, 27]],
    [28, [1, 2, 3, 6, 8, 12, 13, 15, 16, 20, 22, 25, 26, 27]],
    [28, [1, 2, 3, 6, 9, 10, 14, 18, 19, 22, 25, 26, 27]],
    [28, [1, 2, 3, 6, 10, 11, 14, 17, 18, 22, 25, 26, 27]],
    [28, [1, 2, 3, 6, 10, 13, 14, 15, 18, 22, 25, 26, 27]],
    [28, [1, 2, 3, 7, 9, 11, 12, 16, 17, 19, 21, 25, 26, 27]],
    [28, [1, 2, 3, 7, 9, 12, 13, 15, 16, 19, 21, 25, 26, 27]],
    [28, [1, 2, 4, 5, 7, 10, 12, 16, 18, 21, 23, 24, 26, 27]],
    [28, [1, 2, 4, 5, 10, 11, 12, 16, 17, 18, 23, 24, 26, 27]],
    [28, [1, 2, 4, 6, 8, 10, 12, 16, 18, 20, 22, 24, 26, 27]],
    [28, [1, 2, 4, 7, 10, 11, 12, 16, 17, 18, 21, 24, 26, 27]],
    [28, [1, 2, 5, 6, 7, 8, 12, 16, 20, 21, 22, 23, 26, 27]],
    [28, [1, 2, 5, 6, 7, 10, 14, 18, 21, 22, 23, 26, 27]],
    [28, [1, 2, 5, 6, 8, 9, 12, 16, 19, 20, 22, 23, 26, 27]],
    [28, [1, 2, 5, 6, 8, 12, 13, 15, 16, 20, 22, 23, 26, 27]],
    [28, [1, 2, 5, 7, 9, 11, 12, 16, 17, 19, 21, 23, 26, 27]],
    [28, [1, 2, 5, 8, 9, 12, 13, 15, 16, 19, 20, 23, 26, 27]],
    [28, [1, 2, 6, 7, 8, 9, 12, 16, 19, 20, 21, 22, 26, 27]],
    [28, [1, 2, 6, 7, 10, 13, 14, 15, 18, 21, 22, 26, 27]],
    [28, [1, 2, 6, 8, 10, 13, 14, 15, 18, 20, 22, 26, 27]],
    [28, [1, 3, 4, 8, 10, 11, 13, 15, 17, 18, 20, 24, 25, 27]],
    [28, [1, 3, 4, 8, 11, 13, 14, 15, 17, 20, 24, 25, 27]],
    [28, [1, 2, 3, 4, 5, 7, 10, 12, 16, 18, 21, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 5, 9, 10, 12, 16, 18, 19, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 5, 10, 11, 12, 16, 17, 18, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 5, 10, 12, 13, 15, 16, 18, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 6, 8, 10, 12, 16, 18, 20, 22, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 6, 8, 11, 13, 15, 17, 20, 22, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 7, 9, 10, 12, 16, 18, 19, 21, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 7, 10, 11, 12, 16, 17, 18, 21, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 7, 10, 12, 13, 15, 16, 18, 21, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 8, 10, 11, 13, 15, 17, 18, 20, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 8, 11, 13, 14, 15, 17, 20, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 9, 10, 11, 12, 16, 17, 18, 19, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 9, 10, 12, 13, 15, 16, 18, 19, 24, 25, 26, 27]],
    [28, [1, 2, 3, 5, 6, 7, 8, 12, 16, 20, 21, 22, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 6, 7, 10, 14, 18, 21, 22, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 6, 8, 12, 13, 15, 16, 20, 22, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 6, 9, 10, 14, 18, 19, 22, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 6, 10, 11, 14, 17, 18, 22, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 7, 9, 11, 12, 16, 17, 19, 21, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 7, 9, 12, 13, 15, 16, 19, 21, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 7, 11, 12, 13, 15, 16, 17, 21, 23, 25, 26, 27]],
    [28, [1, 2, 3, 6, 7, 8, 11, 12, 16, 17, 20, 21, 22, 25, 26, 27]],
    [28, [1, 2, 3, 6, 7, 8, 12, 13, 15, 16, 20, 21, 22, 25, 26, 27]],
    [28, [1, 2, 3, 6, 7, 9, 10, 14, 18, 19, 21, 22, 25, 26, 27]],
    [28, [1, 2, 3, 6, 7, 10, 11, 14, 17, 18, 21, 22, 25, 26, 27]],
    [28, [1, 2, 3, 6, 7, 10, 13, 14, 15, 18, 21, 22, 25, 26, 27]],
    [28, [1, 2, 3, 6, 10, 11, 13, 14, 15, 17, 18, 22, 25, 26, 27]],
    [28, [1, 2, 4, 5, 6, 8, 10, 12, 16, 18, 20, 22, 23, 24, 26, 27]],
    [28, [1, 2, 4, 5, 7, 10, 11, 12, 16, 17, 18, 21, 23, 24, 26, 27]],
    [28, [1, 2, 4, 6, 7, 8, 10, 12, 16, 18, 20, 21, 22, 24, 26, 27]],
    [28, [1, 2, 5, 6, 7, 8, 9, 12, 16, 19, 20, 21, 22, 23, 26, 27]],
    [28, [1, 2, 5, 6, 7, 8, 12, 13, 15, 16, 20, 21, 22, 23, 26, 27]],
    [28, [1, 2, 5, 8, 9, 12, 13, 14, 15, 16, 19, 20, 23, 26, 27]],
    [28, [1, 3, 4, 8, 10, 11, 13, 14, 15, 17, 18, 20, 24, 25, 27]],
    [28, [1, 3, 5, 7, 9, 11, 13, 14, 15, 17, 19, 21, 23, 25, 27]],
    [28, [1, 2, 3, 4, 5, 6, 8, 10, 12, 16, 18, 20, 22, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 5, 7, 9, 10, 12, 16, 18, 19, 21, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 5, 7, 10, 11, 12, 16, 17, 18, 21, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 5, 7, 10, 12, 13, 15, 16, 18, 21, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 5, 9, 10, 11, 12, 16, 17, 18, 19, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 5, 9, 10, 12, 13, 15, 16, 18, 19, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 5, 10, 11, 12, 13, 15, 16, 17, 18, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 6, 7, 8, 10, 12, 16, 18, 20, 21, 22, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 6, 8, 9, 10, 12, 16, 18, 19, 20, 22, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 6, 8, 10, 11, 12, 16, 17, 18, 20, 22, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 6, 8, 10, 11, 13, 15, 17, 18, 20, 22, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 6, 8, 10, 12, 13, 15, 16, 18, 20, 22, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 6, 8, 11, 13, 14, 15, 17, 20, 22, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 7, 9, 10, 11, 12, 16, 17, 18, 19, 21, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 7, 9, 10, 12, 13, 15, 16, 18, 19, 21, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 8, 10, 11, 13, 14, 15, 17, 18, 20, 24, 25, 26, 27]],
    [28, [1, 2, 3, 5, 6, 7, 8, 12, 13, 15, 16, 20, 21, 22, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 6, 7, 9, 10, 14, 18, 19, 21, 22, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 6, 7, 9, 11, 13, 15, 17, 19, 21, 22, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 6, 7, 10, 11, 14, 17, 18, 21, 22, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 6, 9, 10, 11, 14, 17, 18, 19, 22, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 7, 9, 11, 13, 14, 15, 17, 19, 21, 23, 25, 26, 27]],
    [28, [1, 2, 3, 6, 7, 10, 11, 13, 14, 15, 17, 18, 21, 22, 25, 26, 27]],
    [28, [1, 2, 4, 5, 6, 7, 8, 10, 12, 16, 18, 20, 21, 22, 23, 24, 26, 27]],
    [28, [1, 2, 5, 6, 8, 9, 12, 13, 14, 15, 16, 19, 20, 22, 23, 26, 27]],
    [28, [1, 3, 4, 5, 8, 9, 11, 12, 13, 15, 16, 17, 19, 20, 23, 24, 25, 27]],
    [28, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 16, 18, 20, 21, 22, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 16, 18, 19, 20, 22, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 16, 17, 18, 20, 22, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 5, 7, 9, 10, 12, 13, 15, 16, 18, 19, 21, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 5, 7, 10, 11, 12, 13, 15, 16, 17, 18, 21, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 5, 8, 9, 11, 12, 13, 15, 16, 17, 19, 20, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 16, 18, 19, 20, 21, 22, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 16, 17, 18, 20, 21, 22, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 6, 7, 8, 10, 12, 13, 15, 16, 18, 20, 21, 22, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 6, 8, 10, 11, 13, 14, 15, 17, 18, 20, 22, 24, 25, 26, 27]],
    [28, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 15, 17, 18, 19, 21, 22, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 17, 18, 19, 21, 22, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 6, 7, 9, 11, 13, 14, 15, 17, 19, 21, 22, 23, 25, 26, 27]],
    [28, [1, 2, 3, 5, 6, 9, 10, 11, 13, 14, 15, 17, 18, 19, 22, 23, 25, 26, 27]],
    [28, [1, 3, 4, 5, 8, 9, 11, 12, 13, 14, 15, 16, 17, 19, 20, 23, 24, 25, 27]],
    [28, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 16, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 16, 17, 18, 20, 21, 22, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16, 17, 18, 19, 20, 22, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 15, 16, 17, 19, 20, 22, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 5, 8, 9, 11, 12, 13, 14, 15, 16, 17, 19, 20, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14, 15, 16, 17, 19, 20, 22, 23, 24, 25, 26, 27]],
    [28, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 22, 23, 24, 25, 26, 27]], 
    [30, [1, 4, 26, 29]],
    [30, [1, 2, 4, 7, 23, 26, 28, 29]],
    [30, [1, 2, 8, 11, 19, 22, 28, 29]],
    [30, [1, 2, 8, 12, 18, 22, 28, 29]],
    [30, [1, 3, 4, 12, 18, 26, 27, 29]],
    [30, [1, 4, 5, 10, 20, 25, 26, 29]],
    [30, [1, 4, 6, 9, 21, 24, 26, 29]],
    [30, [1, 4, 6, 14, 16, 24, 26, 29]],
    [30, [2, 3, 8, 12, 18, 22, 27, 28]],
    [30, [2, 5, 8, 12, 18, 22, 25, 28]],
    [30, [2, 8, 9, 12, 18, 21, 22, 28]],
    [30, [2, 8, 12, 15, 18, 22, 28]],
    [30, [3, 5, 6, 10, 20, 24, 25, 27]],
    [30, [1, 2, 3, 8, 12, 18, 22, 27, 28, 29]],
    [30, [1, 2, 5, 8, 12, 18, 22, 25, 28, 29]],
    [30, [1, 2, 7, 8, 12, 18, 22, 23, 28, 29]],
    [30, [1, 2, 8, 9, 12, 18, 21, 22, 28, 29]],
    [30, [1, 2, 8, 11, 12, 18, 19, 22, 28, 29]],
    [30, [1, 2, 8, 12, 13, 17, 18, 22, 28, 29]],
    [30, [1, 2, 8, 12, 15, 18, 22, 28, 29]],
    [30, [1, 3, 4, 6, 14, 16, 24, 26, 27, 29]],
    [30, [1, 4, 5, 6, 14, 16, 24, 25, 26, 29]],
    [30, [1, 4, 6, 9, 14, 16, 21, 24, 26, 29]],
    [30, [1, 4, 6, 11, 14, 16, 19, 24, 26, 29]],
    [30, [1, 4, 6, 14, 15, 16, 24, 26, 29]],
    [30, [2, 3, 5, 8, 12, 18, 22, 25, 27, 28]],
    [30, [2, 3, 8, 9, 12, 18, 21, 22, 27, 28]],
    [30, [2, 3, 8, 12, 15, 18, 22, 27, 28]],
    [30, [2, 5, 8, 9, 12, 18, 21, 22, 25, 28]],
    [30, [2, 8, 9, 12, 15, 18, 21, 22, 28]],
    [30, [1, 2, 3, 4, 7, 12, 18, 23, 26, 27, 28, 29]],
    [30, [1, 2, 3, 5, 8, 12, 18, 22, 25, 27, 28, 29]],
    [30, [1, 2, 3, 6, 8, 11, 19, 22, 24, 27, 28, 29]],
    [30, [1, 2, 3, 7, 8, 12, 18, 22, 23, 27, 28, 29]],
    [30, [1, 2, 3, 8, 9, 12, 18, 21, 22, 27, 28, 29]],
    [30, [1, 2, 3, 8, 11, 12, 18, 19, 22, 27, 28, 29]],
    [30, [1, 2, 3, 8, 12, 13, 17, 18, 22, 27, 28, 29]],
    [30, [1, 2, 3, 8, 12, 15, 18, 22, 27, 28, 29]],
    [30, [1, 2, 4, 5, 7, 10, 20, 23, 25, 26, 28, 29]],
    [30, [1, 2, 4, 6, 7, 9, 21, 23, 24, 26, 28, 29]],
    [30, [1, 2, 4, 7, 8, 13, 17, 22, 23, 26, 28, 29]],
    [30, [1, 2, 4, 8, 10, 14, 16, 20, 22, 26, 28, 29]],
    [30, [1, 2, 5, 7, 8, 12, 18, 22, 23, 25, 28, 29]],
    [30, [1, 2, 5, 8, 9, 12, 18, 21, 22, 25, 28, 29]],
    [30, [1, 2, 5, 8, 10, 11, 19, 20, 22, 25, 28, 29]],
    [30, [1, 2, 5, 8, 11, 12, 18, 19, 22, 25, 28, 29]],
    [30, [1, 2, 5, 8, 12, 13, 17, 18, 22, 25, 28, 29]],
    [30, [1, 2, 5, 8, 12, 15, 18, 22, 25, 28, 29]],
    [30, [1, 2, 7, 8, 9, 12, 18, 21, 22, 23, 28, 29]],
    [30, [1, 2, 7, 8, 11, 12, 18, 19, 22, 23, 28, 29]],
    [30, [1, 2, 7, 8, 12, 13, 17, 18, 22, 23, 28, 29]],
    [30, [1, 2, 7, 8, 12, 15, 18, 22, 23, 28, 29]],
    [30, [1, 2, 8, 9, 12, 13, 17, 18, 21, 22, 28, 29]],
    [30, [1, 2, 8, 9, 12, 15, 18, 21, 22, 28, 29]],
    [30, [1, 2, 8, 11, 12, 15, 18, 19, 22, 28, 29]],
    [30, [1, 2, 8, 12, 13, 15, 17, 18, 22, 28, 29]],
    [30, [1, 3, 4, 5, 6, 14, 16, 24, 25, 26, 27, 29]],
    [30, [1, 3, 4, 5, 10, 12, 18, 20, 25, 26, 27, 29]],
    [30, [1, 3, 4, 6, 9, 12, 18, 21, 24, 26, 27, 29]],
    [30, [1, 3, 4, 6, 9, 14, 16, 21, 24, 26, 27, 29]],
    [30, [1, 3, 4, 6, 11, 14, 16, 19, 24, 26, 27, 29]],
    [30, [1, 3, 4, 6, 14, 15, 16, 24, 26, 27, 29]],
    [30, [1, 4, 5, 6, 9, 10, 20, 21, 24, 25, 26, 29]],
    [30, [1, 4, 5, 6, 9, 14, 16, 21, 24, 25, 26, 29]],
    [30, [1, 4, 5, 6, 11, 14, 16, 19, 24, 25, 26, 29]],
    [30, [1, 4, 5, 6, 14, 15, 16, 24, 25, 26, 29]],
    [30, [1, 4, 6, 9, 14, 15, 16, 21, 24, 26, 29]],
    [30, [1, 4, 6, 11, 14, 15, 16, 19, 24, 26, 29]],
    [30, [2, 3, 4, 8, 10, 14, 16, 20, 22, 26, 27, 28]],
    [30, [2, 3, 5, 8, 9, 12, 18, 21, 22, 25, 27, 28]],
    [30, [2, 3, 5, 8, 12, 15, 18, 22, 25, 27, 28]],
    [30, [2, 3, 8, 9, 12, 15, 18, 21, 22, 27, 28]],
    [30, [2, 4, 5, 8, 10, 14, 16, 20, 22, 25, 26, 28]],
    [30, [2, 4, 8, 10, 14, 15, 16, 20, 22, 26, 28]],
    [30, [2, 5, 8, 9, 12, 15, 18, 21, 22, 25, 28]],
    [30, [1, 2, 3, 4, 8, 10, 14, 16, 20, 22, 26, 27, 28, 29]],
    [30, [1, 2, 3, 5, 7, 8, 12, 18, 22, 23, 25, 27, 28, 29]],
    [30, [1, 2, 3, 5, 8, 9, 12, 18, 21, 22, 25, 27, 28, 29]],
    [30, [1, 2, 3, 5, 8, 11, 12, 18, 19, 22, 25, 27, 28, 29]],
    [30, [1, 2, 3, 5, 8, 12, 13, 17, 18, 22, 25, 27, 28, 29]],
    [30, [1, 2, 3, 5, 8, 12, 15, 18, 22, 25, 27, 28, 29]],
    [30, [1, 2, 3, 7, 8, 9, 12, 18, 21, 22, 23, 27, 28, 29]],
    [30, [1, 2, 3, 7, 8, 11, 12, 18, 19, 22, 23, 27, 28, 29]],
    [30, [1, 2, 3, 7, 8, 12, 13, 17, 18, 22, 23, 27, 28, 29]],
    [30, [1, 2, 3, 7, 8, 12, 15, 18, 22, 23, 27, 28, 29]],
    [30, [1, 2, 3, 8, 9, 11, 12, 18, 19, 21, 22, 27, 28, 29]],
    [30, [1, 2, 3, 8, 9, 12, 13, 17, 18, 21, 22, 27, 28, 29]],
    [30, [1, 2, 3, 8, 9, 12, 15, 18, 21, 22, 27, 28, 29]],
    [30, [1, 2, 3, 8, 11, 12, 15, 18, 19, 22, 27, 28, 29]],
    [30, [1, 2, 3, 8, 12, 13, 15, 17, 18, 22, 27, 28, 29]],
    [30, [1, 2, 4, 5, 8, 10, 14, 16, 20, 22, 25, 26, 28, 29]],
    [30, [1, 2, 4, 6, 8, 12, 14, 16, 18, 22, 24, 26, 28, 29]],
    [30, [1, 2, 4, 7, 8, 10, 14, 16, 20, 22, 23, 26, 28, 29]],
    [30, [1, 2, 4, 8, 9, 10, 14, 16, 20, 21, 22, 26, 28, 29]],
    [30, [1, 2, 4, 8, 10, 11, 14, 16, 19, 20, 22, 26, 28, 29]],
    [30, [1, 2, 4, 8, 10, 14, 15, 16, 20, 22, 26, 28, 29]],
    [30, [1, 2, 5, 7, 8, 9, 12, 18, 21, 22, 23, 25, 28, 29]],
    [30, [1, 2, 5, 7, 8, 11, 12, 18, 19, 22, 23, 25, 28, 29]],
    [30, [1, 2, 5, 7, 8, 12, 13, 17, 18, 22, 23, 25, 28, 29]],
    [30, [1, 2, 5, 7, 8, 12, 15, 18, 22, 23, 25, 28, 29]],
    [30, [1, 2, 5, 8, 9, 11, 12, 18, 19, 21, 22, 25, 28, 29]],
    [30, [1, 2, 5, 8, 9, 12, 13, 17, 18, 21, 22, 25, 28, 29]],
    [30, [1, 2, 5, 8, 9, 12, 15, 18, 21, 22, 25, 28, 29]],
    [30, [1, 2, 5, 8, 11, 12, 15, 18, 19, 22, 25, 28, 29]],
    [30, [1, 2, 5, 8, 12, 13, 15, 17, 18, 22, 25, 28, 29]],
    [30, [1, 2, 7, 8, 9, 11, 12, 18, 19, 21, 22, 23, 28, 29]],
    [30, [1, 2, 7, 8, 9, 12, 13, 17, 18, 21, 22, 23, 28, 29]],
    [30, [1, 2, 7, 8, 9, 12, 15, 18, 21, 22, 23, 28, 29]],
    [30, [1, 2, 7, 8, 11, 12, 13, 17, 18, 19, 22, 23, 28, 29]],
    [30, [1, 2, 7, 8, 11, 12, 15, 18, 19, 22, 23, 28, 29]],
    [30, [1, 2, 7, 8, 12, 13, 15, 17, 18, 22, 23, 28, 29]],
    [30, [1, 2, 8, 9, 11, 12, 15, 18, 19, 21, 22, 28, 29]],
    [30, [1, 2, 8, 9, 12, 13, 15, 17, 18, 21, 22, 28, 29]],
    [30, [1, 3, 4, 5, 6, 9, 14, 16, 21, 24, 25, 26, 27, 29]],
    [30, [1, 3, 4, 5, 6, 11, 14, 16, 19, 24, 25, 26, 27, 29]],
    [30, [1, 3, 4, 5, 6, 14, 15, 16, 24, 25, 26, 27, 29]],
    [30, [1, 3, 4, 6, 9, 11, 14, 16, 19, 21, 24, 26, 27, 29]],
    [30, [1, 3, 4, 6, 9, 14, 15, 16, 21, 24, 26, 27, 29]],
    [30, [1, 3, 4, 6, 11, 14, 15, 16, 19, 24, 26, 27, 29]],
    [30, [1, 4, 5, 6, 9, 11, 14, 16, 19, 21, 24, 25, 26, 29]],
    [30, [1, 4, 5, 6, 9, 14, 15, 16, 21, 24, 25, 26, 29]],
    [30, [1, 4, 5, 6, 11, 14, 15, 16, 19, 24, 25, 26, 29]],
    [30, [1, 4, 6, 9, 11, 14, 15, 16, 19, 21, 24, 26, 29]],
    [30, [2, 3, 4, 5, 8, 10, 14, 16, 20, 22, 25, 26, 27, 28]],
    [30, [2, 3, 4, 6, 8, 12, 14, 16, 18, 22, 24, 26, 27, 28]],
    [30, [2, 3, 4, 8, 9, 10, 14, 16, 20, 21, 22, 26, 27, 28]],
    [30, [2, 3, 4, 8, 10, 14, 15, 16, 20, 22, 26, 27, 28]],
    [30, [2, 3, 5, 8, 9, 12, 15, 18, 21, 22, 25, 27, 28]],
    [30, [2, 4, 5, 6, 8, 12, 14, 16, 18, 22, 24, 25, 26, 28]],
    [30, [2, 4, 5, 8, 10, 14, 15, 16, 20, 22, 25, 26, 28]],
    [30, [2, 4, 6, 8, 12, 14, 15, 16, 18, 22, 24, 26, 28]],
    [30, [1, 2, 3, 4, 5, 7, 10, 12, 18, 20, 23, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 8, 10, 14, 16, 20, 22, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 7, 9, 12, 18, 21, 23, 24, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 8, 12, 14, 16, 18, 22, 24, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 7, 8, 10, 14, 16, 20, 22, 23, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 7, 8, 12, 13, 17, 18, 22, 23, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 7, 11, 12, 14, 16, 18, 19, 23, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 8, 9, 10, 14, 16, 20, 21, 22, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 8, 10, 11, 14, 16, 19, 20, 22, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 8, 10, 13, 14, 16, 17, 20, 22, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 8, 10, 14, 15, 16, 20, 22, 26, 27, 28, 29]],
    [30, [1, 2, 3, 5, 6, 8, 10, 11, 19, 20, 22, 24, 25, 27, 28, 29]],
    [30, [1, 2, 3, 5, 7, 8, 9, 12, 18, 21, 22, 23, 25, 27, 28, 29]],
    [30, [1, 2, 3, 5, 7, 8, 11, 12, 18, 19, 22, 23, 25, 27, 28, 29]],
    [30, [1, 2, 3, 5, 7, 8, 12, 13, 17, 18, 22, 23, 25, 27, 28, 29]],
    [30, [1, 2, 3, 5, 7, 8, 12, 15, 18, 22, 23, 25, 27, 28, 29]],
    [30, [1, 2, 3, 5, 8, 9, 11, 12, 18, 19, 21, 22, 25, 27, 28, 29]],
    [30, [1, 2, 3, 5, 8, 9, 12, 13, 17, 18, 21, 22, 25, 27, 28, 29]],
    [30, [1, 2, 3, 5, 8, 9, 12, 15, 18, 21, 22, 25, 27, 28, 29]],
    [30, [1, 2, 3, 5, 8, 11, 12, 15, 18, 19, 22, 25, 27, 28, 29]],
    [30, [1, 2, 3, 5, 8, 12, 13, 15, 17, 18, 22, 25, 27, 28, 29]],
    [30, [1, 2, 3, 6, 8, 9, 11, 12, 18, 19, 21, 22, 24, 27, 28, 29]],
    [30, [1, 2, 3, 7, 8, 9, 11, 12, 18, 19, 21, 22, 23, 27, 28, 29]],
    [30, [1, 2, 3, 7, 8, 9, 12, 13, 17, 18, 21, 22, 23, 27, 28, 29]],
    [30, [1, 2, 3, 7, 8, 9, 12, 15, 18, 21, 22, 23, 27, 28, 29]],
    [30, [1, 2, 3, 7, 8, 11, 12, 13, 17, 18, 19, 22, 23, 27, 28, 29]],
    [30, [1, 2, 3, 7, 8, 11, 12, 15, 18, 19, 22, 23, 27, 28, 29]],
    [30, [1, 2, 3, 7, 8, 12, 13, 15, 17, 18, 22, 23, 27, 28, 29]],
    [30, [1, 2, 3, 8, 9, 11, 12, 15, 18, 19, 21, 22, 27, 28, 29]],
    [30, [1, 2, 3, 8, 9, 12, 13, 15, 17, 18, 21, 22, 27, 28, 29]],
    [30, [1, 2, 4, 5, 6, 7, 9, 10, 20, 21, 23, 24, 25, 26, 28, 29]],
    [30, [1, 2, 4, 5, 6, 8, 12, 14, 16, 18, 22, 24, 25, 26, 28, 29]],
    [30, [1, 2, 4, 5, 7, 8, 10, 13, 17, 20, 22, 23, 25, 26, 28, 29]],
    [30, [1, 2, 4, 5, 7, 8, 10, 14, 16, 20, 22, 23, 25, 26, 28, 29]],
    [30, [1, 2, 4, 5, 8, 9, 10, 14, 16, 20, 21, 22, 25, 26, 28, 29]],
    [30, [1, 2, 4, 5, 8, 10, 11, 14, 16, 19, 20, 22, 25, 26, 28, 29]],
    [30, [1, 2, 4, 5, 8, 10, 14, 15, 16, 20, 22, 25, 26, 28, 29]],
    [30, [1, 2, 4, 6, 7, 8, 12, 14, 16, 18, 22, 23, 24, 26, 28, 29]],
    [30, [1, 2, 4, 6, 8, 9, 12, 14, 16, 18, 21, 22, 24, 26, 28, 29]],
    [30, [1, 2, 4, 6, 8, 11, 12, 14, 16, 18, 19, 22, 24, 26, 28, 29]],
    [30, [1, 2, 4, 6, 8, 12, 14, 15, 16, 18, 22, 24, 26, 28, 29]],
    [30, [1, 2, 4, 7, 8, 10, 11, 14, 16, 19, 20, 22, 23, 26, 28, 29]],
    [30, [1, 2, 4, 7, 8, 10, 14, 15, 16, 20, 22, 23, 26, 28, 29]],
    [30, [1, 2, 4, 8, 9, 10, 11, 14, 16, 19, 20, 21, 22, 26, 28, 29]],
    [30, [1, 2, 4, 8, 9, 10, 14, 15, 16, 20, 21, 22, 26, 28, 29]],
    [30, [1, 2, 4, 8, 10, 11, 14, 15, 16, 19, 20, 22, 26, 28, 29]],
    [30, [1, 2, 5, 7, 8, 9, 11, 12, 18, 19, 21, 22, 23, 25, 28, 29]],
    [30, [1, 2, 5, 7, 8, 9, 12, 13, 17, 18, 21, 22, 23, 25, 28, 29]],
    [30, [1, 2, 5, 7, 8, 9, 12, 15, 18, 21, 22, 23, 25, 28, 29]],
    [30, [1, 2, 5, 7, 8, 11, 12, 13, 17, 18, 19, 22, 23, 25, 28, 29]],
    [30, [1, 2, 5, 7, 8, 11, 12, 15, 18, 19, 22, 23, 25, 28, 29]],
    [30, [1, 2, 5, 7, 8, 12, 13, 15, 17, 18, 22, 23, 25, 28, 29]],
    [30, [1, 2, 5, 8, 9, 10, 11, 12, 18, 19, 20, 21, 22, 25, 28, 29]],
    [30, [1, 2, 5, 8, 9, 12, 13, 15, 17, 18, 21, 22, 25, 28, 29]],
    [30, [1, 2, 7, 8, 9, 11, 12, 13, 17, 18, 19, 21, 22, 23, 28, 29]],
    [30, [1, 2, 7, 8, 9, 11, 12, 15, 18, 19, 21, 22, 23, 28, 29]],
    [30, [1, 2, 7, 8, 9, 12, 13, 15, 17, 18, 21, 22, 23, 28, 29]],
    [30, [1, 2, 7, 8, 11, 12, 13, 15, 17, 18, 19, 22, 23, 28, 29]],
    [30, [1, 3, 4, 5, 6, 9, 10, 12, 18, 20, 21, 24, 25, 26, 27, 29]],
    [30, [1, 3, 4, 5, 6, 9, 11, 14, 16, 19, 21, 24, 25, 26, 27, 29]],
    [30, [1, 3, 4, 5, 6, 9, 14, 15, 16, 21, 24, 25, 26, 27, 29]],
    [30, [1, 3, 4, 5, 6, 11, 14, 15, 16, 19, 24, 25, 26, 27, 29]],
    [30, [1, 3, 4, 6, 9, 11, 14, 15, 16, 19, 21, 24, 26, 27, 29]],
    [30, [2, 3, 4, 5, 6, 8, 12, 14, 16, 18, 22, 24, 25, 26, 27, 28]],
    [30, [2, 3, 4, 5, 8, 9, 10, 14, 16, 20, 21, 22, 25, 26, 27, 28]],
    [30, [2, 3, 4, 5, 8, 10, 14, 15, 16, 20, 22, 25, 26, 27, 28]],
    [30, [2, 3, 4, 6, 8, 9, 12, 14, 16, 18, 21, 22, 24, 26, 27, 28]],
    [30, [2, 3, 4, 6, 8, 12, 14, 15, 16, 18, 22, 24, 26, 27, 28]],
    [30, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 18, 22, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 7, 8, 10, 14, 16, 20, 22, 23, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 8, 9, 10, 14, 16, 20, 21, 22, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 8, 10, 11, 14, 16, 19, 20, 22, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 8, 10, 13, 14, 16, 17, 20, 22, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 8, 10, 14, 15, 16, 20, 22, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 7, 8, 12, 14, 16, 18, 22, 23, 24, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 8, 9, 12, 14, 16, 18, 21, 22, 24, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 8, 11, 12, 14, 16, 18, 19, 22, 24, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 8, 12, 13, 14, 16, 17, 18, 22, 24, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 18, 22, 24, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 7, 8, 9, 10, 14, 16, 20, 21, 22, 23, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 7, 8, 10, 11, 14, 16, 19, 20, 22, 23, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 7, 8, 10, 13, 14, 16, 17, 20, 22, 23, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 7, 8, 10, 14, 15, 16, 20, 22, 23, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 8, 9, 10, 11, 14, 16, 19, 20, 21, 22, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 8, 9, 10, 14, 15, 16, 20, 21, 22, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 8, 10, 11, 14, 15, 16, 19, 20, 22, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 8, 10, 13, 14, 15, 16, 17, 20, 22, 26, 27, 28, 29]],
    [30, [1, 2, 3, 5, 7, 8, 9, 11, 12, 18, 19, 21, 22, 23, 25, 27, 28, 29]],
    [30, [1, 2, 3, 5, 7, 8, 9, 12, 13, 17, 18, 21, 22, 23, 25, 27, 28, 29]],
    [30, [1, 2, 3, 5, 7, 8, 9, 12, 15, 18, 21, 22, 23, 25, 27, 28, 29]],
    [30, [1, 2, 3, 5, 7, 8, 11, 12, 13, 17, 18, 19, 22, 23, 25, 27, 28, 29]],
    [30, [1, 2, 3, 5, 7, 8, 11, 12, 15, 18, 19, 22, 23, 25, 27, 28, 29]],
    [30, [1, 2, 3, 5, 7, 8, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 29]],
    [30, [1, 2, 3, 5, 8, 9, 11, 12, 15, 18, 19, 21, 22, 25, 27, 28, 29]],
    [30, [1, 2, 3, 5, 8, 9, 12, 13, 15, 17, 18, 21, 22, 25, 27, 28, 29]],
    [30, [1, 2, 3, 7, 8, 9, 11, 12, 15, 18, 19, 21, 22, 23, 27, 28, 29]],
    [30, [1, 2, 3, 7, 8, 9, 12, 13, 15, 17, 18, 21, 22, 23, 27, 28, 29]],
    [30, [1, 2, 3, 7, 8, 11, 12, 13, 15, 17, 18, 19, 22, 23, 27, 28, 29]],
    [30, [1, 2, 4, 5, 6, 7, 8, 12, 14, 16, 18, 22, 23, 24, 25, 26, 28, 29]],
    [30, [1, 2, 4, 5, 6, 8, 9, 12, 14, 16, 18, 21, 22, 24, 25, 26, 28, 29]],
    [30, [1, 2, 4, 5, 6, 8, 11, 12, 14, 16, 18, 19, 22, 24, 25, 26, 28, 29]],
    [30, [1, 2, 4, 5, 6, 8, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 29]],
    [30, [1, 2, 4, 5, 7, 8, 10, 11, 14, 16, 19, 20, 22, 23, 25, 26, 28, 29]],
    [30, [1, 2, 4, 5, 7, 8, 10, 14, 15, 16, 20, 22, 23, 25, 26, 28, 29]],
    [30, [1, 2, 4, 5, 8, 9, 10, 11, 14, 16, 19, 20, 21, 22, 25, 26, 28, 29]],
    [30, [1, 2, 4, 5, 8, 9, 10, 14, 15, 16, 20, 21, 22, 25, 26, 28, 29]],
    [30, [1, 2, 4, 5, 8, 10, 11, 14, 15, 16, 19, 20, 22, 25, 26, 28, 29]],
    [30, [1, 2, 4, 6, 7, 8, 11, 12, 14, 16, 18, 19, 22, 23, 24, 26, 28, 29]],
    [30, [1, 2, 4, 6, 7, 8, 12, 14, 15, 16, 18, 22, 23, 24, 26, 28, 29]],
    [30, [1, 2, 4, 6, 8, 9, 12, 14, 15, 16, 18, 21, 22, 24, 26, 28, 29]],
    [30, [1, 2, 4, 6, 8, 11, 12, 14, 15, 16, 18, 19, 22, 24, 26, 28, 29]],
    [30, [1, 2, 4, 7, 8, 10, 11, 13, 14, 16, 17, 19, 20, 22, 23, 26, 28, 29]],
    [30, [1, 2, 4, 7, 8, 10, 11, 14, 15, 16, 19, 20, 22, 23, 26, 28, 29]],
    [30, [1, 2, 4, 8, 9, 10, 11, 14, 15, 16, 19, 20, 21, 22, 26, 28, 29]],
    [30, [1, 2, 5, 7, 8, 9, 11, 12, 13, 17, 18, 19, 21, 22, 23, 25, 28, 29]],
    [30, [1, 2, 5, 7, 8, 9, 11, 12, 15, 18, 19, 21, 22, 23, 25, 28, 29]],
    [30, [1, 2, 5, 7, 8, 9, 12, 13, 15, 17, 18, 21, 22, 23, 25, 28, 29]],
    [30, [1, 2, 5, 7, 8, 11, 12, 13, 15, 17, 18, 19, 22, 23, 25, 28, 29]],
    [30, [1, 2, 7, 8, 9, 11, 12, 13, 15, 17, 18, 19, 21, 22, 23, 28, 29]],
    [30, [1, 3, 4, 5, 6, 9, 11, 14, 15, 16, 19, 21, 24, 25, 26, 27, 29]],
    [30, [2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 18, 21, 22, 24, 25, 26, 27, 28]],
    [30, [2, 3, 4, 5, 6, 8, 12, 14, 15, 16, 18, 22, 24, 25, 26, 27, 28]],
    [30, [2, 3, 4, 5, 8, 9, 10, 14, 15, 16, 20, 21, 22, 25, 26, 27, 28]],
    [30, [2, 3, 4, 6, 8, 9, 12, 14, 15, 16, 18, 21, 22, 24, 26, 27, 28]],
    [30, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 18, 20, 21, 23, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 18, 21, 22, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 16, 18, 19, 22, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 16, 17, 18, 22, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16, 18, 22, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 7, 8, 9, 10, 14, 16, 20, 21, 22, 23, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 7, 8, 10, 11, 14, 16, 19, 20, 22, 23, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 7, 8, 10, 12, 13, 17, 18, 20, 22, 23, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 7, 8, 10, 13, 14, 16, 17, 20, 22, 23, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 7, 8, 10, 14, 15, 16, 20, 22, 23, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 7, 10, 11, 12, 14, 16, 18, 19, 20, 23, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 8, 9, 10, 11, 14, 16, 19, 20, 21, 22, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 8, 9, 10, 14, 15, 16, 20, 21, 22, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 8, 10, 11, 14, 15, 16, 19, 20, 22, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 8, 10, 13, 14, 15, 16, 17, 20, 22, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 17, 18, 21, 22, 23, 24, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 18, 21, 22, 23, 24, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 16, 18, 19, 22, 23, 24, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 7, 8, 11, 13, 14, 16, 17, 19, 22, 23, 24, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 7, 8, 12, 14, 15, 16, 18, 22, 23, 24, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 8, 9, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 8, 9, 12, 14, 15, 16, 18, 21, 22, 24, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 8, 11, 12, 14, 15, 16, 18, 19, 22, 24, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 8, 12, 13, 14, 15, 16, 17, 18, 22, 24, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 7, 8, 9, 10, 11, 14, 16, 19, 20, 21, 22, 23, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 7, 8, 9, 10, 14, 15, 16, 20, 21, 22, 23, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 7, 8, 10, 11, 13, 14, 16, 17, 19, 20, 22, 23, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 7, 8, 10, 11, 14, 15, 16, 19, 20, 22, 23, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 7, 8, 10, 13, 14, 15, 16, 17, 20, 22, 23, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 8, 9, 10, 11, 14, 15, 16, 19, 20, 21, 22, 26, 27, 28, 29]],
    [30, [1, 2, 3, 5, 6, 8, 9, 10, 11, 12, 18, 19, 20, 21, 22, 24, 25, 27, 28, 29]],
    [30, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 17, 18, 19, 21, 22, 23, 25, 27, 28, 29]],
    [30, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 18, 19, 21, 22, 23, 25, 27, 28, 29]],
    [30, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 17, 18, 21, 22, 23, 25, 27, 28, 29]],
    [30, [1, 2, 3, 5, 7, 8, 11, 12, 13, 15, 17, 18, 19, 22, 23, 25, 27, 28, 29]],
    [30, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 17, 18, 19, 21, 22, 23, 27, 28, 29]],
    [30, [1, 2, 4, 5, 6, 7, 8, 11, 12, 14, 16, 18, 19, 22, 23, 24, 25, 26, 28, 29]],
    [30, [1, 2, 4, 5, 6, 7, 8, 12, 14, 15, 16, 18, 22, 23, 24, 25, 26, 28, 29]],
    [30, [1, 2, 4, 5, 6, 8, 9, 11, 12, 14, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29]],
    [30, [1, 2, 4, 5, 6, 8, 9, 12, 14, 15, 16, 18, 21, 22, 24, 25, 26, 28, 29]],
    [30, [1, 2, 4, 5, 6, 8, 11, 12, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 29]],
    [30, [1, 2, 4, 5, 7, 8, 10, 11, 14, 15, 16, 19, 20, 22, 23, 25, 26, 28, 29]],
    [30, [1, 2, 4, 5, 8, 9, 10, 11, 14, 15, 16, 19, 20, 21, 22, 25, 26, 28, 29]],
    [30, [1, 2, 4, 6, 7, 8, 11, 12, 13, 14, 16, 17, 18, 19, 22, 23, 24, 26, 28, 29]],
    [30, [1, 2, 4, 6, 7, 8, 11, 12, 14, 15, 16, 18, 19, 22, 23, 24, 26, 28, 29]],
    [30, [1, 2, 4, 6, 8, 9, 11, 12, 14, 15, 16, 18, 19, 21, 22, 24, 26, 28, 29]],
    [30, [1, 2, 4, 7, 8, 10, 11, 13, 14, 15, 16, 17, 19, 20, 22, 23, 26, 28, 29]],
    [30, [1, 2, 5, 7, 8, 9, 11, 12, 13, 15, 17, 18, 19, 21, 22, 23, 25, 28, 29]],
    [30, [2, 3, 4, 5, 6, 8, 9, 12, 14, 15, 16, 18, 21, 22, 24, 25, 26, 27, 28]],
    [30, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16, 18, 19, 22, 23, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16, 18, 22, 23, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 16, 18, 19, 21, 22, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 15, 16, 18, 21, 22, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 15, 16, 18, 19, 22, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 15, 16, 17, 18, 22, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 14, 16, 19, 20, 21, 22, 23, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 7, 8, 9, 10, 14, 15, 16, 20, 21, 22, 23, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14, 16, 17, 19, 20, 22, 23, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 7, 8, 10, 11, 14, 15, 16, 19, 20, 22, 23, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 7, 8, 10, 13, 14, 15, 16, 17, 20, 22, 23, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 8, 9, 10, 11, 14, 15, 16, 19, 20, 21, 22, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 16, 18, 19, 21, 22, 23, 24, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 15, 16, 18, 21, 22, 23, 24, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 16, 17, 18, 19, 22, 23, 24, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 15, 16, 18, 19, 22, 23, 24, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 15, 16, 17, 18, 22, 23, 24, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 8, 9, 11, 12, 14, 15, 16, 18, 19, 21, 22, 24, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 7, 8, 9, 10, 11, 13, 14, 16, 17, 19, 20, 21, 22, 23, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 7, 8, 9, 10, 11, 14, 15, 16, 19, 20, 21, 22, 23, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 7, 8, 10, 11, 13, 14, 15, 16, 17, 19, 20, 22, 23, 26, 27, 28, 29]],
    [30, [1, 2, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 17, 18, 19, 22, 23, 24, 25, 26, 28, 29]],
    [30, [1, 2, 4, 5, 6, 7, 8, 11, 12, 14, 15, 16, 18, 19, 22, 23, 24, 25, 26, 28, 29]],
    [30, [1, 2, 4, 5, 7, 8, 10, 11, 13, 14, 15, 16, 17, 19, 20, 22, 23, 25, 26, 28, 29]],
    [30, [1, 2, 4, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17, 18, 19, 22, 23, 24, 26, 28, 29]],
    [30, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 17, 18, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 18, 19, 21, 22, 23, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14, 16, 17, 19, 20, 22, 23, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 17, 18, 19, 22, 23, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 15, 16, 18, 19, 22, 23, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 13, 14, 16, 17, 19, 20, 21, 22, 23, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 14, 15, 16, 19, 20, 21, 22, 23, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14, 15, 16, 17, 19, 20, 22, 23, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 15, 16, 18, 19, 21, 22, 23, 24, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17, 18, 19, 22, 23, 24, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17, 19, 20, 21, 22, 23, 26, 27, 28, 29]],
    [30, [1, 2, 4, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17, 18, 19, 22, 23, 24, 25, 26, 28, 29]],
    [30, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 18, 19, 21, 22, 23, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17, 18, 19, 22, 23, 24, 25, 26, 27, 28, 29]],
    [30, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17, 18, 19, 21, 22, 23, 24, 26, 27, 28, 29]], 
    [32, [1, 8, 24, 31]],
    [32, [1, 2, 14, 18, 30, 31]],
    [32, [1, 2, 15, 17, 30, 31]],
    [32, [1, 3, 8, 24, 29, 31]],
    [32, [1, 4, 12, 20, 28, 31]],
    [32, [1, 4, 15, 17, 28, 31]],
    [32, [1, 5, 8, 24, 27, 31]],
    [32, [1, 6, 10, 22, 26, 31]],
    [32, [1, 6, 15, 17, 26, 31]],
    [32, [1, 7, 8, 24, 25, 31]],
    [32, [1, 2, 3, 14, 18, 29, 30, 31]],
    [32, [1, 2, 5, 14, 18, 27, 30, 31]],
    [32, [1, 2, 6, 15, 17, 26, 30, 31]],
    [32, [1, 2, 7, 14, 18, 25, 30, 31]],
    [32, [1, 2, 8, 14, 18, 24, 30, 31]],
    [32, [1, 2, 8, 15, 17, 24, 30, 31]],
    [32, [1, 2, 10, 15, 17, 22, 30, 31]],
    [32, [1, 2, 11, 14, 18, 21, 30, 31]],
    [32, [1, 2, 13, 14, 18, 19, 30, 31]],
    [32, [1, 3, 4, 12, 20, 28, 29, 31]],
    [32, [1, 3, 5, 8, 24, 27, 29, 31]],
    [32, [1, 3, 7, 8, 24, 25, 29, 31]],
    [32, [1, 3, 8, 9, 23, 24, 29, 31]],
    [32, [1, 3, 8, 13, 19, 24, 29, 31]],
    [32, [1, 3, 8, 15, 17, 24, 29, 31]],
    [32, [1, 4, 5, 12, 20, 27, 28, 31]],
    [32, [1, 4, 7, 12, 20, 25, 28, 31]],
    [32, [1, 4, 8, 12, 20, 24, 28, 31]],
    [32, [1, 4, 8, 15, 17, 24, 28, 31]],
    [32, [1, 5, 7, 8, 24, 25, 27, 31]],
    [32, [1, 6, 7, 10, 22, 25, 26, 31]],
    [32, [1, 6, 8, 10, 22, 24, 26, 31]],
    [32, [1, 6, 8, 15, 17, 24, 26, 31]],
    [32, [1, 7, 8, 9, 23, 24, 25, 31]],
    [32, [1, 2, 3, 5, 14, 18, 27, 29, 30, 31]],
    [32, [1, 2, 3, 7, 14, 18, 25, 29, 30, 31]],
    [32, [1, 2, 3, 8, 14, 18, 24, 29, 30, 31]],
    [32, [1, 2, 3, 9, 14, 18, 23, 29, 30, 31]],
    [32, [1, 2, 3, 11, 14, 18, 21, 29, 30, 31]],
    [32, [1, 2, 3, 13, 14, 18, 19, 29, 30, 31]],
    [32, [1, 2, 3, 13, 15, 17, 19, 29, 30, 31]],
    [32, [1, 2, 3, 14, 15, 17, 18, 29, 30, 31]],
    [32, [1, 2, 4, 12, 14, 18, 20, 28, 30, 31]],
    [32, [1, 2, 4, 12, 15, 17, 20, 28, 30, 31]],
    [32, [1, 2, 4, 14, 15, 17, 18, 28, 30, 31]],
    [32, [1, 2, 5, 7, 14, 18, 25, 27, 30, 31]],
    [32, [1, 2, 5, 8, 14, 18, 24, 27, 30, 31]],
    [32, [1, 2, 5, 11, 14, 18, 21, 27, 30, 31]],
    [32, [1, 2, 5, 11, 15, 17, 21, 27, 30, 31]],
    [32, [1, 2, 5, 13, 14, 18, 19, 27, 30, 31]],
    [32, [1, 2, 5, 14, 15, 17, 18, 27, 30, 31]],
    [32, [1, 2, 6, 8, 15, 17, 24, 26, 30, 31]],
    [32, [1, 2, 6, 10, 14, 18, 22, 26, 30, 31]],
    [32, [1, 2, 6, 10, 15, 17, 22, 26, 30, 31]],
    [32, [1, 2, 6, 14, 15, 17, 18, 26, 30, 31]],
    [32, [1, 2, 7, 8, 14, 18, 24, 25, 30, 31]],
    [32, [1, 2, 7, 9, 14, 18, 23, 25, 30, 31]],
    [32, [1, 2, 7, 9, 15, 17, 23, 25, 30, 31]],
    [32, [1, 2, 7, 13, 14, 18, 19, 25, 30, 31]],
    [32, [1, 2, 8, 10, 15, 17, 22, 24, 30, 31]],
    [32, [1, 2, 8, 11, 14, 18, 21, 24, 30, 31]],
    [32, [1, 2, 8, 13, 14, 18, 19, 24, 30, 31]],
    [32, [1, 2, 11, 13, 14, 18, 19, 21, 30, 31]],
    [32, [1, 3, 4, 5, 12, 20, 27, 28, 29, 31]],
    [32, [1, 3, 4, 7, 12, 20, 25, 28, 29, 31]],
    [32, [1, 3, 4, 8, 12, 20, 24, 28, 29, 31]],
    [32, [1, 3, 4, 9, 12, 20, 23, 28, 29, 31]],
    [32, [1, 3, 4, 12, 13, 19, 20, 28, 29, 31]],
    [32, [1, 3, 4, 12, 15, 17, 20, 28, 29, 31]],
    [32, [1, 3, 4, 13, 15, 17, 19, 28, 29, 31]],
    [32, [1, 3, 5, 7, 8, 24, 25, 27, 29, 31]],
    [32, [1, 3, 5, 8, 9, 23, 24, 27, 29, 31]],
    [32, [1, 3, 5, 8, 11, 21, 24, 27, 29, 31]],
    [32, [1, 3, 5, 8, 13, 19, 24, 27, 29, 31]],
    [32, [1, 3, 5, 8, 15, 17, 24, 27, 29, 31]],
    [32, [1, 3, 7, 8, 9, 23, 24, 25, 29, 31]],
    [32, [1, 3, 7, 8, 15, 17, 24, 25, 29, 31]],
    [32, [1, 3, 8, 9, 13, 19, 23, 24, 29, 31]],
    [32, [1, 4, 5, 7, 12, 20, 25, 27, 28, 31]],
    [32, [1, 4, 5, 8, 12, 20, 24, 27, 28, 31]],
    [32, [1, 4, 6, 10, 12, 20, 22, 26, 28, 31]],
    [32, [1, 4, 6, 10, 15, 17, 22, 26, 28, 31]],
    [32, [1, 4, 6, 12, 15, 17, 20, 26, 28, 31]],
    [32, [1, 4, 7, 8, 12, 20, 24, 25, 28, 31]],
    [32, [1, 4, 7, 9, 12, 20, 23, 25, 28, 31]],
    [32, [1, 4, 7, 9, 15, 17, 23, 25, 28, 31]],
    [32, [1, 6, 7, 8, 10, 22, 24, 25, 26, 31]],
    [32, [1, 6, 7, 9, 10, 22, 23, 25, 26, 31]],
    [32, [1, 7, 9, 15, 16, 17, 23, 25, 31]],
    [32, [1, 2, 3, 4, 12, 14, 18, 20, 28, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 14, 18, 25, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 8, 14, 18, 24, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 9, 14, 18, 23, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 11, 14, 18, 21, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 13, 14, 18, 19, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 14, 15, 17, 18, 27, 29, 30, 31]],
    [32, [1, 2, 3, 6, 10, 14, 18, 22, 26, 29, 30, 31]],
    [32, [1, 2, 3, 6, 13, 15, 17, 19, 26, 29, 30, 31]],
    [32, [1, 2, 3, 7, 8, 14, 18, 24, 25, 29, 30, 31]],
    [32, [1, 2, 3, 7, 9, 14, 18, 23, 25, 29, 30, 31]],
    [32, [1, 2, 3, 7, 13, 14, 18, 19, 25, 29, 30, 31]],
    [32, [1, 2, 3, 7, 14, 15, 17, 18, 25, 29, 30, 31]],
    [32, [1, 2, 3, 8, 9, 14, 18, 23, 24, 29, 30, 31]],
    [32, [1, 2, 3, 8, 11, 14, 18, 21, 24, 29, 30, 31]],
    [32, [1, 2, 3, 8, 13, 14, 18, 19, 24, 29, 30, 31]],
    [32, [1, 2, 3, 8, 13, 15, 17, 19, 24, 29, 30, 31]],
    [32, [1, 2, 3, 8, 14, 15, 17, 18, 24, 29, 30, 31]],
    [32, [1, 2, 3, 9, 11, 14, 18, 21, 23, 29, 30, 31]],
    [32, [1, 2, 3, 9, 13, 14, 18, 19, 23, 29, 30, 31]],
    [32, [1, 2, 3, 9, 14, 15, 17, 18, 23, 29, 30, 31]],
    [32, [1, 2, 3, 10, 13, 15, 17, 19, 22, 29, 30, 31]],
    [32, [1, 2, 3, 11, 13, 14, 18, 19, 21, 29, 30, 31]],
    [32, [1, 2, 3, 11, 14, 15, 17, 18, 21, 29, 30, 31]],
    [32, [1, 2, 4, 5, 12, 14, 18, 20, 27, 28, 30, 31]],
    [32, [1, 2, 4, 6, 12, 15, 17, 20, 26, 28, 30, 31]],
    [32, [1, 2, 4, 7, 12, 14, 18, 20, 25, 28, 30, 31]],
    [32, [1, 2, 4, 8, 12, 14, 18, 20, 24, 28, 30, 31]],
    [32, [1, 2, 4, 8, 12, 15, 17, 20, 24, 28, 30, 31]],
    [32, [1, 2, 4, 8, 14, 15, 17, 18, 24, 28, 30, 31]],
    [32, [1, 2, 4, 10, 12, 15, 17, 20, 22, 28, 30, 31]],
    [32, [1, 2, 4, 11, 12, 14, 18, 20, 21, 28, 30, 31]],
    [32, [1, 2, 4, 12, 13, 14, 18, 19, 20, 28, 30, 31]],
    [32, [1, 2, 5, 6, 10, 14, 18, 22, 26, 27, 30, 31]],
    [32, [1, 2, 5, 7, 8, 14, 18, 24, 25, 27, 30, 31]],
    [32, [1, 2, 5, 7, 13, 14, 18, 19, 25, 27, 30, 31]],
    [32, [1, 2, 5, 7, 14, 15, 17, 18, 25, 27, 30, 31]],
    [32, [1, 2, 5, 8, 11, 14, 18, 21, 24, 27, 30, 31]],
    [32, [1, 2, 5, 8, 11, 15, 17, 21, 24, 27, 30, 31]],
    [32, [1, 2, 5, 8, 13, 14, 18, 19, 24, 27, 30, 31]],
    [32, [1, 2, 5, 8, 14, 15, 17, 18, 24, 27, 30, 31]],
    [32, [1, 2, 5, 11, 13, 14, 18, 19, 21, 27, 30, 31]],
    [32, [1, 2, 6, 7, 9, 15, 17, 23, 25, 26, 30, 31]],
    [32, [1, 2, 6, 7, 10, 14, 18, 22, 25, 26, 30, 31]],
    [32, [1, 2, 6, 8, 10, 14, 18, 22, 24, 26, 30, 31]],
    [32, [1, 2, 6, 8, 10, 15, 17, 22, 24, 26, 30, 31]],
    [32, [1, 2, 6, 8, 14, 15, 17, 18, 24, 26, 30, 31]],
    [32, [1, 2, 7, 8, 9, 14, 18, 23, 24, 25, 30, 31]],
    [32, [1, 2, 7, 8, 9, 15, 17, 23, 24, 25, 30, 31]],
    [32, [1, 2, 7, 8, 13, 14, 18, 19, 24, 25, 30, 31]],
    [32, [1, 2, 8, 11, 13, 14, 18, 19, 21, 24, 30, 31]],
    [32, [1, 3, 4, 5, 7, 12, 20, 25, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 8, 12, 20, 24, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 9, 12, 20, 23, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 11, 12, 20, 21, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 12, 13, 19, 20, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 12, 15, 17, 20, 27, 28, 29, 31]],
    [32, [1, 3, 4, 7, 8, 12, 20, 24, 25, 28, 29, 31]],
    [32, [1, 3, 4, 7, 9, 12, 20, 23, 25, 28, 29, 31]],
    [32, [1, 3, 4, 7, 12, 15, 17, 20, 25, 28, 29, 31]],
    [32, [1, 3, 4, 8, 9, 12, 20, 23, 24, 28, 29, 31]],
    [32, [1, 3, 4, 8, 12, 13, 19, 20, 24, 28, 29, 31]],
    [32, [1, 3, 4, 8, 12, 15, 17, 20, 24, 28, 29, 31]],
    [32, [1, 3, 4, 8, 13, 15, 17, 19, 24, 28, 29, 31]],
    [32, [1, 3, 4, 9, 12, 13, 19, 20, 23, 28, 29, 31]],
    [32, [1, 3, 5, 7, 8, 9, 23, 24, 25, 27, 29, 31]],
    [32, [1, 3, 5, 7, 8, 11, 21, 24, 25, 27, 29, 31]],
    [32, [1, 3, 5, 7, 8, 13, 19, 24, 25, 27, 29, 31]],
    [32, [1, 3, 5, 8, 9, 11, 21, 23, 24, 27, 29, 31]],
    [32, [1, 3, 5, 8, 11, 13, 19, 21, 24, 27, 29, 31]],
    [32, [1, 3, 5, 8, 11, 15, 17, 21, 24, 27, 29, 31]],
    [32, [1, 3, 5, 8, 13, 15, 17, 19, 24, 27, 29, 31]],
    [32, [1, 4, 5, 7, 8, 12, 20, 24, 25, 27, 28, 31]],
    [32, [1, 4, 6, 7, 10, 12, 20, 22, 25, 26, 28, 31]],
    [32, [1, 4, 6, 8, 10, 12, 20, 22, 24, 26, 28, 31]],
    [32, [1, 4, 6, 8, 10, 15, 17, 22, 24, 26, 28, 31]],
    [32, [1, 4, 6, 8, 12, 15, 17, 20, 24, 26, 28, 31]],
    [32, [1, 4, 7, 8, 9, 12, 20, 23, 24, 25, 28, 31]],
    [32, [1, 4, 7, 8, 9, 15, 17, 23, 24, 25, 28, 31]],
    [32, [1, 6, 7, 8, 9, 10, 22, 23, 24, 25, 26, 31]],
    [32, [1, 2, 3, 4, 5, 12, 14, 18, 20, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 7, 12, 14, 18, 20, 25, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 8, 12, 14, 18, 20, 24, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 9, 12, 14, 18, 20, 23, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 11, 12, 14, 18, 20, 21, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 12, 13, 14, 18, 19, 20, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 12, 13, 15, 17, 19, 20, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 12, 14, 15, 17, 18, 20, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 13, 14, 15, 17, 18, 19, 28, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 10, 14, 18, 22, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 8, 14, 18, 24, 25, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 9, 14, 18, 23, 25, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 11, 14, 18, 21, 25, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 13, 14, 18, 19, 25, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 14, 15, 17, 18, 25, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 8, 9, 14, 18, 23, 24, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 8, 11, 14, 18, 21, 24, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 8, 13, 14, 18, 19, 24, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 8, 14, 15, 17, 18, 24, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 9, 11, 14, 18, 21, 23, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 9, 14, 15, 17, 18, 23, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 11, 13, 14, 18, 19, 21, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 11, 13, 15, 17, 19, 21, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 11, 14, 15, 17, 18, 21, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 13, 14, 15, 17, 18, 19, 27, 29, 30, 31]],
    [32, [1, 2, 3, 6, 7, 10, 14, 18, 22, 25, 26, 29, 30, 31]],
    [32, [1, 2, 3, 6, 8, 10, 14, 18, 22, 24, 26, 29, 30, 31]],
    [32, [1, 2, 3, 6, 8, 13, 15, 17, 19, 24, 26, 29, 30, 31]],
    [32, [1, 2, 3, 6, 9, 10, 14, 18, 22, 23, 26, 29, 30, 31]],
    [32, [1, 2, 3, 6, 10, 13, 14, 18, 19, 22, 26, 29, 30, 31]],
    [32, [1, 2, 3, 6, 10, 13, 15, 17, 19, 22, 26, 29, 30, 31]],
    [32, [1, 2, 3, 6, 10, 14, 15, 17, 18, 22, 26, 29, 30, 31]],
    [32, [1, 2, 3, 6, 13, 14, 15, 17, 18, 19, 26, 29, 30, 31]],
    [32, [1, 2, 3, 7, 8, 9, 14, 18, 23, 24, 25, 29, 30, 31]],
    [32, [1, 2, 3, 7, 8, 13, 14, 18, 19, 24, 25, 29, 30, 31]],
    [32, [1, 2, 3, 7, 8, 14, 15, 17, 18, 24, 25, 29, 30, 31]],
    [32, [1, 2, 3, 7, 9, 13, 14, 18, 19, 23, 25, 29, 30, 31]],
    [32, [1, 2, 3, 7, 9, 13, 15, 17, 19, 23, 25, 29, 30, 31]],
    [32, [1, 2, 3, 7, 9, 14, 15, 17, 18, 23, 25, 29, 30, 31]],
    [32, [1, 2, 3, 7, 13, 14, 15, 17, 18, 19, 25, 29, 30, 31]],
    [32, [1, 2, 3, 8, 9, 11, 14, 18, 21, 23, 24, 29, 30, 31]],
    [32, [1, 2, 3, 8, 9, 13, 14, 18, 19, 23, 24, 29, 30, 31]],
    [32, [1, 2, 3, 8, 9, 14, 15, 17, 18, 23, 24, 29, 30, 31]],
    [32, [1, 2, 3, 8, 10, 13, 15, 17, 19, 22, 24, 29, 30, 31]],
    [32, [1, 2, 3, 8, 11, 13, 14, 18, 19, 21, 24, 29, 30, 31]],
    [32, [1, 2, 3, 8, 11, 14, 15, 17, 18, 21, 24, 29, 30, 31]],
    [32, [1, 2, 3, 9, 11, 13, 14, 18, 19, 21, 23, 29, 30, 31]],
    [32, [1, 2, 3, 9, 11, 14, 15, 17, 18, 21, 23, 29, 30, 31]],
    [32, [1, 2, 4, 5, 7, 12, 14, 18, 20, 25, 27, 28, 30, 31]],
    [32, [1, 2, 4, 5, 8, 12, 14, 18, 20, 24, 27, 28, 30, 31]],
    [32, [1, 2, 4, 5, 11, 12, 14, 18, 20, 21, 27, 28, 30, 31]],
    [32, [1, 2, 4, 5, 11, 12, 15, 17, 20, 21, 27, 28, 30, 31]],
    [32, [1, 2, 4, 5, 11, 14, 15, 17, 18, 21, 27, 28, 30, 31]],
    [32, [1, 2, 4, 5, 12, 13, 14, 18, 19, 20, 27, 28, 30, 31]],
    [32, [1, 2, 4, 5, 12, 14, 15, 17, 18, 20, 27, 28, 30, 31]],
    [32, [1, 2, 4, 6, 8, 12, 15, 17, 20, 24, 26, 28, 30, 31]],
    [32, [1, 2, 4, 6, 10, 12, 14, 18, 20, 22, 26, 28, 30, 31]],
    [32, [1, 2, 4, 6, 10, 12, 15, 17, 20, 22, 26, 28, 30, 31]],
    [32, [1, 2, 4, 6, 10, 14, 15, 17, 18, 22, 26, 28, 30, 31]],
    [32, [1, 2, 4, 6, 12, 14, 15, 17, 18, 20, 26, 28, 30, 31]],
    [32, [1, 2, 4, 7, 8, 12, 14, 18, 20, 24, 25, 28, 30, 31]],
    [32, [1, 2, 4, 7, 9, 12, 14, 18, 20, 23, 25, 28, 30, 31]],
    [32, [1, 2, 4, 7, 9, 12, 15, 17, 20, 23, 25, 28, 30, 31]],
    [32, [1, 2, 4, 7, 9, 14, 15, 17, 18, 23, 25, 28, 30, 31]],
    [32, [1, 2, 4, 7, 12, 13, 14, 18, 19, 20, 25, 28, 30, 31]],
    [32, [1, 2, 4, 8, 10, 12, 15, 17, 20, 22, 24, 28, 30, 31]],
    [32, [1, 2, 4, 8, 11, 12, 14, 18, 20, 21, 24, 28, 30, 31]],
    [32, [1, 2, 4, 8, 12, 13, 14, 18, 19, 20, 24, 28, 30, 31]],
    [32, [1, 2, 4, 11, 12, 13, 14, 18, 19, 20, 21, 28, 30, 31]],
    [32, [1, 2, 5, 6, 7, 10, 14, 18, 22, 25, 26, 27, 30, 31]],
    [32, [1, 2, 5, 6, 8, 10, 14, 18, 22, 24, 26, 27, 30, 31]],
    [32, [1, 2, 5, 7, 8, 13, 14, 18, 19, 24, 25, 27, 30, 31]],
    [32, [1, 2, 5, 7, 8, 14, 15, 17, 18, 24, 25, 27, 30, 31]],
    [32, [1, 2, 5, 8, 11, 13, 14, 18, 19, 21, 24, 27, 30, 31]],
    [32, [1, 2, 6, 7, 8, 9, 15, 17, 23, 24, 25, 26, 30, 31]],
    [32, [1, 2, 6, 7, 8, 10, 14, 18, 22, 24, 25, 26, 30, 31]],
    [32, [1, 2, 6, 7, 9, 10, 14, 18, 22, 23, 25, 26, 30, 31]],
    [32, [1, 2, 6, 7, 9, 10, 15, 17, 22, 23, 25, 26, 30, 31]],
    [32, [1, 3, 4, 5, 7, 8, 12, 20, 24, 25, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 7, 9, 12, 20, 23, 25, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 7, 11, 12, 20, 21, 25, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 7, 12, 13, 19, 20, 25, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 8, 9, 12, 20, 23, 24, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 8, 11, 12, 20, 21, 24, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 8, 12, 13, 19, 20, 24, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 8, 12, 15, 17, 20, 24, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 9, 11, 12, 20, 21, 23, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 11, 12, 13, 19, 20, 21, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 11, 12, 15, 17, 20, 21, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 11, 13, 15, 17, 19, 21, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 12, 13, 15, 17, 19, 20, 27, 28, 29, 31]],
    [32, [1, 3, 4, 7, 8, 9, 12, 20, 23, 24, 25, 28, 29, 31]],
    [32, [1, 3, 4, 7, 8, 12, 15, 17, 20, 24, 25, 28, 29, 31]],
    [32, [1, 3, 4, 8, 9, 12, 13, 19, 20, 23, 24, 28, 29, 31]],
    [32, [1, 3, 5, 7, 8, 9, 11, 21, 23, 24, 25, 27, 29, 31]],
    [32, [1, 3, 5, 7, 8, 9, 13, 19, 23, 24, 25, 27, 29, 31]],
    [32, [1, 3, 5, 7, 8, 9, 15, 17, 23, 24, 25, 27, 29, 31]],
    [32, [1, 4, 6, 7, 8, 10, 12, 20, 22, 24, 25, 26, 28, 31]],
    [32, [1, 4, 6, 7, 9, 10, 12, 20, 22, 23, 25, 26, 28, 31]],
    [32, [1, 4, 7, 9, 12, 15, 16, 17, 20, 23, 25, 28, 31]],
    [32, [1, 2, 3, 4, 5, 7, 12, 14, 18, 20, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 8, 12, 14, 18, 20, 24, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 9, 12, 14, 18, 20, 23, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 11, 12, 14, 18, 20, 21, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 12, 13, 14, 18, 19, 20, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 12, 14, 15, 17, 18, 20, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 6, 10, 12, 14, 18, 20, 22, 26, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 6, 12, 13, 15, 17, 19, 20, 26, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 7, 8, 12, 14, 18, 20, 24, 25, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 7, 9, 12, 14, 18, 20, 23, 25, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 7, 12, 13, 14, 18, 19, 20, 25, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 7, 12, 14, 15, 17, 18, 20, 25, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 8, 9, 12, 14, 18, 20, 23, 24, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 8, 11, 12, 14, 18, 20, 21, 24, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 8, 12, 13, 14, 18, 19, 20, 24, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 8, 12, 13, 15, 17, 19, 20, 24, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 8, 12, 14, 15, 17, 18, 20, 24, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 8, 13, 14, 15, 17, 18, 19, 24, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 9, 11, 12, 14, 18, 20, 21, 23, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 9, 12, 13, 14, 18, 19, 20, 23, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 9, 12, 14, 15, 17, 18, 20, 23, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 10, 12, 13, 15, 17, 19, 20, 22, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 11, 12, 13, 14, 18, 19, 20, 21, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 11, 12, 14, 15, 17, 18, 20, 21, 28, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 7, 10, 14, 18, 22, 25, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 8, 10, 14, 18, 22, 24, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 9, 10, 14, 18, 22, 23, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 10, 11, 14, 18, 21, 22, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 10, 13, 14, 18, 19, 22, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 10, 14, 15, 17, 18, 22, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 11, 13, 15, 17, 19, 21, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 8, 9, 14, 18, 23, 24, 25, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 8, 11, 14, 18, 21, 24, 25, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 8, 13, 14, 18, 19, 24, 25, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 8, 14, 15, 17, 18, 24, 25, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 9, 11, 14, 18, 21, 23, 25, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 9, 13, 14, 18, 19, 23, 25, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 9, 14, 15, 17, 18, 23, 25, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 11, 13, 14, 18, 19, 21, 25, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 13, 14, 15, 17, 18, 19, 25, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 8, 9, 11, 14, 18, 21, 23, 24, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 8, 9, 14, 15, 17, 18, 23, 24, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 8, 11, 13, 14, 18, 19, 21, 24, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 8, 11, 13, 15, 17, 19, 21, 24, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 8, 11, 14, 15, 17, 18, 21, 24, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 8, 13, 14, 15, 17, 18, 19, 24, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 9, 11, 14, 15, 17, 18, 21, 23, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 10, 11, 13, 15, 17, 19, 21, 22, 27, 29, 30, 31]],
    [32, [1, 2, 3, 6, 7, 8, 10, 14, 18, 22, 24, 25, 26, 29, 30, 31]],
    [32, [1, 2, 3, 6, 7, 9, 10, 14, 18, 22, 23, 25, 26, 29, 30, 31]],
    [32, [1, 2, 3, 6, 7, 10, 14, 15, 17, 18, 22, 25, 26, 29, 30, 31]],
    [32, [1, 2, 3, 6, 8, 9, 10, 14, 18, 22, 23, 24, 26, 29, 30, 31]],
    [32, [1, 2, 3, 6, 8, 10, 13, 14, 18, 19, 22, 24, 26, 29, 30, 31]],
    [32, [1, 2, 3, 6, 8, 10, 13, 15, 17, 19, 22, 24, 26, 29, 30, 31]],
    [32, [1, 2, 3, 6, 8, 10, 14, 15, 17, 18, 22, 24, 26, 29, 30, 31]],
    [32, [1, 2, 3, 6, 8, 13, 14, 15, 17, 18, 19, 24, 26, 29, 30, 31]],
    [32, [1, 2, 3, 6, 9, 10, 13, 14, 18, 19, 22, 23, 26, 29, 30, 31]],
    [32, [1, 2, 3, 7, 8, 9, 13, 14, 18, 19, 23, 24, 25, 29, 30, 31]],
    [32, [1, 2, 3, 7, 8, 9, 13, 15, 17, 19, 23, 24, 25, 29, 30, 31]],
    [32, [1, 2, 3, 7, 8, 9, 14, 15, 17, 18, 23, 24, 25, 29, 30, 31]],
    [32, [1, 2, 3, 7, 8, 13, 14, 15, 17, 18, 19, 24, 25, 29, 30, 31]],
    [32, [1, 2, 3, 8, 9, 11, 13, 14, 18, 19, 21, 23, 24, 29, 30, 31]],
    [32, [1, 2, 3, 8, 9, 11, 14, 15, 17, 18, 21, 23, 24, 29, 30, 31]],
    [32, [1, 2, 4, 5, 6, 10, 12, 14, 18, 20, 22, 26, 27, 28, 30, 31]],
    [32, [1, 2, 4, 5, 7, 8, 12, 14, 18, 20, 24, 25, 27, 28, 30, 31]],
    [32, [1, 2, 4, 5, 7, 12, 13, 14, 18, 19, 20, 25, 27, 28, 30, 31]],
    [32, [1, 2, 4, 5, 7, 12, 14, 15, 17, 18, 20, 25, 27, 28, 30, 31]],
    [32, [1, 2, 4, 5, 8, 11, 12, 14, 18, 20, 21, 24, 27, 28, 30, 31]],
    [32, [1, 2, 4, 5, 8, 11, 12, 15, 17, 20, 21, 24, 27, 28, 30, 31]],
    [32, [1, 2, 4, 5, 8, 11, 14, 15, 17, 18, 21, 24, 27, 28, 30, 31]],
    [32, [1, 2, 4, 5, 8, 12, 13, 14, 18, 19, 20, 24, 27, 28, 30, 31]],
    [32, [1, 2, 4, 5, 8, 12, 14, 15, 17, 18, 20, 24, 27, 28, 30, 31]],
    [32, [1, 2, 4, 5, 11, 12, 13, 14, 18, 19, 20, 21, 27, 28, 30, 31]],
    [32, [1, 2, 4, 6, 7, 9, 12, 15, 17, 20, 23, 25, 26, 28, 30, 31]],
    [32, [1, 2, 4, 6, 7, 10, 12, 14, 18, 20, 22, 25, 26, 28, 30, 31]],
    [32, [1, 2, 4, 6, 8, 10, 12, 14, 18, 20, 22, 24, 26, 28, 30, 31]],
    [32, [1, 2, 4, 6, 8, 10, 12, 15, 17, 20, 22, 24, 26, 28, 30, 31]],
    [32, [1, 2, 4, 6, 8, 10, 14, 15, 17, 18, 22, 24, 26, 28, 30, 31]],
    [32, [1, 2, 4, 6, 8, 12, 14, 15, 17, 18, 20, 24, 26, 28, 30, 31]],
    [32, [1, 2, 4, 7, 8, 9, 12, 14, 18, 20, 23, 24, 25, 28, 30, 31]],
    [32, [1, 2, 4, 7, 8, 9, 12, 15, 17, 20, 23, 24, 25, 28, 30, 31]],
    [32, [1, 2, 4, 7, 8, 9, 14, 15, 17, 18, 23, 24, 25, 28, 30, 31]],
    [32, [1, 2, 4, 7, 8, 12, 13, 14, 18, 19, 20, 24, 25, 28, 30, 31]],
    [32, [1, 2, 4, 8, 11, 12, 13, 14, 18, 19, 20, 21, 24, 28, 30, 31]],
    [32, [1, 2, 5, 6, 7, 8, 10, 14, 18, 22, 24, 25, 26, 27, 30, 31]],
    [32, [1, 2, 6, 7, 8, 9, 10, 14, 18, 22, 23, 24, 25, 26, 30, 31]],
    [32, [1, 2, 6, 7, 8, 9, 10, 15, 17, 22, 23, 24, 25, 26, 30, 31]],
    [32, [1, 3, 4, 5, 7, 8, 9, 12, 20, 23, 24, 25, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 7, 8, 11, 12, 20, 21, 24, 25, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 7, 8, 12, 13, 19, 20, 24, 25, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 7, 9, 11, 12, 20, 21, 23, 25, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 7, 9, 12, 13, 19, 20, 23, 25, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 7, 9, 12, 15, 17, 20, 23, 25, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 8, 9, 11, 12, 20, 21, 23, 24, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 8, 11, 12, 13, 19, 20, 21, 24, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 8, 11, 12, 15, 17, 20, 21, 24, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 8, 11, 13, 15, 17, 19, 21, 24, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 8, 12, 13, 15, 17, 19, 20, 24, 27, 28, 29, 31]],
    [32, [1, 3, 5, 7, 8, 9, 11, 13, 19, 21, 23, 24, 25, 27, 29, 31]],
    [32, [1, 4, 6, 7, 8, 9, 10, 12, 20, 22, 23, 24, 25, 26, 28, 31]],
    [32, [1, 2, 3, 4, 5, 6, 10, 12, 14, 18, 20, 22, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 8, 12, 14, 18, 20, 24, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 9, 12, 14, 18, 20, 23, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 11, 12, 14, 18, 20, 21, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 12, 13, 14, 18, 19, 20, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 12, 14, 15, 17, 18, 20, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 8, 9, 12, 14, 18, 20, 23, 24, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 8, 11, 12, 14, 18, 20, 21, 24, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 8, 12, 13, 14, 18, 19, 20, 24, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 8, 12, 14, 15, 17, 18, 20, 24, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 9, 11, 12, 14, 18, 20, 21, 23, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 9, 12, 14, 15, 17, 18, 20, 23, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 11, 12, 13, 14, 18, 19, 20, 21, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 11, 12, 13, 15, 17, 19, 20, 21, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 11, 12, 14, 15, 17, 18, 20, 21, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 11, 13, 14, 15, 17, 18, 19, 21, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 12, 13, 14, 15, 17, 18, 19, 20, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 6, 7, 10, 12, 14, 18, 20, 22, 25, 26, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 6, 8, 10, 12, 14, 18, 20, 22, 24, 26, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 6, 8, 12, 13, 15, 17, 19, 20, 24, 26, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 6, 9, 10, 12, 14, 18, 20, 22, 23, 26, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 6, 10, 12, 13, 14, 18, 19, 20, 22, 26, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 6, 10, 12, 13, 15, 17, 19, 20, 22, 26, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 6, 10, 12, 14, 15, 17, 18, 20, 22, 26, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 6, 10, 13, 14, 15, 17, 18, 19, 22, 26, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 6, 12, 13, 14, 15, 17, 18, 19, 20, 26, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 7, 8, 9, 12, 14, 18, 20, 23, 24, 25, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 7, 8, 12, 13, 14, 18, 19, 20, 24, 25, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 7, 8, 12, 14, 15, 17, 18, 20, 24, 25, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 7, 9, 12, 13, 14, 18, 19, 20, 23, 25, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 7, 9, 12, 13, 15, 17, 19, 20, 23, 25, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 7, 9, 12, 14, 15, 17, 18, 20, 23, 25, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 7, 9, 13, 14, 15, 17, 18, 19, 23, 25, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 7, 12, 13, 14, 15, 17, 18, 19, 20, 25, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 8, 9, 11, 12, 14, 18, 20, 21, 23, 24, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 8, 9, 12, 13, 14, 18, 19, 20, 23, 24, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 8, 9, 12, 14, 15, 17, 18, 20, 23, 24, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 8, 10, 12, 13, 15, 17, 19, 20, 22, 24, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 8, 11, 12, 13, 14, 18, 19, 20, 21, 24, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 8, 11, 12, 14, 15, 17, 18, 20, 21, 24, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 9, 11, 12, 13, 14, 18, 19, 20, 21, 23, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 9, 11, 12, 14, 15, 17, 18, 20, 21, 23, 28, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 7, 8, 10, 14, 18, 22, 24, 25, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 7, 9, 10, 14, 18, 22, 23, 25, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 7, 10, 11, 14, 18, 21, 22, 25, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 7, 10, 13, 14, 18, 19, 22, 25, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 8, 9, 10, 14, 18, 22, 23, 24, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 8, 10, 11, 14, 18, 21, 22, 24, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 8, 10, 13, 14, 18, 19, 22, 24, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 8, 10, 14, 15, 17, 18, 22, 24, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 8, 11, 13, 15, 17, 19, 21, 24, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 9, 10, 11, 14, 18, 21, 22, 23, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 10, 11, 13, 14, 18, 19, 21, 22, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 10, 11, 13, 15, 17, 19, 21, 22, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 10, 11, 14, 15, 17, 18, 21, 22, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 10, 13, 14, 15, 17, 18, 19, 22, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 11, 13, 14, 15, 17, 18, 19, 21, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 8, 9, 11, 14, 18, 21, 23, 24, 25, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 8, 9, 13, 14, 18, 19, 23, 24, 25, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 8, 9, 14, 15, 17, 18, 23, 24, 25, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 8, 11, 13, 14, 18, 19, 21, 24, 25, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 8, 13, 14, 15, 17, 18, 19, 24, 25, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 9, 11, 13, 14, 18, 19, 21, 23, 25, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 9, 11, 14, 15, 17, 18, 21, 23, 25, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 8, 9, 11, 14, 15, 17, 18, 21, 23, 24, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 8, 10, 11, 13, 15, 17, 19, 21, 22, 24, 27, 29, 30, 31]],
    [32, [1, 2, 3, 6, 7, 8, 9, 10, 14, 18, 22, 23, 24, 25, 26, 29, 30, 31]],
    [32, [1, 2, 3, 6, 7, 8, 10, 14, 15, 17, 18, 22, 24, 25, 26, 29, 30, 31]],
    [32, [1, 2, 3, 6, 8, 9, 10, 13, 14, 18, 19, 22, 23, 24, 26, 29, 30, 31]],
    [32, [1, 2, 4, 5, 6, 7, 10, 12, 14, 18, 20, 22, 25, 26, 27, 28, 30, 31]],
    [32, [1, 2, 4, 5, 6, 8, 10, 12, 14, 18, 20, 22, 24, 26, 27, 28, 30, 31]],
    [32, [1, 2, 4, 5, 7, 8, 12, 13, 14, 18, 19, 20, 24, 25, 27, 28, 30, 31]],
    [32, [1, 2, 4, 5, 7, 8, 12, 14, 15, 17, 18, 20, 24, 25, 27, 28, 30, 31]],
    [32, [1, 2, 4, 5, 8, 11, 12, 13, 14, 18, 19, 20, 21, 24, 27, 28, 30, 31]],
    [32, [1, 2, 4, 6, 7, 8, 9, 12, 15, 17, 20, 23, 24, 25, 26, 28, 30, 31]],
    [32, [1, 2, 4, 6, 7, 8, 10, 12, 14, 18, 20, 22, 24, 25, 26, 28, 30, 31]],
    [32, [1, 2, 4, 6, 7, 9, 10, 12, 14, 18, 20, 22, 23, 25, 26, 28, 30, 31]],
    [32, [1, 2, 4, 6, 7, 9, 10, 12, 15, 17, 20, 22, 23, 25, 26, 28, 30, 31]],
    [32, [1, 2, 4, 6, 7, 9, 10, 14, 15, 17, 18, 22, 23, 25, 26, 28, 30, 31]],
    [32, [1, 2, 6, 7, 9, 10, 14, 15, 16, 17, 18, 22, 23, 25, 26, 30, 31]],
    [32, [1, 3, 4, 5, 7, 8, 9, 11, 12, 20, 21, 23, 24, 25, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 7, 8, 9, 12, 13, 19, 20, 23, 24, 25, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 7, 8, 9, 12, 15, 17, 20, 23, 24, 25, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 7, 9, 11, 12, 13, 19, 20, 21, 23, 25, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 28, 29, 31]],
    [32, [1, 3, 5, 7, 9, 11, 13, 15, 16, 17, 19, 21, 23, 25, 27, 29, 31]],
    [32, [1, 2, 3, 4, 5, 6, 7, 10, 12, 14, 18, 20, 22, 25, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 18, 20, 22, 24, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 9, 10, 12, 14, 18, 20, 22, 23, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 18, 20, 21, 22, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 10, 12, 13, 14, 18, 19, 20, 22, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 10, 12, 14, 15, 17, 18, 20, 22, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 11, 12, 13, 15, 17, 19, 20, 21, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 8, 9, 12, 14, 18, 20, 23, 24, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 8, 11, 12, 14, 18, 20, 21, 24, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 8, 12, 13, 14, 18, 19, 20, 24, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 8, 12, 14, 15, 17, 18, 20, 24, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 9, 11, 12, 14, 18, 20, 21, 23, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 9, 12, 13, 14, 18, 19, 20, 23, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 9, 12, 14, 15, 17, 18, 20, 23, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 11, 12, 13, 14, 18, 19, 20, 21, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 12, 13, 14, 15, 17, 18, 19, 20, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 8, 9, 11, 12, 14, 18, 20, 21, 23, 24, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 8, 9, 12, 14, 15, 17, 18, 20, 23, 24, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 8, 11, 12, 13, 14, 18, 19, 20, 21, 24, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 8, 11, 12, 13, 15, 17, 19, 20, 21, 24, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 8, 11, 12, 14, 15, 17, 18, 20, 21, 24, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 8, 11, 13, 14, 15, 17, 18, 19, 21, 24, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 8, 12, 13, 14, 15, 17, 18, 19, 20, 24, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 9, 11, 12, 14, 15, 17, 18, 20, 21, 23, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 10, 11, 12, 13, 15, 17, 19, 20, 21, 22, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 6, 7, 8, 10, 12, 14, 18, 20, 22, 24, 25, 26, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 6, 7, 9, 10, 12, 14, 18, 20, 22, 23, 25, 26, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 6, 7, 10, 12, 14, 15, 17, 18, 20, 22, 25, 26, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 6, 8, 9, 10, 12, 14, 18, 20, 22, 23, 24, 26, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 6, 8, 10, 12, 13, 14, 18, 19, 20, 22, 24, 26, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 6, 8, 10, 12, 13, 15, 17, 19, 20, 22, 24, 26, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 6, 8, 10, 12, 14, 15, 17, 18, 20, 22, 24, 26, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 6, 8, 10, 13, 14, 15, 17, 18, 19, 22, 24, 26, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 6, 8, 12, 13, 14, 15, 17, 18, 19, 20, 24, 26, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 6, 9, 10, 12, 13, 14, 18, 19, 20, 22, 23, 26, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 7, 8, 9, 12, 13, 14, 18, 19, 20, 23, 24, 25, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 7, 8, 9, 12, 13, 15, 17, 19, 20, 23, 24, 25, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 7, 8, 9, 12, 14, 15, 17, 18, 20, 23, 24, 25, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 7, 8, 9, 13, 14, 15, 17, 18, 19, 23, 24, 25, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 7, 8, 12, 13, 14, 15, 17, 18, 19, 20, 24, 25, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 8, 9, 11, 12, 13, 14, 18, 19, 20, 21, 23, 24, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 8, 9, 11, 12, 14, 15, 17, 18, 20, 21, 23, 24, 28, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 18, 22, 23, 24, 25, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 7, 8, 10, 11, 14, 18, 21, 22, 24, 25, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 7, 8, 10, 13, 14, 18, 19, 22, 24, 25, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 18, 21, 22, 23, 25, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 7, 9, 10, 13, 14, 18, 19, 22, 23, 25, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 7, 9, 10, 14, 15, 17, 18, 22, 23, 25, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 8, 9, 10, 11, 14, 18, 21, 22, 23, 24, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 8, 10, 11, 13, 14, 18, 19, 21, 22, 24, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 8, 10, 11, 13, 15, 17, 19, 21, 22, 24, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 8, 10, 11, 14, 15, 17, 18, 21, 22, 24, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 8, 10, 13, 14, 15, 17, 18, 19, 22, 24, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 8, 11, 13, 14, 15, 17, 18, 19, 21, 24, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 8, 9, 11, 13, 14, 18, 19, 21, 23, 24, 25, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 8, 9, 11, 13, 15, 17, 19, 21, 23, 24, 25, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 7, 8, 9, 11, 14, 15, 17, 18, 21, 23, 24, 25, 27, 29, 30, 31]],
    [32, [1, 2, 4, 5, 6, 7, 8, 10, 12, 14, 18, 20, 22, 24, 25, 26, 27, 28, 30, 31]],
    [32, [1, 2, 4, 6, 7, 8, 9, 10, 12, 14, 18, 20, 22, 23, 24, 25, 26, 28, 30, 31]],
    [32, [1, 2, 4, 6, 7, 8, 9, 10, 12, 15, 17, 20, 22, 23, 24, 25, 26, 28, 30, 31]],
    [32, [1, 2, 4, 6, 7, 8, 9, 10, 14, 15, 17, 18, 22, 23, 24, 25, 26, 28, 30, 31]],
    [32, [1, 3, 4, 5, 7, 8, 9, 11, 12, 13, 19, 20, 21, 23, 24, 25, 27, 28, 29, 31]],
    [32, [1, 3, 4, 5, 7, 8, 9, 11, 13, 15, 17, 19, 21, 23, 24, 25, 27, 28, 29, 31]],
    [32, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 18, 20, 22, 24, 25, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 14, 18, 20, 22, 23, 25, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 18, 20, 21, 22, 25, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 7, 10, 12, 13, 14, 18, 19, 20, 22, 25, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 18, 20, 22, 23, 24, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 14, 18, 20, 21, 22, 24, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 18, 19, 20, 22, 24, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 15, 17, 18, 20, 22, 24, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 15, 17, 19, 20, 21, 24, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14, 18, 20, 21, 22, 23, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14, 18, 19, 20, 21, 22, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 15, 17, 19, 20, 21, 22, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 15, 17, 18, 20, 21, 22, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 10, 11, 13, 14, 15, 17, 18, 19, 21, 22, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 10, 12, 13, 14, 15, 17, 18, 19, 20, 22, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 15, 17, 18, 19, 20, 21, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 14, 18, 20, 21, 23, 24, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14, 18, 19, 20, 23, 24, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 8, 9, 12, 14, 15, 17, 18, 20, 23, 24, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 8, 11, 12, 13, 14, 18, 19, 20, 21, 24, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 8, 12, 13, 14, 15, 17, 18, 19, 20, 24, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 18, 19, 20, 21, 23, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 9, 11, 12, 13, 15, 17, 19, 20, 21, 23, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 9, 11, 12, 14, 15, 17, 18, 20, 21, 23, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 9, 11, 13, 14, 15, 17, 18, 19, 21, 23, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 8, 9, 11, 12, 14, 15, 17, 18, 20, 21, 23, 24, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 15, 17, 19, 20, 21, 22, 24, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 14, 18, 20, 22, 23, 24, 25, 26, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 6, 7, 8, 10, 12, 14, 15, 17, 18, 20, 22, 24, 25, 26, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 6, 8, 9, 10, 12, 13, 14, 18, 19, 20, 22, 23, 24, 26, 28, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 14, 18, 21, 22, 23, 24, 25, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 7, 8, 9, 10, 13, 14, 18, 19, 22, 23, 24, 25, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 15, 17, 18, 22, 23, 24, 25, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 7, 8, 9, 11, 13, 15, 17, 19, 21, 23, 24, 25, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 18, 19, 21, 22, 23, 25, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 15, 17, 19, 21, 22, 23, 25, 26, 27, 29, 30, 31]],
    [32, [1, 2, 4, 6, 7, 9, 10, 12, 14, 15, 16, 17, 18, 20, 22, 23, 25, 26, 28, 30, 31]],
    [32, [1, 3, 4, 5, 7, 9, 11, 12, 13, 15, 16, 17, 19, 20, 21, 23, 25, 27, 28, 29, 31]],
    [32, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 18, 20, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 18, 20, 21, 22, 24, 25, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 18, 19, 20, 22, 24, 25, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 18, 20, 21, 22, 23, 25, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13, 14, 18, 19, 20, 22, 23, 25, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 14, 15, 17, 18, 20, 22, 23, 25, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 15, 17, 19, 20, 21, 23, 25, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 14, 18, 20, 21, 22, 23, 24, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 14, 18, 19, 20, 21, 22, 24, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15, 17, 19, 20, 21, 22, 24, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 14, 15, 17, 18, 20, 21, 22, 24, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 8, 10, 11, 13, 14, 15, 17, 18, 19, 21, 22, 24, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17, 18, 19, 20, 22, 24, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 14, 15, 17, 18, 19, 20, 21, 24, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13, 14, 18, 19, 20, 21, 23, 24, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15, 17, 19, 20, 21, 23, 24, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 14, 15, 17, 18, 20, 21, 23, 24, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 14, 15, 17, 18, 19, 21, 23, 24, 25, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 13, 14, 18, 19, 21, 22, 23, 24, 25, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 13, 15, 17, 19, 21, 22, 23, 24, 25, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 18, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 18, 19, 20, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 17, 18, 20, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15, 17, 19, 20, 21, 23, 24, 25, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14, 18, 19, 20, 21, 22, 23, 25, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 15, 17, 19, 20, 21, 22, 23, 25, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17, 18, 19, 21, 22, 23, 25, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 16, 17, 18, 19, 21, 22, 23, 25, 26, 27, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 17, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17, 18, 19, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31]],
    [32, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 25, 26, 27, 28, 29, 30, 31]], 
    [34, [1, 4, 30, 33]],
    [34, [1, 2, 4, 9, 25, 30, 32, 33]],
    [34, [1, 2, 8, 13, 21, 26, 32, 33]],
    [34, [1, 3, 4, 12, 22, 30, 31, 33]],
    [34, [1, 4, 5, 14, 20, 29, 30, 33]],
    [34, [1, 2, 3, 4, 9, 12, 22, 25, 30, 31, 32, 33]],
    [34, [1, 2, 4, 5, 9, 14, 20, 25, 29, 30, 32, 33]],
    [34, [1, 2, 4, 6, 7, 9, 25, 27, 28, 30, 32, 33]],
    [34, [1, 2, 4, 8, 9, 15, 19, 25, 26, 30, 32, 33]],
    [34, [1, 2, 4, 9, 10, 11, 23, 24, 25, 30, 32, 33]],
    [34, [1, 3, 4, 5, 12, 14, 20, 22, 29, 30, 31, 33]],
    [34, [1, 3, 4, 12, 13, 16, 18, 21, 22, 30, 31, 33]],
    [34, [1, 2, 3, 4, 5, 9, 12, 14, 20, 22, 25, 29, 30, 31, 32, 33]],
    [34, [1, 2, 3, 4, 6, 7, 9, 12, 22, 25, 27, 28, 30, 31, 32, 33]],
    [34, [1, 2, 3, 4, 8, 9, 12, 15, 19, 22, 25, 26, 30, 31, 32, 33]],
    [34, [1, 2, 3, 4, 9, 12, 13, 16, 18, 21, 22, 25, 30, 31, 32, 33]],
    [34, [1, 2, 3, 5, 6, 8, 10, 13, 21, 24, 26, 28, 29, 31, 32, 33]],
    [34, [1, 2, 4, 5, 6, 7, 9, 14, 20, 25, 27, 28, 29, 30, 32, 33]],
    [34, [1, 2, 4, 5, 8, 9, 14, 15, 19, 20, 25, 26, 29, 30, 32, 33]],
    [34, [1, 2, 4, 5, 9, 13, 14, 16, 18, 20, 21, 25, 29, 30, 32, 33]],
    [34, [1, 2, 4, 6, 7, 9, 10, 11, 23, 24, 25, 27, 28, 30, 32, 33]],
    [34, [1, 6, 9, 10, 12, 13, 14, 15, 19, 20, 21, 22, 24, 25, 28, 33]],
    [34, [1, 2, 3, 4, 5, 6, 7, 9, 12, 14, 20, 22, 25, 27, 28, 29, 30, 31, 32, 33]],
    [34, [1, 2, 3, 4, 5, 8, 9, 12, 14, 15, 19, 20, 22, 25, 26, 29, 30, 31, 32, 33]],
    [34, [1, 2, 3, 4, 5, 9, 10, 11, 12, 14, 20, 22, 23, 24, 25, 29, 30, 31, 32, 33]],
    [34, [1, 2, 3, 4, 5, 9, 12, 13, 14, 16, 18, 20, 21, 22, 25, 29, 30, 31, 32, 33]],
    [34, [1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 22, 23, 24, 25, 27, 28, 30, 31, 32, 33]],
    [34, [1, 2, 3, 4, 8, 9, 12, 13, 15, 16, 18, 19, 21, 22, 25, 26, 30, 31, 32, 33]],
    [34, [1, 2, 4, 5, 6, 7, 8, 9, 14, 15, 19, 20, 25, 26, 27, 28, 29, 30, 32, 33]],
    [34, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 19, 20, 22, 25, 26, 27, 28, 29, 30, 31, 32, 33]],
    [34, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 20, 22, 23, 24, 25, 27, 28, 29, 30, 31, 32, 33]],
    [34, [1, 2, 3, 4, 5, 6, 7, 9, 12, 13, 14, 16, 18, 20, 21, 22, 25, 27, 28, 29, 30, 31, 32, 33]],
    [34, [1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 15, 16, 18, 19, 21, 24, 25, 26, 28, 29, 30, 31, 32, 33]],
    [34, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 19, 20, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33]], 
    [36, [1, 2, 16, 20, 34, 35]],
    [36, [1, 4, 14, 22, 32, 35]],
    [36, [1, 6, 12, 24, 30, 35]],
    [36, [1, 6, 18, 30, 35]],
    [36, [1, 8, 10, 26, 28, 35]],
    [36, [1, 8, 17, 19, 28, 35]],
    [36, [2, 3, 16, 20, 33, 34]],
    [36, [1, 2, 3, 16, 20, 33, 34, 35]],
    [36, [1, 2, 5, 16, 20, 31, 34, 35]],
    [36, [1, 2, 7, 16, 20, 29, 34, 35]],
    [36, [1, 2, 8, 17, 19, 28, 34, 35]],
    [36, [1, 2, 9, 16, 20, 27, 34, 35]],
    [36, [1, 2, 10, 14, 22, 26, 34, 35]],
    [36, [1, 2, 11, 13, 23, 25, 34, 35]],
    [36, [1, 2, 11, 16, 20, 25, 34, 35]],
    [36, [1, 2, 13, 16, 20, 23, 34, 35]],
    [36, [1, 2, 15, 16, 20, 21, 34, 35]],
    [36, [1, 3, 4, 14, 22, 32, 33, 35]],
    [36, [1, 3, 6, 12, 24, 30, 33, 35]],
    [36, [1, 3, 6, 18, 30, 33, 35]],
    [36, [1, 3, 8, 10, 26, 28, 33, 35]],
    [36, [1, 4, 5, 14, 22, 31, 32, 35]],
    [36, [1, 4, 8, 16, 20, 28, 32, 35]],
    [36, [1, 4, 9, 14, 22, 27, 32, 35]],
    [36, [1, 4, 13, 14, 22, 23, 32, 35]],
    [36, [1, 4, 14, 15, 21, 22, 32, 35]],
    [36, [1, 5, 6, 12, 24, 30, 31, 35]],
    [36, [1, 5, 6, 18, 30, 31, 35]],
    [36, [1, 6, 8, 17, 19, 28, 30, 35]],
    [36, [1, 6, 9, 12, 24, 27, 30, 35]],
    [36, [1, 6, 9, 18, 27, 30, 35]],
    [36, [1, 6, 11, 12, 24, 25, 30, 35]],
    [36, [1, 6, 11, 13, 23, 25, 30, 35]],
    [36, [1, 6, 11, 18, 25, 30, 35]],
    [36, [1, 6, 12, 15, 21, 24, 30, 35]],
    [36, [1, 6, 15, 18, 21, 30, 35]],
    [36, [1, 6, 17, 18, 19, 30, 35]],
    [36, [1, 8, 9, 10, 26, 27, 28, 35]],
    [36, [1, 8, 10, 15, 21, 26, 28, 35]],
    [36, [1, 8, 14, 17, 19, 22, 28, 35]],
    [36, [1, 8, 17, 18, 19, 28, 35]],
    [36, [1, 11, 13, 18, 23, 25, 35]],
    [36, [2, 3, 9, 15, 21, 27, 33, 34]],
    [36, [2, 3, 9, 16, 20, 27, 33, 34]],
    [36, [2, 3, 10, 14, 22, 26, 33, 34]],
    [36, [2, 3, 12, 15, 21, 24, 33, 34]],
    [36, [2, 9, 10, 14, 22, 26, 27, 34]],
    [36, [3, 4, 8, 16, 20, 28, 32, 33]],
    [36, [4, 8, 9, 16, 20, 27, 28, 32]],
    [36, [1, 2, 3, 5, 16, 20, 31, 33, 34, 35]],
    [36, [1, 2, 3, 7, 16, 20, 29, 33, 34, 35]],
    [36, [1, 2, 3, 9, 16, 20, 27, 33, 34, 35]],
    [36, [1, 2, 3, 10, 14, 22, 26, 33, 34, 35]],
    [36, [1, 2, 3, 11, 16, 20, 25, 33, 34, 35]],
    [36, [1, 2, 3, 13, 16, 20, 23, 33, 34, 35]],
    [36, [1, 2, 3, 15, 16, 20, 21, 33, 34, 35]],
    [36, [1, 2, 3, 16, 17, 19, 20, 33, 34, 35]],
    [36, [1, 2, 4, 14, 16, 20, 22, 32, 34, 35]],
    [36, [1, 2, 5, 7, 16, 20, 29, 31, 34, 35]],
    [36, [1, 2, 5, 9, 16, 20, 27, 31, 34, 35]],
    [36, [1, 2, 5, 10, 14, 22, 26, 31, 34, 35]],
    [36, [1, 2, 5, 11, 16, 20, 25, 31, 34, 35]],
    [36, [1, 2, 5, 13, 16, 20, 23, 31, 34, 35]],
    [36, [1, 2, 5, 15, 16, 20, 21, 31, 34, 35]],
    [36, [1, 2, 5, 16, 17, 19, 20, 31, 34, 35]],
    [36, [1, 2, 6, 8, 17, 19, 28, 30, 34, 35]],
    [36, [1, 2, 6, 11, 13, 23, 25, 30, 34, 35]],
    [36, [1, 2, 6, 12, 16, 20, 24, 30, 34, 35]],
    [36, [1, 2, 7, 9, 16, 20, 27, 29, 34, 35]],
    [36, [1, 2, 7, 11, 16, 20, 25, 29, 34, 35]],
    [36, [1, 2, 7, 13, 16, 20, 23, 29, 34, 35]],
    [36, [1, 2, 7, 15, 16, 20, 21, 29, 34, 35]],
    [36, [1, 2, 7, 16, 17, 19, 20, 29, 34, 35]],
    [36, [1, 2, 8, 10, 16, 20, 26, 28, 34, 35]],
    [36, [1, 2, 8, 10, 17, 19, 26, 28, 34, 35]],
    [36, [1, 2, 8, 14, 17, 19, 22, 28, 34, 35]],
    [36, [1, 2, 8, 17, 18, 19, 28, 34, 35]],
    [36, [1, 2, 9, 10, 14, 22, 26, 27, 34, 35]],
    [36, [1, 2, 9, 11, 16, 20, 25, 27, 34, 35]],
    [36, [1, 2, 9, 13, 16, 20, 23, 27, 34, 35]],
    [36, [1, 2, 9, 15, 16, 20, 21, 27, 34, 35]],
    [36, [1, 2, 10, 11, 13, 23, 25, 26, 34, 35]],
    [36, [1, 2, 10, 11, 14, 22, 25, 26, 34, 35]],
    [36, [1, 2, 10, 14, 15, 21, 22, 26, 34, 35]],
    [36, [1, 2, 10, 14, 17, 19, 22, 26, 34, 35]],
    [36, [1, 2, 11, 13, 16, 20, 23, 25, 34, 35]],
    [36, [1, 2, 11, 13, 18, 23, 25, 34, 35]],
    [36, [1, 2, 11, 15, 16, 20, 21, 25, 34, 35]],
    [36, [1, 2, 13, 15, 16, 20, 21, 23, 34, 35]],
    [36, [1, 3, 4, 5, 14, 22, 31, 32, 33, 35]],
    [36, [1, 3, 4, 8, 16, 20, 28, 32, 33, 35]],
    [36, [1, 3, 4, 9, 14, 22, 27, 32, 33, 35]],
    [36, [1, 3, 4, 13, 14, 22, 23, 32, 33, 35]],
    [36, [1, 3, 4, 14, 15, 21, 22, 32, 33, 35]],
    [36, [1, 3, 4, 14, 17, 19, 22, 32, 33, 35]],
    [36, [1, 3, 5, 6, 12, 24, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 18, 30, 31, 33, 35]],
    [36, [1, 3, 6, 7, 12, 24, 29, 30, 33, 35]],
    [36, [1, 3, 6, 7, 18, 29, 30, 33, 35]],
    [36, [1, 3, 6, 9, 12, 24, 27, 30, 33, 35]],
    [36, [1, 3, 6, 9, 18, 27, 30, 33, 35]],
    [36, [1, 3, 6, 11, 12, 24, 25, 30, 33, 35]],
    [36, [1, 3, 6, 11, 18, 25, 30, 33, 35]],
    [36, [1, 3, 6, 12, 15, 21, 24, 30, 33, 35]],
    [36, [1, 3, 6, 12, 17, 19, 24, 30, 33, 35]],
    [36, [1, 3, 6, 15, 18, 21, 30, 33, 35]],
    [36, [1, 3, 6, 17, 18, 19, 30, 33, 35]],
    [36, [1, 3, 7, 8, 10, 26, 28, 29, 33, 35]],
    [36, [1, 3, 8, 9, 10, 26, 27, 28, 33, 35]],
    [36, [1, 3, 8, 10, 15, 21, 26, 28, 33, 35]],
    [36, [1, 3, 8, 10, 17, 19, 26, 28, 33, 35]],
    [36, [1, 4, 5, 8, 16, 20, 28, 31, 32, 35]],
    [36, [1, 4, 5, 9, 14, 22, 27, 31, 32, 35]],
    [36, [1, 4, 5, 13, 14, 22, 23, 31, 32, 35]],
    [36, [1, 4, 5, 14, 17, 19, 22, 31, 32, 35]],
    [36, [1, 4, 6, 12, 14, 22, 24, 30, 32, 35]],
    [36, [1, 4, 8, 9, 16, 20, 27, 28, 32, 35]],
    [36, [1, 4, 8, 10, 14, 22, 26, 28, 32, 35]],
    [36, [1, 4, 8, 11, 16, 20, 25, 28, 32, 35]],
    [36, [1, 4, 8, 15, 16, 20, 21, 28, 32, 35]],
    [36, [1, 4, 8, 16, 17, 19, 20, 28, 32, 35]],
    [36, [1, 4, 9, 13, 14, 22, 23, 27, 32, 35]],
    [36, [1, 4, 9, 14, 15, 21, 22, 27, 32, 35]],
    [36, [1, 4, 13, 14, 15, 21, 22, 23, 32, 35]],
    [36, [1, 5, 6, 7, 12, 24, 29, 30, 31, 35]],
    [36, [1, 5, 6, 7, 18, 29, 30, 31, 35]],
    [36, [1, 5, 6, 9, 12, 24, 27, 30, 31, 35]],
    [36, [1, 5, 6, 9, 18, 27, 30, 31, 35]],
    [36, [1, 5, 6, 12, 13, 23, 24, 30, 31, 35]],
    [36, [1, 5, 6, 12, 17, 19, 24, 30, 31, 35]],
    [36, [1, 5, 6, 13, 18, 23, 30, 31, 35]],
    [36, [1, 5, 6, 17, 18, 19, 30, 31, 35]],
    [36, [1, 6, 8, 10, 12, 24, 26, 28, 30, 35]],
    [36, [1, 6, 8, 10, 17, 19, 26, 28, 30, 35]],
    [36, [1, 6, 8, 14, 17, 19, 22, 28, 30, 35]],
    [36, [1, 6, 8, 17, 18, 19, 28, 30, 35]],
    [36, [1, 6, 9, 11, 12, 24, 25, 27, 30, 35]],
    [36, [1, 6, 9, 11, 18, 25, 27, 30, 35]],
    [36, [1, 6, 9, 12, 15, 21, 24, 27, 30, 35]],
    [36, [1, 6, 9, 15, 18, 21, 27, 30, 35]],
    [36, [1, 6, 9, 17, 18, 19, 27, 30, 35]],
    [36, [1, 6, 11, 12, 13, 23, 24, 25, 30, 35]],
    [36, [1, 6, 11, 12, 15, 21, 24, 25, 30, 35]],
    [36, [1, 6, 11, 15, 18, 21, 25, 30, 35]],
    [36, [1, 8, 9, 10, 15, 21, 26, 27, 28, 35]],
    [36, [1, 8, 10, 14, 17, 19, 22, 26, 28, 35]],
    [36, [1, 8, 10, 17, 18, 19, 26, 28, 35]],
    [36, [1, 8, 14, 17, 18, 19, 22, 28, 35]],
    [36, [2, 3, 4, 14, 16, 20, 22, 32, 33, 34]],
    [36, [2, 3, 6, 9, 15, 21, 27, 30, 33, 34]],
    [36, [2, 3, 6, 12, 15, 21, 24, 30, 33, 34]],
    [36, [2, 3, 6, 12, 16, 20, 24, 30, 33, 34]],
    [36, [2, 3, 9, 10, 14, 22, 26, 27, 33, 34]],
    [36, [2, 3, 9, 10, 15, 21, 26, 27, 33, 34]],
    [36, [2, 3, 9, 15, 18, 21, 27, 33, 34]],
    [36, [2, 3, 10, 12, 15, 21, 24, 26, 33, 34]],
    [36, [2, 3, 10, 14, 15, 21, 22, 26, 33, 34]],
    [36, [2, 3, 12, 15, 18, 21, 24, 33, 34]],
    [36, [3, 4, 8, 9, 16, 20, 27, 28, 32, 33]],
    [36, [3, 4, 8, 15, 16, 20, 21, 28, 32, 33]],
    [36, [1, 2, 3, 4, 14, 16, 20, 22, 32, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 16, 20, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 9, 16, 20, 27, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 10, 14, 22, 26, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 11, 16, 20, 25, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 13, 16, 20, 23, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 15, 16, 20, 21, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 16, 17, 19, 20, 31, 33, 34, 35]],
    [36, [1, 2, 3, 6, 12, 16, 20, 24, 30, 33, 34, 35]],
    [36, [1, 2, 3, 7, 9, 16, 20, 27, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 10, 14, 22, 26, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 11, 16, 20, 25, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 13, 16, 20, 23, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 15, 16, 20, 21, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 16, 17, 19, 20, 29, 33, 34, 35]],
    [36, [1, 2, 3, 8, 10, 16, 20, 26, 28, 33, 34, 35]],
    [36, [1, 2, 3, 9, 10, 14, 22, 26, 27, 33, 34, 35]],
    [36, [1, 2, 3, 9, 11, 16, 20, 25, 27, 33, 34, 35]],
    [36, [1, 2, 3, 9, 13, 16, 20, 23, 27, 33, 34, 35]],
    [36, [1, 2, 3, 9, 15, 16, 20, 21, 27, 33, 34, 35]],
    [36, [1, 2, 3, 9, 16, 17, 19, 20, 27, 33, 34, 35]],
    [36, [1, 2, 3, 10, 11, 14, 22, 25, 26, 33, 34, 35]],
    [36, [1, 2, 3, 10, 14, 15, 21, 22, 26, 33, 34, 35]],
    [36, [1, 2, 3, 10, 14, 17, 19, 22, 26, 33, 34, 35]],
    [36, [1, 2, 3, 11, 13, 16, 20, 23, 25, 33, 34, 35]],
    [36, [1, 2, 3, 11, 15, 16, 20, 21, 25, 33, 34, 35]],
    [36, [1, 2, 3, 11, 16, 17, 19, 20, 25, 33, 34, 35]],
    [36, [1, 2, 3, 13, 15, 16, 20, 21, 23, 33, 34, 35]],
    [36, [1, 2, 3, 13, 16, 17, 19, 20, 23, 33, 34, 35]],
    [36, [1, 2, 4, 5, 14, 16, 20, 22, 31, 32, 34, 35]],
    [36, [1, 2, 4, 7, 14, 16, 20, 22, 29, 32, 34, 35]],
    [36, [1, 2, 4, 9, 14, 16, 20, 22, 27, 32, 34, 35]],
    [36, [1, 2, 4, 11, 14, 16, 20, 22, 25, 32, 34, 35]],
    [36, [1, 2, 4, 13, 14, 16, 20, 22, 23, 32, 34, 35]],
    [36, [1, 2, 4, 14, 15, 16, 20, 21, 22, 32, 34, 35]],
    [36, [1, 2, 5, 6, 12, 16, 20, 24, 30, 31, 34, 35]],
    [36, [1, 2, 5, 7, 9, 16, 20, 27, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 10, 14, 22, 26, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 11, 16, 20, 25, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 13, 16, 20, 23, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 15, 16, 20, 21, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 16, 17, 19, 20, 29, 31, 34, 35]],
    [36, [1, 2, 5, 9, 10, 14, 22, 26, 27, 31, 34, 35]],
    [36, [1, 2, 5, 9, 11, 16, 20, 25, 27, 31, 34, 35]],
    [36, [1, 2, 5, 9, 13, 16, 20, 23, 27, 31, 34, 35]],
    [36, [1, 2, 5, 9, 15, 16, 20, 21, 27, 31, 34, 35]],
    [36, [1, 2, 5, 9, 16, 17, 19, 20, 27, 31, 34, 35]],
    [36, [1, 2, 5, 10, 13, 14, 22, 23, 26, 31, 34, 35]],
    [36, [1, 2, 5, 10, 14, 17, 19, 22, 26, 31, 34, 35]],
    [36, [1, 2, 5, 11, 13, 16, 20, 23, 25, 31, 34, 35]],
    [36, [1, 2, 5, 11, 15, 16, 20, 21, 25, 31, 34, 35]],
    [36, [1, 2, 5, 11, 16, 17, 19, 20, 25, 31, 34, 35]],
    [36, [1, 2, 5, 13, 15, 16, 20, 21, 23, 31, 34, 35]],
    [36, [1, 2, 6, 7, 12, 16, 20, 24, 29, 30, 34, 35]],
    [36, [1, 2, 6, 8, 10, 17, 19, 26, 28, 30, 34, 35]],
    [36, [1, 2, 6, 8, 14, 17, 19, 22, 28, 30, 34, 35]],
    [36, [1, 2, 6, 8, 17, 18, 19, 28, 30, 34, 35]],
    [36, [1, 2, 6, 9, 12, 16, 20, 24, 27, 30, 34, 35]],
    [36, [1, 2, 6, 10, 11, 13, 23, 25, 26, 30, 34, 35]],
    [36, [1, 2, 6, 10, 14, 18, 22, 26, 30, 34, 35]],
    [36, [1, 2, 6, 11, 12, 16, 20, 24, 25, 30, 34, 35]],
    [36, [1, 2, 6, 11, 13, 18, 23, 25, 30, 34, 35]],
    [36, [1, 2, 6, 12, 13, 16, 20, 23, 24, 30, 34, 35]],
    [36, [1, 2, 6, 12, 15, 16, 20, 21, 24, 30, 34, 35]],
    [36, [1, 2, 7, 8, 10, 16, 20, 26, 28, 29, 34, 35]],
    [36, [1, 2, 7, 9, 11, 16, 20, 25, 27, 29, 34, 35]],
    [36, [1, 2, 7, 9, 13, 16, 20, 23, 27, 29, 34, 35]],
    [36, [1, 2, 7, 9, 15, 16, 20, 21, 27, 29, 34, 35]],
    [36, [1, 2, 7, 9, 16, 17, 19, 20, 27, 29, 34, 35]],
    [36, [1, 2, 7, 11, 13, 16, 20, 23, 25, 29, 34, 35]],
    [36, [1, 2, 7, 11, 15, 16, 20, 21, 25, 29, 34, 35]],
    [36, [1, 2, 7, 13, 15, 16, 20, 21, 23, 29, 34, 35]],
    [36, [1, 2, 8, 9, 10, 16, 20, 26, 27, 28, 34, 35]],
    [36, [1, 2, 8, 10, 11, 16, 20, 25, 26, 28, 34, 35]],
    [36, [1, 2, 8, 10, 14, 17, 19, 22, 26, 28, 34, 35]],
    [36, [1, 2, 8, 10, 15, 16, 20, 21, 26, 28, 34, 35]],
    [36, [1, 2, 8, 10, 17, 18, 19, 26, 28, 34, 35]],
    [36, [1, 2, 8, 14, 17, 18, 19, 22, 28, 34, 35]],
    [36, [1, 2, 9, 10, 11, 14, 22, 25, 26, 27, 34, 35]],
    [36, [1, 2, 9, 10, 14, 15, 21, 22, 26, 27, 34, 35]],
    [36, [1, 2, 9, 10, 14, 17, 19, 22, 26, 27, 34, 35]],
    [36, [1, 2, 9, 11, 13, 16, 20, 23, 25, 27, 34, 35]],
    [36, [1, 2, 9, 11, 15, 16, 20, 21, 25, 27, 34, 35]],
    [36, [1, 2, 9, 13, 15, 16, 20, 21, 23, 27, 34, 35]],
    [36, [1, 2, 10, 11, 13, 18, 23, 25, 26, 34, 35]],
    [36, [1, 2, 10, 11, 14, 15, 21, 22, 25, 26, 34, 35]],
    [36, [1, 2, 11, 13, 15, 16, 20, 21, 23, 25, 34, 35]],
    [36, [1, 3, 4, 5, 8, 16, 20, 28, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 9, 14, 22, 27, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 13, 14, 22, 23, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 14, 15, 21, 22, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 14, 17, 19, 22, 31, 32, 33, 35]],
    [36, [1, 3, 4, 6, 12, 14, 22, 24, 30, 32, 33, 35]],
    [36, [1, 3, 4, 7, 8, 16, 20, 28, 29, 32, 33, 35]],
    [36, [1, 3, 4, 8, 9, 16, 20, 27, 28, 32, 33, 35]],
    [36, [1, 3, 4, 8, 10, 14, 22, 26, 28, 32, 33, 35]],
    [36, [1, 3, 4, 8, 11, 16, 20, 25, 28, 32, 33, 35]],
    [36, [1, 3, 4, 8, 15, 16, 20, 21, 28, 32, 33, 35]],
    [36, [1, 3, 4, 8, 16, 17, 19, 20, 28, 32, 33, 35]],
    [36, [1, 3, 4, 9, 13, 14, 22, 23, 27, 32, 33, 35]],
    [36, [1, 3, 4, 9, 14, 15, 21, 22, 27, 32, 33, 35]],
    [36, [1, 3, 4, 9, 14, 17, 19, 22, 27, 32, 33, 35]],
    [36, [1, 3, 4, 13, 14, 15, 21, 22, 23, 32, 33, 35]],
    [36, [1, 3, 4, 13, 14, 17, 19, 22, 23, 32, 33, 35]],
    [36, [1, 3, 5, 6, 7, 12, 24, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 18, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 9, 12, 24, 27, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 9, 18, 27, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 11, 12, 24, 25, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 11, 18, 25, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 12, 13, 23, 24, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 12, 15, 21, 24, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 12, 17, 19, 24, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 13, 18, 23, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 15, 18, 21, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 17, 18, 19, 30, 31, 33, 35]],
    [36, [1, 3, 6, 7, 9, 12, 24, 27, 29, 30, 33, 35]],
    [36, [1, 3, 6, 7, 9, 18, 27, 29, 30, 33, 35]],
    [36, [1, 3, 6, 7, 11, 12, 24, 25, 29, 30, 33, 35]],
    [36, [1, 3, 6, 7, 11, 18, 25, 29, 30, 33, 35]],
    [36, [1, 3, 6, 7, 12, 17, 19, 24, 29, 30, 33, 35]],
    [36, [1, 3, 6, 7, 17, 18, 19, 29, 30, 33, 35]],
    [36, [1, 3, 6, 8, 10, 12, 24, 26, 28, 30, 33, 35]],
    [36, [1, 3, 6, 9, 11, 12, 24, 25, 27, 30, 33, 35]],
    [36, [1, 3, 6, 9, 11, 18, 25, 27, 30, 33, 35]],
    [36, [1, 3, 6, 9, 12, 15, 21, 24, 27, 30, 33, 35]],
    [36, [1, 3, 6, 9, 12, 17, 19, 24, 27, 30, 33, 35]],
    [36, [1, 3, 6, 9, 15, 18, 21, 27, 30, 33, 35]],
    [36, [1, 3, 6, 9, 17, 18, 19, 27, 30, 33, 35]],
    [36, [1, 3, 6, 11, 12, 13, 23, 24, 25, 30, 33, 35]],
    [36, [1, 3, 6, 11, 12, 15, 21, 24, 25, 30, 33, 35]],
    [36, [1, 3, 6, 11, 13, 18, 23, 25, 30, 33, 35]],
    [36, [1, 3, 6, 11, 15, 18, 21, 25, 30, 33, 35]],
    [36, [1, 3, 6, 15, 17, 18, 19, 21, 30, 33, 35]],
    [36, [1, 3, 7, 8, 9, 10, 26, 27, 28, 29, 33, 35]],
    [36, [1, 3, 7, 8, 10, 17, 19, 26, 28, 29, 33, 35]],
    [36, [1, 3, 8, 9, 10, 15, 21, 26, 27, 28, 33, 35]],
    [36, [1, 3, 8, 9, 10, 17, 19, 26, 27, 28, 33, 35]],
    [36, [1, 3, 8, 12, 15, 17, 19, 21, 24, 28, 33, 35]],
    [36, [1, 4, 5, 6, 12, 14, 22, 24, 30, 31, 32, 35]],
    [36, [1, 4, 5, 7, 8, 16, 20, 28, 29, 31, 32, 35]],
    [36, [1, 4, 5, 8, 9, 16, 20, 27, 28, 31, 32, 35]],
    [36, [1, 4, 5, 8, 13, 16, 20, 23, 28, 31, 32, 35]],
    [36, [1, 4, 5, 8, 13, 17, 19, 23, 28, 31, 32, 35]],
    [36, [1, 4, 5, 8, 16, 17, 19, 20, 28, 31, 32, 35]],
    [36, [1, 4, 5, 9, 13, 14, 22, 23, 27, 31, 32, 35]],
    [36, [1, 4, 5, 9, 14, 17, 19, 22, 27, 31, 32, 35]],
    [36, [1, 4, 6, 8, 16, 18, 20, 28, 30, 32, 35]],
    [36, [1, 4, 6, 9, 12, 14, 22, 24, 27, 30, 32, 35]],
    [36, [1, 4, 6, 12, 13, 14, 22, 23, 24, 30, 32, 35]],
    [36, [1, 4, 6, 12, 14, 15, 21, 22, 24, 30, 32, 35]],
    [36, [1, 4, 8, 9, 10, 14, 22, 26, 27, 28, 32, 35]],
    [36, [1, 4, 8, 9, 11, 16, 20, 25, 27, 28, 32, 35]],
    [36, [1, 4, 8, 9, 15, 16, 20, 21, 27, 28, 32, 35]],
    [36, [1, 4, 8, 9, 16, 17, 19, 20, 27, 28, 32, 35]],
    [36, [1, 4, 8, 10, 14, 15, 21, 22, 26, 28, 32, 35]],
    [36, [1, 4, 8, 11, 15, 16, 20, 21, 25, 28, 32, 35]],
    [36, [1, 4, 9, 13, 14, 15, 21, 22, 23, 27, 32, 35]],
    [36, [1, 5, 6, 7, 9, 12, 24, 27, 29, 30, 31, 35]],
    [36, [1, 5, 6, 7, 9, 18, 27, 29, 30, 31, 35]],
    [36, [1, 5, 6, 7, 11, 12, 24, 25, 29, 30, 31, 35]],
    [36, [1, 5, 6, 7, 11, 18, 25, 29, 30, 31, 35]],
    [36, [1, 5, 6, 7, 12, 17, 19, 24, 29, 30, 31, 35]],
    [36, [1, 5, 6, 7, 17, 18, 19, 29, 30, 31, 35]],
    [36, [1, 5, 6, 9, 12, 13, 23, 24, 27, 30, 31, 35]],
    [36, [1, 5, 6, 9, 12, 17, 19, 24, 27, 30, 31, 35]],
    [36, [1, 5, 6, 9, 13, 18, 23, 27, 30, 31, 35]],
    [36, [1, 5, 6, 9, 17, 18, 19, 27, 30, 31, 35]],
    [36, [1, 5, 6, 13, 17, 18, 19, 23, 30, 31, 35]],
    [36, [1, 6, 8, 9, 10, 12, 24, 26, 27, 28, 30, 35]],
    [36, [1, 6, 8, 10, 12, 15, 21, 24, 26, 28, 30, 35]],
    [36, [1, 6, 8, 10, 14, 17, 19, 22, 26, 28, 30, 35]],
    [36, [1, 6, 8, 10, 17, 18, 19, 26, 28, 30, 35]],
    [36, [1, 6, 8, 14, 17, 18, 19, 22, 28, 30, 35]],
    [36, [1, 6, 9, 11, 12, 13, 23, 24, 25, 27, 30, 35]],
    [36, [1, 6, 9, 11, 12, 15, 21, 24, 25, 27, 30, 35]],
    [36, [1, 6, 9, 11, 13, 18, 23, 25, 27, 30, 35]],
    [36, [1, 6, 9, 11, 15, 18, 21, 25, 27, 30, 35]],
    [36, [1, 8, 10, 14, 17, 18, 19, 22, 26, 28, 35]],
    [36, [2, 3, 4, 9, 14, 16, 20, 22, 27, 32, 33, 34]],
    [36, [2, 3, 6, 9, 10, 15, 21, 26, 27, 30, 33, 34]],
    [36, [2, 3, 6, 9, 12, 16, 20, 24, 27, 30, 33, 34]],
    [36, [2, 3, 6, 9, 15, 18, 21, 27, 30, 33, 34]],
    [36, [2, 3, 6, 10, 12, 15, 21, 24, 26, 30, 33, 34]],
    [36, [2, 3, 6, 10, 14, 18, 22, 26, 30, 33, 34]],
    [36, [2, 3, 6, 12, 15, 18, 21, 24, 30, 33, 34]],
    [36, [2, 3, 9, 10, 15, 18, 21, 26, 27, 33, 34]],
    [36, [2, 3, 10, 12, 14, 15, 21, 22, 24, 26, 33, 34]],
    [36, [2, 3, 10, 12, 15, 18, 21, 24, 26, 33, 34]],
    [36, [2, 6, 9, 10, 14, 18, 22, 26, 27, 30, 34]],
    [36, [3, 4, 6, 8, 16, 18, 20, 28, 30, 32, 33]],
    [36, [4, 6, 8, 9, 16, 18, 20, 27, 28, 30, 32]],
    [36, [1, 2, 3, 4, 5, 14, 16, 20, 22, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 14, 16, 20, 22, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 9, 14, 16, 20, 22, 27, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 11, 14, 16, 20, 22, 25, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 13, 14, 16, 20, 22, 23, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 14, 15, 16, 20, 21, 22, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 14, 16, 17, 19, 20, 22, 32, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 12, 16, 20, 24, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 16, 20, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 10, 14, 22, 26, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 11, 16, 20, 25, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 13, 16, 20, 23, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 15, 16, 20, 21, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 16, 17, 19, 20, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 8, 10, 16, 20, 26, 28, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 9, 10, 14, 22, 26, 27, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 9, 11, 16, 20, 25, 27, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 9, 13, 16, 20, 23, 27, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 9, 15, 16, 20, 21, 27, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 9, 16, 17, 19, 20, 27, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 10, 11, 14, 22, 25, 26, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 10, 13, 14, 22, 23, 26, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 10, 14, 15, 21, 22, 26, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 10, 14, 17, 19, 22, 26, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 11, 13, 16, 20, 23, 25, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 11, 15, 16, 20, 21, 25, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 11, 16, 17, 19, 20, 25, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 13, 15, 16, 20, 21, 23, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 13, 16, 17, 19, 20, 23, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 15, 16, 17, 19, 20, 21, 31, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 12, 16, 20, 24, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 9, 12, 16, 20, 24, 27, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 10, 14, 18, 22, 26, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 11, 12, 16, 20, 24, 25, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 12, 13, 16, 20, 23, 24, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 12, 15, 16, 20, 21, 24, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 12, 16, 17, 19, 20, 24, 30, 33, 34, 35]],
    [36, [1, 2, 3, 7, 8, 10, 16, 20, 26, 28, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 9, 10, 14, 22, 26, 27, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 9, 11, 16, 20, 25, 27, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 9, 13, 16, 20, 23, 27, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 9, 15, 16, 20, 21, 27, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 9, 16, 17, 19, 20, 27, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 10, 11, 14, 22, 25, 26, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 10, 14, 17, 19, 22, 26, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 11, 13, 16, 20, 23, 25, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 11, 15, 16, 20, 21, 25, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 11, 16, 17, 19, 20, 25, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 13, 15, 16, 20, 21, 23, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 13, 16, 17, 19, 20, 23, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 15, 16, 17, 19, 20, 21, 29, 33, 34, 35]],
    [36, [1, 2, 3, 8, 9, 10, 16, 20, 26, 27, 28, 33, 34, 35]],
    [36, [1, 2, 3, 8, 10, 11, 16, 20, 25, 26, 28, 33, 34, 35]],
    [36, [1, 2, 3, 8, 10, 15, 16, 20, 21, 26, 28, 33, 34, 35]],
    [36, [1, 2, 3, 8, 10, 16, 17, 19, 20, 26, 28, 33, 34, 35]],
    [36, [1, 2, 3, 8, 12, 15, 17, 19, 21, 24, 28, 33, 34, 35]],
    [36, [1, 2, 3, 9, 10, 11, 14, 22, 25, 26, 27, 33, 34, 35]],
    [36, [1, 2, 3, 9, 10, 14, 15, 21, 22, 26, 27, 33, 34, 35]],
    [36, [1, 2, 3, 9, 10, 14, 17, 19, 22, 26, 27, 33, 34, 35]],
    [36, [1, 2, 3, 9, 11, 13, 15, 21, 23, 25, 27, 33, 34, 35]],
    [36, [1, 2, 3, 9, 11, 13, 16, 20, 23, 25, 27, 33, 34, 35]],
    [36, [1, 2, 3, 9, 11, 15, 16, 20, 21, 25, 27, 33, 34, 35]],
    [36, [1, 2, 3, 9, 11, 16, 17, 19, 20, 25, 27, 33, 34, 35]],
    [36, [1, 2, 3, 9, 13, 15, 16, 20, 21, 23, 27, 33, 34, 35]],
    [36, [1, 2, 3, 9, 13, 16, 17, 19, 20, 23, 27, 33, 34, 35]],
    [36, [1, 2, 3, 10, 11, 13, 14, 22, 23, 25, 26, 33, 34, 35]],
    [36, [1, 2, 3, 10, 11, 14, 15, 21, 22, 25, 26, 33, 34, 35]],
    [36, [1, 2, 3, 10, 14, 15, 17, 19, 21, 22, 26, 33, 34, 35]],
    [36, [1, 2, 3, 11, 13, 15, 16, 20, 21, 23, 25, 33, 34, 35]],
    [36, [1, 2, 3, 11, 13, 16, 17, 19, 20, 23, 25, 33, 34, 35]],
    [36, [1, 2, 4, 5, 7, 14, 16, 20, 22, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 8, 13, 17, 19, 23, 28, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 9, 14, 16, 20, 22, 27, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 11, 14, 16, 20, 22, 25, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 13, 14, 16, 20, 22, 23, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 14, 15, 16, 20, 21, 22, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 14, 16, 17, 19, 20, 22, 31, 32, 34, 35]],
    [36, [1, 2, 4, 6, 12, 14, 16, 20, 22, 24, 30, 32, 34, 35]],
    [36, [1, 2, 4, 7, 9, 14, 16, 20, 22, 27, 29, 32, 34, 35]],
    [36, [1, 2, 4, 7, 11, 14, 16, 20, 22, 25, 29, 32, 34, 35]],
    [36, [1, 2, 4, 7, 13, 14, 16, 20, 22, 23, 29, 32, 34, 35]],
    [36, [1, 2, 4, 7, 14, 16, 17, 19, 20, 22, 29, 32, 34, 35]],
    [36, [1, 2, 4, 8, 10, 14, 16, 20, 22, 26, 28, 32, 34, 35]],
    [36, [1, 2, 4, 8, 11, 13, 16, 20, 23, 25, 28, 32, 34, 35]],
    [36, [1, 2, 4, 9, 11, 14, 16, 20, 22, 25, 27, 32, 34, 35]],
    [36, [1, 2, 4, 9, 13, 14, 16, 20, 22, 23, 27, 32, 34, 35]],
    [36, [1, 2, 4, 9, 14, 15, 16, 20, 21, 22, 27, 32, 34, 35]],
    [36, [1, 2, 4, 11, 13, 14, 16, 20, 22, 23, 25, 32, 34, 35]],
    [36, [1, 2, 4, 11, 14, 15, 16, 20, 21, 22, 25, 32, 34, 35]],
    [36, [1, 2, 4, 13, 14, 15, 16, 20, 21, 22, 23, 32, 34, 35]],
    [36, [1, 2, 5, 6, 7, 12, 16, 20, 24, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 9, 12, 16, 20, 24, 27, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 10, 14, 18, 22, 26, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 11, 12, 16, 20, 24, 25, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 12, 13, 16, 20, 23, 24, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 12, 15, 16, 20, 21, 24, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 12, 16, 17, 19, 20, 24, 30, 31, 34, 35]],
    [36, [1, 2, 5, 7, 9, 10, 14, 22, 26, 27, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 9, 11, 16, 20, 25, 27, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 9, 13, 16, 20, 23, 27, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 9, 15, 16, 20, 21, 27, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 9, 16, 17, 19, 20, 27, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 10, 11, 14, 22, 25, 26, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 10, 14, 17, 19, 22, 26, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 11, 13, 16, 20, 23, 25, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 11, 13, 17, 19, 23, 25, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 11, 15, 16, 20, 21, 25, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 11, 16, 17, 19, 20, 25, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 13, 15, 16, 20, 21, 23, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 13, 16, 17, 19, 20, 23, 29, 31, 34, 35]],
    [36, [1, 2, 5, 9, 10, 13, 14, 22, 23, 26, 27, 31, 34, 35]],
    [36, [1, 2, 5, 9, 10, 14, 17, 19, 22, 26, 27, 31, 34, 35]],
    [36, [1, 2, 5, 9, 11, 13, 16, 20, 23, 25, 27, 31, 34, 35]],
    [36, [1, 2, 5, 9, 11, 15, 16, 20, 21, 25, 27, 31, 34, 35]],
    [36, [1, 2, 5, 9, 11, 16, 17, 19, 20, 25, 27, 31, 34, 35]],
    [36, [1, 2, 5, 9, 13, 15, 16, 20, 21, 23, 27, 31, 34, 35]],
    [36, [1, 2, 5, 10, 13, 14, 17, 19, 22, 23, 26, 31, 34, 35]],
    [36, [1, 2, 5, 11, 13, 15, 16, 20, 21, 23, 25, 31, 34, 35]],
    [36, [1, 2, 6, 7, 9, 12, 16, 20, 24, 27, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 11, 12, 16, 20, 24, 25, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 12, 13, 16, 20, 23, 24, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 12, 15, 16, 20, 21, 24, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 12, 16, 17, 19, 20, 24, 29, 30, 34, 35]],
    [36, [1, 2, 6, 8, 10, 12, 16, 20, 24, 26, 28, 30, 34, 35]],
    [36, [1, 2, 6, 8, 10, 14, 17, 19, 22, 26, 28, 30, 34, 35]],
    [36, [1, 2, 6, 8, 10, 17, 18, 19, 26, 28, 30, 34, 35]],
    [36, [1, 2, 6, 8, 14, 17, 18, 19, 22, 28, 30, 34, 35]],
    [36, [1, 2, 6, 9, 10, 14, 18, 22, 26, 27, 30, 34, 35]],
    [36, [1, 2, 6, 9, 11, 12, 16, 20, 24, 25, 27, 30, 34, 35]],
    [36, [1, 2, 6, 9, 12, 13, 16, 20, 23, 24, 27, 30, 34, 35]],
    [36, [1, 2, 6, 9, 12, 15, 16, 20, 21, 24, 27, 30, 34, 35]],
    [36, [1, 2, 6, 10, 11, 13, 14, 22, 23, 25, 26, 30, 34, 35]],
    [36, [1, 2, 6, 10, 11, 13, 18, 23, 25, 26, 30, 34, 35]],
    [36, [1, 2, 6, 10, 11, 14, 18, 22, 25, 26, 30, 34, 35]],
    [36, [1, 2, 6, 10, 14, 15, 18, 21, 22, 26, 30, 34, 35]],
    [36, [1, 2, 6, 10, 14, 17, 18, 19, 22, 26, 30, 34, 35]],
    [36, [1, 2, 6, 11, 12, 13, 16, 20, 23, 24, 25, 30, 34, 35]],
    [36, [1, 2, 6, 11, 12, 15, 16, 20, 21, 24, 25, 30, 34, 35]],
    [36, [1, 2, 6, 12, 13, 15, 16, 20, 21, 23, 24, 30, 34, 35]],
    [36, [1, 2, 7, 8, 9, 10, 16, 20, 26, 27, 28, 29, 34, 35]],
    [36, [1, 2, 7, 8, 10, 11, 16, 20, 25, 26, 28, 29, 34, 35]],
    [36, [1, 2, 7, 8, 10, 15, 16, 20, 21, 26, 28, 29, 34, 35]],
    [36, [1, 2, 7, 8, 10, 16, 17, 19, 20, 26, 28, 29, 34, 35]],
    [36, [1, 2, 7, 8, 11, 16, 17, 19, 20, 25, 28, 29, 34, 35]],
    [36, [1, 2, 7, 9, 11, 13, 16, 20, 23, 25, 27, 29, 34, 35]],
    [36, [1, 2, 7, 9, 11, 15, 16, 20, 21, 25, 27, 29, 34, 35]],
    [36, [1, 2, 7, 9, 13, 15, 16, 20, 21, 23, 27, 29, 34, 35]],
    [36, [1, 2, 7, 11, 13, 15, 16, 20, 21, 23, 25, 29, 34, 35]],
    [36, [1, 2, 8, 9, 10, 11, 16, 20, 25, 26, 27, 28, 34, 35]],
    [36, [1, 2, 8, 9, 10, 15, 16, 20, 21, 26, 27, 28, 34, 35]],
    [36, [1, 2, 8, 10, 11, 15, 16, 20, 21, 25, 26, 28, 34, 35]],
    [36, [1, 2, 8, 10, 14, 17, 18, 19, 22, 26, 28, 34, 35]],
    [36, [1, 2, 9, 10, 11, 13, 14, 22, 23, 25, 26, 27, 34, 35]],
    [36, [1, 2, 9, 10, 11, 14, 15, 21, 22, 25, 26, 27, 34, 35]],
    [36, [1, 2, 9, 11, 13, 15, 16, 20, 21, 23, 25, 27, 34, 35]],
    [36, [1, 2, 10, 11, 13, 14, 18, 22, 23, 25, 26, 34, 35]],
    [36, [1, 3, 4, 5, 6, 12, 14, 22, 24, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 16, 20, 28, 29, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 8, 9, 16, 20, 27, 28, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 8, 11, 16, 20, 25, 28, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 8, 13, 16, 20, 23, 28, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 8, 15, 16, 20, 21, 28, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 8, 16, 17, 19, 20, 28, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 9, 13, 14, 22, 23, 27, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 9, 14, 15, 21, 22, 27, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 9, 14, 17, 19, 22, 27, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 13, 14, 15, 21, 22, 23, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 13, 14, 17, 19, 22, 23, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 14, 15, 17, 19, 21, 22, 31, 32, 33, 35]],
    [36, [1, 3, 4, 6, 8, 16, 18, 20, 28, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 9, 12, 14, 22, 24, 27, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 12, 13, 14, 22, 23, 24, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 12, 14, 15, 21, 22, 24, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 12, 14, 17, 19, 22, 24, 30, 32, 33, 35]],
    [36, [1, 3, 4, 7, 8, 9, 16, 20, 27, 28, 29, 32, 33, 35]],
    [36, [1, 3, 4, 7, 8, 11, 16, 20, 25, 28, 29, 32, 33, 35]],
    [36, [1, 3, 4, 7, 8, 16, 17, 19, 20, 28, 29, 32, 33, 35]],
    [36, [1, 3, 4, 8, 9, 10, 14, 22, 26, 27, 28, 32, 33, 35]],
    [36, [1, 3, 4, 8, 9, 11, 16, 20, 25, 27, 28, 32, 33, 35]],
    [36, [1, 3, 4, 8, 9, 15, 16, 20, 21, 27, 28, 32, 33, 35]],
    [36, [1, 3, 4, 8, 9, 16, 17, 19, 20, 27, 28, 32, 33, 35]],
    [36, [1, 3, 4, 8, 10, 14, 15, 21, 22, 26, 28, 32, 33, 35]],
    [36, [1, 3, 4, 8, 10, 14, 17, 19, 22, 26, 28, 32, 33, 35]],
    [36, [1, 3, 4, 8, 11, 13, 16, 20, 23, 25, 28, 32, 33, 35]],
    [36, [1, 3, 4, 8, 11, 15, 16, 20, 21, 25, 28, 32, 33, 35]],
    [36, [1, 3, 4, 8, 15, 16, 17, 19, 20, 21, 28, 32, 33, 35]],
    [36, [1, 3, 4, 9, 13, 14, 15, 21, 22, 23, 27, 32, 33, 35]],
    [36, [1, 3, 4, 9, 13, 14, 17, 19, 22, 23, 27, 32, 33, 35]],
    [36, [1, 3, 5, 6, 7, 9, 12, 24, 27, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 9, 18, 27, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 11, 12, 24, 25, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 11, 18, 25, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 12, 13, 23, 24, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 12, 15, 21, 24, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 12, 17, 19, 24, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 13, 18, 23, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 15, 18, 21, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 17, 18, 19, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 9, 11, 12, 24, 25, 27, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 9, 11, 18, 25, 27, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 9, 12, 13, 23, 24, 27, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 9, 12, 15, 21, 24, 27, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 9, 12, 17, 19, 24, 27, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 9, 13, 18, 23, 27, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 9, 15, 18, 21, 27, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 9, 17, 18, 19, 27, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 11, 12, 13, 23, 24, 25, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 11, 13, 18, 23, 25, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 12, 13, 15, 21, 23, 24, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 12, 13, 17, 19, 23, 24, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 12, 15, 17, 19, 21, 24, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 13, 15, 18, 21, 23, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 13, 17, 18, 19, 23, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 15, 17, 18, 19, 21, 30, 31, 33, 35]],
    [36, [1, 3, 6, 7, 8, 10, 12, 24, 26, 28, 29, 30, 33, 35]],
    [36, [1, 3, 6, 7, 9, 11, 12, 24, 25, 27, 29, 30, 33, 35]],
    [36, [1, 3, 6, 7, 9, 11, 18, 25, 27, 29, 30, 33, 35]],
    [36, [1, 3, 6, 7, 9, 12, 17, 19, 24, 27, 29, 30, 33, 35]],
    [36, [1, 3, 6, 7, 9, 17, 18, 19, 27, 29, 30, 33, 35]],
    [36, [1, 3, 6, 8, 9, 10, 12, 24, 26, 27, 28, 30, 33, 35]],
    [36, [1, 3, 6, 8, 10, 12, 15, 21, 24, 26, 28, 30, 33, 35]],
    [36, [1, 3, 6, 8, 10, 12, 17, 19, 24, 26, 28, 30, 33, 35]],
    [36, [1, 3, 6, 8, 12, 15, 17, 19, 21, 24, 28, 30, 33, 35]],
    [36, [1, 3, 6, 9, 11, 12, 13, 23, 24, 25, 27, 30, 33, 35]],
    [36, [1, 3, 6, 9, 11, 12, 15, 21, 24, 25, 27, 30, 33, 35]],
    [36, [1, 3, 6, 9, 11, 13, 15, 21, 23, 25, 27, 30, 33, 35]],
    [36, [1, 3, 6, 9, 11, 13, 18, 23, 25, 27, 30, 33, 35]],
    [36, [1, 3, 6, 9, 11, 15, 18, 21, 25, 27, 30, 33, 35]],
    [36, [1, 3, 6, 9, 15, 17, 18, 19, 21, 27, 30, 33, 35]],
    [36, [1, 3, 6, 11, 12, 13, 15, 21, 23, 24, 25, 30, 33, 35]],
    [36, [1, 3, 6, 11, 13, 15, 18, 21, 23, 25, 30, 33, 35]],
    [36, [1, 3, 7, 8, 9, 10, 17, 19, 26, 27, 28, 29, 33, 35]],
    [36, [1, 3, 8, 10, 12, 15, 17, 19, 21, 24, 26, 28, 33, 35]],
    [36, [1, 3, 8, 12, 14, 15, 17, 19, 21, 22, 24, 28, 33, 35]],
    [36, [1, 3, 8, 12, 15, 17, 18, 19, 21, 24, 28, 33, 35]],
    [36, [1, 3, 9, 11, 13, 15, 18, 21, 23, 25, 27, 33, 35]],
    [36, [1, 4, 5, 6, 8, 13, 17, 19, 23, 28, 30, 31, 32, 35]],
    [36, [1, 4, 5, 6, 8, 16, 18, 20, 28, 30, 31, 32, 35]],
    [36, [1, 4, 5, 6, 9, 12, 14, 22, 24, 27, 30, 31, 32, 35]],
    [36, [1, 4, 5, 6, 12, 13, 14, 22, 23, 24, 30, 31, 32, 35]],
    [36, [1, 4, 5, 6, 12, 14, 17, 19, 22, 24, 30, 31, 32, 35]],
    [36, [1, 4, 5, 7, 8, 9, 16, 20, 27, 28, 29, 31, 32, 35]],
    [36, [1, 4, 5, 7, 8, 11, 16, 20, 25, 28, 29, 31, 32, 35]],
    [36, [1, 4, 5, 7, 8, 16, 17, 19, 20, 28, 29, 31, 32, 35]],
    [36, [1, 4, 5, 8, 9, 13, 16, 20, 23, 27, 28, 31, 32, 35]],
    [36, [1, 4, 5, 8, 9, 16, 17, 19, 20, 27, 28, 31, 32, 35]],
    [36, [1, 4, 5, 8, 13, 14, 17, 19, 22, 23, 28, 31, 32, 35]],
    [36, [1, 4, 5, 8, 13, 16, 17, 19, 20, 23, 28, 31, 32, 35]],
    [36, [1, 4, 5, 8, 13, 17, 18, 19, 23, 28, 31, 32, 35]],
    [36, [1, 4, 6, 8, 9, 16, 18, 20, 27, 28, 30, 32, 35]],
    [36, [1, 4, 6, 8, 10, 12, 14, 22, 24, 26, 28, 30, 32, 35]],
    [36, [1, 4, 6, 8, 11, 13, 16, 20, 23, 25, 28, 30, 32, 35]],
    [36, [1, 4, 6, 8, 11, 16, 18, 20, 25, 28, 30, 32, 35]],
    [36, [1, 4, 6, 8, 15, 16, 18, 20, 21, 28, 30, 32, 35]],
    [36, [1, 4, 6, 8, 16, 17, 18, 19, 20, 28, 30, 32, 35]],
    [36, [1, 4, 6, 9, 12, 13, 14, 22, 23, 24, 27, 30, 32, 35]],
    [36, [1, 4, 6, 9, 12, 14, 15, 21, 22, 24, 27, 30, 32, 35]],
    [36, [1, 4, 6, 12, 13, 14, 15, 21, 22, 23, 24, 30, 32, 35]],
    [36, [1, 4, 8, 9, 10, 14, 15, 21, 22, 26, 27, 28, 32, 35]],
    [36, [1, 4, 8, 9, 11, 13, 16, 20, 23, 25, 27, 28, 32, 35]],
    [36, [1, 4, 8, 9, 11, 15, 16, 20, 21, 25, 27, 28, 32, 35]],
    [36, [1, 4, 8, 11, 13, 16, 18, 20, 23, 25, 28, 32, 35]],
    [36, [1, 5, 6, 7, 9, 11, 12, 24, 25, 27, 29, 30, 31, 35]],
    [36, [1, 5, 6, 7, 9, 11, 18, 25, 27, 29, 30, 31, 35]],
    [36, [1, 5, 6, 7, 9, 12, 17, 19, 24, 27, 29, 30, 31, 35]],
    [36, [1, 5, 6, 7, 9, 17, 18, 19, 27, 29, 30, 31, 35]],
    [36, [1, 5, 6, 7, 11, 12, 13, 23, 24, 25, 29, 30, 31, 35]],
    [36, [1, 5, 6, 7, 11, 13, 17, 19, 23, 25, 29, 30, 31, 35]],
    [36, [1, 5, 6, 7, 11, 13, 18, 23, 25, 29, 30, 31, 35]],
    [36, [1, 5, 6, 9, 13, 17, 18, 19, 23, 27, 30, 31, 35]],
    [36, [1, 5, 7, 11, 13, 17, 18, 19, 23, 25, 29, 31, 35]],
    [36, [1, 6, 8, 9, 10, 12, 15, 21, 24, 26, 27, 28, 30, 35]],
    [36, [1, 6, 8, 10, 14, 17, 18, 19, 22, 26, 28, 30, 35]],
    [36, [2, 3, 4, 6, 12, 14, 16, 20, 22, 24, 30, 32, 33, 34]],
    [36, [2, 3, 4, 8, 9, 15, 16, 20, 21, 27, 28, 32, 33, 34]],
    [36, [2, 3, 4, 8, 10, 14, 16, 20, 22, 26, 28, 32, 33, 34]],
    [36, [2, 3, 6, 9, 10, 14, 15, 21, 22, 26, 27, 30, 33, 34]],
    [36, [2, 3, 6, 9, 10, 14, 18, 22, 26, 27, 30, 33, 34]],
    [36, [2, 3, 6, 9, 10, 15, 18, 21, 26, 27, 30, 33, 34]],
    [36, [2, 3, 6, 10, 12, 14, 15, 21, 22, 24, 26, 30, 33, 34]],
    [36, [2, 3, 6, 10, 12, 15, 18, 21, 24, 26, 30, 33, 34]],
    [36, [2, 3, 6, 10, 14, 15, 18, 21, 22, 26, 30, 33, 34]],
    [36, [2, 3, 9, 10, 14, 15, 18, 21, 22, 26, 27, 33, 34]],
    [36, [2, 3, 10, 12, 14, 15, 18, 21, 22, 24, 26, 33, 34]],
    [36, [3, 4, 6, 8, 9, 15, 16, 20, 21, 27, 28, 30, 32, 33]],
    [36, [3, 4, 6, 8, 9, 16, 18, 20, 27, 28, 30, 32, 33]],
    [36, [3, 4, 6, 8, 15, 16, 18, 20, 21, 28, 30, 32, 33]],
    [36, [3, 4, 8, 9, 15, 16, 18, 20, 21, 27, 28, 32, 33]],
    [36, [1, 2, 3, 4, 5, 7, 14, 16, 20, 22, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 9, 14, 16, 20, 22, 27, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 11, 14, 16, 20, 22, 25, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 13, 14, 16, 20, 22, 23, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 14, 15, 16, 20, 21, 22, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 14, 16, 17, 19, 20, 22, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 12, 14, 16, 20, 22, 24, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 9, 14, 16, 20, 22, 27, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 11, 14, 16, 20, 22, 25, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 13, 14, 16, 20, 22, 23, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 14, 15, 16, 20, 21, 22, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 14, 16, 17, 19, 20, 22, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 8, 10, 14, 16, 20, 22, 26, 28, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 9, 11, 14, 16, 20, 22, 25, 27, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 9, 13, 14, 16, 20, 22, 23, 27, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 9, 14, 15, 16, 20, 21, 22, 27, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 9, 14, 16, 17, 19, 20, 22, 27, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 11, 13, 14, 16, 20, 22, 23, 25, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 11, 14, 15, 16, 20, 21, 22, 25, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 11, 14, 16, 17, 19, 20, 22, 25, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 13, 14, 15, 16, 20, 21, 22, 23, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 13, 14, 16, 17, 19, 20, 22, 23, 32, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 12, 16, 20, 24, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 9, 12, 16, 20, 24, 27, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 10, 14, 18, 22, 26, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 11, 12, 16, 20, 24, 25, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 12, 13, 16, 20, 23, 24, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 12, 15, 16, 20, 21, 24, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 12, 16, 17, 19, 20, 24, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 8, 10, 16, 20, 26, 28, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 10, 14, 22, 26, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 11, 16, 20, 25, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 13, 16, 20, 23, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 15, 16, 20, 21, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 16, 17, 19, 20, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 10, 11, 14, 22, 25, 26, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 10, 13, 14, 22, 23, 26, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 10, 14, 15, 21, 22, 26, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 10, 14, 17, 19, 22, 26, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 11, 13, 16, 20, 23, 25, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 11, 15, 16, 20, 21, 25, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 11, 16, 17, 19, 20, 25, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 13, 15, 16, 20, 21, 23, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 13, 16, 17, 19, 20, 23, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 15, 16, 17, 19, 20, 21, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 8, 9, 10, 16, 20, 26, 27, 28, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 8, 10, 11, 16, 20, 25, 26, 28, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 8, 10, 16, 17, 19, 20, 26, 28, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 9, 10, 11, 14, 22, 25, 26, 27, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 9, 10, 13, 14, 22, 23, 26, 27, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 9, 10, 14, 15, 21, 22, 26, 27, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 9, 10, 14, 17, 19, 22, 26, 27, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 9, 11, 13, 16, 20, 23, 25, 27, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 9, 11, 15, 16, 20, 21, 25, 27, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 9, 11, 16, 17, 19, 20, 25, 27, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 9, 13, 15, 16, 20, 21, 23, 27, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 9, 13, 16, 17, 19, 20, 23, 27, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 9, 15, 16, 17, 19, 20, 21, 27, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 10, 11, 13, 14, 22, 23, 25, 26, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 10, 13, 14, 15, 21, 22, 23, 26, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 10, 13, 14, 17, 19, 22, 23, 26, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 10, 14, 15, 17, 19, 21, 22, 26, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 11, 13, 15, 16, 20, 21, 23, 25, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 11, 13, 16, 17, 19, 20, 23, 25, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 11, 15, 16, 17, 19, 20, 21, 25, 31, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 9, 12, 16, 20, 24, 27, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 10, 14, 18, 22, 26, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 11, 12, 16, 20, 24, 25, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 12, 13, 16, 20, 23, 24, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 12, 15, 16, 20, 21, 24, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 12, 16, 17, 19, 20, 24, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 8, 10, 12, 16, 20, 24, 26, 28, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 8, 12, 15, 17, 19, 21, 24, 28, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 9, 10, 14, 18, 22, 26, 27, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 9, 11, 12, 16, 20, 24, 25, 27, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 9, 11, 13, 15, 21, 23, 25, 27, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 9, 12, 13, 16, 20, 23, 24, 27, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 9, 12, 15, 16, 20, 21, 24, 27, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 9, 12, 16, 17, 19, 20, 24, 27, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 10, 11, 14, 18, 22, 25, 26, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 10, 14, 15, 18, 21, 22, 26, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 10, 14, 17, 18, 19, 22, 26, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 11, 12, 13, 16, 20, 23, 24, 25, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 11, 12, 15, 16, 20, 21, 24, 25, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 11, 12, 16, 17, 19, 20, 24, 25, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 12, 13, 15, 16, 20, 21, 23, 24, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 12, 13, 16, 17, 19, 20, 23, 24, 30, 33, 34, 35]],
    [36, [1, 2, 3, 7, 8, 9, 10, 16, 20, 26, 27, 28, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 8, 10, 11, 16, 20, 25, 26, 28, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 8, 10, 15, 16, 20, 21, 26, 28, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 8, 10, 16, 17, 19, 20, 26, 28, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 9, 10, 11, 14, 22, 25, 26, 27, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 9, 10, 14, 17, 19, 22, 26, 27, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 9, 11, 13, 16, 20, 23, 25, 27, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 9, 11, 15, 16, 20, 21, 25, 27, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 9, 11, 16, 17, 19, 20, 25, 27, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 9, 13, 15, 16, 20, 21, 23, 27, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 9, 13, 16, 17, 19, 20, 23, 27, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 9, 15, 16, 17, 19, 20, 21, 27, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 11, 13, 15, 16, 20, 21, 23, 25, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 11, 13, 16, 17, 19, 20, 23, 25, 29, 33, 34, 35]],
    [36, [1, 2, 3, 8, 9, 10, 11, 16, 20, 25, 26, 27, 28, 33, 34, 35]],
    [36, [1, 2, 3, 8, 9, 10, 15, 16, 20, 21, 26, 27, 28, 33, 34, 35]],
    [36, [1, 2, 3, 8, 9, 10, 16, 17, 19, 20, 26, 27, 28, 33, 34, 35]],
    [36, [1, 2, 3, 8, 10, 11, 15, 16, 20, 21, 25, 26, 28, 33, 34, 35]],
    [36, [1, 2, 3, 8, 10, 11, 16, 17, 19, 20, 25, 26, 28, 33, 34, 35]],
    [36, [1, 2, 3, 8, 10, 12, 15, 17, 19, 21, 24, 26, 28, 33, 34, 35]],
    [36, [1, 2, 3, 8, 12, 14, 15, 17, 19, 21, 22, 24, 28, 33, 34, 35]],
    [36, [1, 2, 3, 8, 12, 15, 17, 18, 19, 21, 24, 28, 33, 34, 35]],
    [36, [1, 2, 3, 9, 10, 11, 13, 14, 22, 23, 25, 26, 27, 33, 34, 35]],
    [36, [1, 2, 3, 9, 10, 11, 13, 15, 21, 23, 25, 26, 27, 33, 34, 35]],
    [36, [1, 2, 3, 9, 10, 11, 14, 15, 21, 22, 25, 26, 27, 33, 34, 35]],
    [36, [1, 2, 3, 9, 10, 14, 15, 17, 19, 21, 22, 26, 27, 33, 34, 35]],
    [36, [1, 2, 3, 9, 11, 13, 15, 16, 20, 21, 23, 25, 27, 33, 34, 35]],
    [36, [1, 2, 3, 9, 11, 13, 15, 18, 21, 23, 25, 27, 33, 34, 35]],
    [36, [1, 2, 3, 9, 11, 13, 16, 17, 19, 20, 23, 25, 27, 33, 34, 35]],
    [36, [1, 2, 3, 10, 11, 13, 14, 15, 21, 22, 23, 25, 26, 33, 34, 35]],
    [36, [1, 2, 4, 5, 6, 8, 13, 17, 19, 23, 28, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 12, 14, 16, 20, 22, 24, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 9, 14, 16, 20, 22, 27, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 11, 14, 16, 20, 22, 25, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 13, 14, 16, 20, 22, 23, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 14, 16, 17, 19, 20, 22, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 8, 10, 13, 17, 19, 23, 26, 28, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 8, 10, 14, 16, 20, 22, 26, 28, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 8, 13, 14, 17, 19, 22, 23, 28, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 8, 13, 17, 18, 19, 23, 28, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 9, 11, 14, 16, 20, 22, 25, 27, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 9, 13, 14, 16, 20, 22, 23, 27, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 9, 14, 15, 16, 20, 21, 22, 27, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 9, 14, 16, 17, 19, 20, 22, 27, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 11, 13, 14, 16, 20, 22, 23, 25, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 11, 14, 15, 16, 20, 21, 22, 25, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 11, 14, 16, 17, 19, 20, 22, 25, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 13, 14, 15, 16, 20, 21, 22, 23, 31, 32, 34, 35]],
    [36, [1, 2, 4, 6, 7, 12, 14, 16, 20, 22, 24, 29, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 11, 13, 16, 20, 23, 25, 28, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 9, 12, 14, 16, 20, 22, 24, 27, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 11, 12, 14, 16, 20, 22, 24, 25, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 12, 13, 14, 16, 20, 22, 23, 24, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 12, 14, 15, 16, 20, 21, 22, 24, 30, 32, 34, 35]],
    [36, [1, 2, 4, 7, 9, 11, 14, 16, 20, 22, 25, 27, 29, 32, 34, 35]],
    [36, [1, 2, 4, 7, 9, 13, 14, 16, 20, 22, 23, 27, 29, 32, 34, 35]],
    [36, [1, 2, 4, 7, 9, 14, 16, 17, 19, 20, 22, 27, 29, 32, 34, 35]],
    [36, [1, 2, 4, 7, 11, 13, 14, 16, 20, 22, 23, 25, 29, 32, 34, 35]],
    [36, [1, 2, 4, 8, 9, 10, 14, 16, 20, 22, 26, 27, 28, 32, 34, 35]],
    [36, [1, 2, 4, 8, 10, 11, 13, 16, 20, 23, 25, 26, 28, 32, 34, 35]],
    [36, [1, 2, 4, 8, 10, 11, 14, 16, 20, 22, 25, 26, 28, 32, 34, 35]],
    [36, [1, 2, 4, 8, 10, 14, 15, 16, 20, 21, 22, 26, 28, 32, 34, 35]],
    [36, [1, 2, 4, 8, 11, 13, 16, 18, 20, 23, 25, 28, 32, 34, 35]],
    [36, [1, 2, 4, 9, 11, 13, 14, 16, 20, 22, 23, 25, 27, 32, 34, 35]],
    [36, [1, 2, 4, 9, 11, 14, 15, 16, 20, 21, 22, 25, 27, 32, 34, 35]],
    [36, [1, 2, 4, 9, 13, 14, 15, 16, 20, 21, 22, 23, 27, 32, 34, 35]],
    [36, [1, 2, 4, 11, 13, 14, 15, 16, 20, 21, 22, 23, 25, 32, 34, 35]],
    [36, [1, 2, 5, 6, 7, 9, 12, 16, 20, 24, 27, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 10, 14, 18, 22, 26, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 11, 12, 16, 20, 24, 25, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 11, 13, 17, 19, 23, 25, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 12, 13, 16, 20, 23, 24, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 12, 15, 16, 20, 21, 24, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 12, 16, 17, 19, 20, 24, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 9, 10, 14, 18, 22, 26, 27, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 9, 11, 12, 16, 20, 24, 25, 27, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 9, 12, 13, 16, 20, 23, 24, 27, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 9, 12, 15, 16, 20, 21, 24, 27, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 9, 12, 16, 17, 19, 20, 24, 27, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 10, 13, 14, 18, 22, 23, 26, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 10, 14, 17, 18, 19, 22, 26, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 11, 12, 13, 16, 20, 23, 24, 25, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 11, 12, 15, 16, 20, 21, 24, 25, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 11, 12, 16, 17, 19, 20, 24, 25, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 12, 13, 15, 16, 20, 21, 23, 24, 30, 31, 34, 35]],
    [36, [1, 2, 5, 7, 9, 10, 11, 14, 22, 25, 26, 27, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 9, 10, 14, 17, 19, 22, 26, 27, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 9, 11, 13, 16, 20, 23, 25, 27, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 9, 11, 15, 16, 20, 21, 25, 27, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 9, 11, 16, 17, 19, 20, 25, 27, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 9, 13, 15, 16, 20, 21, 23, 27, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 9, 13, 16, 17, 19, 20, 23, 27, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 10, 11, 13, 14, 22, 23, 25, 26, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 10, 11, 13, 17, 19, 23, 25, 26, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 11, 13, 15, 16, 20, 21, 23, 25, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 11, 13, 17, 18, 19, 23, 25, 29, 31, 34, 35]],
    [36, [1, 2, 5, 9, 10, 13, 14, 17, 19, 22, 23, 26, 27, 31, 34, 35]],
    [36, [1, 2, 5, 9, 11, 13, 15, 16, 20, 21, 23, 25, 27, 31, 34, 35]],
    [36, [1, 2, 6, 7, 8, 10, 12, 16, 20, 24, 26, 28, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 8, 11, 16, 17, 19, 20, 25, 28, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 9, 11, 12, 16, 20, 24, 25, 27, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 9, 12, 13, 16, 20, 23, 24, 27, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 9, 12, 15, 16, 20, 21, 24, 27, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 9, 12, 16, 17, 19, 20, 24, 27, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 11, 12, 13, 16, 20, 23, 24, 25, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 11, 12, 15, 16, 20, 21, 24, 25, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 12, 13, 15, 16, 20, 21, 23, 24, 29, 30, 34, 35]],
    [36, [1, 2, 6, 8, 9, 10, 12, 16, 20, 24, 26, 27, 28, 30, 34, 35]],
    [36, [1, 2, 6, 8, 10, 11, 12, 16, 20, 24, 25, 26, 28, 30, 34, 35]],
    [36, [1, 2, 6, 8, 10, 12, 15, 16, 20, 21, 24, 26, 28, 30, 34, 35]],
    [36, [1, 2, 6, 8, 10, 14, 17, 18, 19, 22, 26, 28, 30, 34, 35]],
    [36, [1, 2, 6, 9, 10, 11, 14, 18, 22, 25, 26, 27, 30, 34, 35]],
    [36, [1, 2, 6, 9, 10, 14, 15, 18, 21, 22, 26, 27, 30, 34, 35]],
    [36, [1, 2, 6, 9, 10, 14, 17, 18, 19, 22, 26, 27, 30, 34, 35]],
    [36, [1, 2, 6, 9, 11, 12, 13, 16, 20, 23, 24, 25, 27, 30, 34, 35]],
    [36, [1, 2, 6, 9, 11, 12, 15, 16, 20, 21, 24, 25, 27, 30, 34, 35]],
    [36, [1, 2, 6, 9, 12, 13, 15, 16, 20, 21, 23, 24, 27, 30, 34, 35]],
    [36, [1, 2, 6, 10, 11, 14, 15, 18, 21, 22, 25, 26, 30, 34, 35]],
    [36, [1, 2, 6, 11, 12, 13, 15, 16, 20, 21, 23, 24, 25, 30, 34, 35]],
    [36, [1, 2, 7, 8, 9, 10, 11, 16, 20, 25, 26, 27, 28, 29, 34, 35]],
    [36, [1, 2, 7, 8, 9, 10, 15, 16, 20, 21, 26, 27, 28, 29, 34, 35]],
    [36, [1, 2, 7, 8, 9, 10, 16, 17, 19, 20, 26, 27, 28, 29, 34, 35]],
    [36, [1, 2, 7, 8, 10, 11, 15, 16, 20, 21, 25, 26, 28, 29, 34, 35]],
    [36, [1, 2, 7, 8, 11, 16, 17, 18, 19, 20, 25, 28, 29, 34, 35]],
    [36, [1, 2, 7, 9, 11, 13, 15, 16, 20, 21, 23, 25, 27, 29, 34, 35]],
    [36, [1, 2, 8, 9, 10, 11, 15, 16, 20, 21, 25, 26, 27, 28, 34, 35]],
    [36, [1, 3, 4, 5, 6, 8, 16, 18, 20, 28, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 9, 12, 14, 22, 24, 27, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 12, 13, 14, 22, 23, 24, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 12, 14, 15, 21, 22, 24, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 12, 14, 17, 19, 22, 24, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 9, 16, 20, 27, 28, 29, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 11, 16, 20, 25, 28, 29, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 13, 16, 20, 23, 28, 29, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 15, 16, 20, 21, 28, 29, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 16, 17, 19, 20, 28, 29, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 8, 9, 11, 16, 20, 25, 27, 28, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 8, 9, 13, 16, 20, 23, 27, 28, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 8, 9, 15, 16, 20, 21, 27, 28, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 8, 9, 16, 17, 19, 20, 27, 28, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 8, 11, 13, 16, 20, 23, 25, 28, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 8, 13, 15, 16, 20, 21, 23, 28, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 8, 13, 16, 17, 19, 20, 23, 28, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 8, 15, 16, 17, 19, 20, 21, 28, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 9, 13, 14, 15, 21, 22, 23, 27, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 9, 13, 14, 17, 19, 22, 23, 27, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 9, 14, 15, 17, 19, 21, 22, 27, 31, 32, 33, 35]],
    [36, [1, 3, 4, 6, 7, 8, 16, 18, 20, 28, 29, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 8, 9, 16, 18, 20, 27, 28, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 8, 10, 12, 14, 22, 24, 26, 28, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 8, 11, 16, 18, 20, 25, 28, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 8, 15, 16, 18, 20, 21, 28, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 8, 16, 17, 18, 19, 20, 28, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 9, 12, 13, 14, 22, 23, 24, 27, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 9, 12, 14, 15, 21, 22, 24, 27, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 9, 12, 14, 17, 19, 22, 24, 27, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 12, 13, 14, 15, 21, 22, 23, 24, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 12, 13, 14, 17, 19, 22, 23, 24, 30, 32, 33, 35]],
    [36, [1, 3, 4, 7, 8, 9, 11, 16, 20, 25, 27, 28, 29, 32, 33, 35]],
    [36, [1, 3, 4, 7, 8, 9, 16, 17, 19, 20, 27, 28, 29, 32, 33, 35]],
    [36, [1, 3, 4, 8, 9, 10, 14, 15, 21, 22, 26, 27, 28, 32, 33, 35]],
    [36, [1, 3, 4, 8, 9, 10, 14, 17, 19, 22, 26, 27, 28, 32, 33, 35]],
    [36, [1, 3, 4, 8, 9, 11, 13, 16, 20, 23, 25, 27, 28, 32, 33, 35]],
    [36, [1, 3, 4, 8, 9, 11, 15, 16, 20, 21, 25, 27, 28, 32, 33, 35]],
    [36, [1, 3, 4, 8, 9, 15, 16, 17, 19, 20, 21, 27, 28, 32, 33, 35]],
    [36, [1, 3, 4, 8, 11, 13, 15, 16, 20, 21, 23, 25, 28, 32, 33, 35]],
    [36, [1, 3, 5, 6, 7, 9, 11, 12, 24, 25, 27, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 9, 11, 18, 25, 27, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 9, 12, 13, 23, 24, 27, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 9, 12, 15, 21, 24, 27, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 9, 12, 17, 19, 24, 27, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 9, 13, 18, 23, 27, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 9, 15, 18, 21, 27, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 9, 17, 18, 19, 27, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 11, 12, 13, 23, 24, 25, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 11, 12, 15, 21, 24, 25, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 11, 12, 17, 19, 24, 25, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 11, 13, 18, 23, 25, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 11, 15, 18, 21, 25, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 11, 17, 18, 19, 25, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 12, 15, 17, 19, 21, 24, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 15, 17, 18, 19, 21, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 9, 11, 12, 13, 23, 24, 25, 27, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 9, 11, 13, 18, 23, 25, 27, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 9, 12, 13, 15, 21, 23, 24, 27, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 9, 12, 13, 17, 19, 23, 24, 27, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 9, 12, 15, 17, 19, 21, 24, 27, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 9, 13, 15, 18, 21, 23, 27, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 9, 13, 17, 18, 19, 23, 27, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 9, 15, 17, 18, 19, 21, 27, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 13, 15, 17, 18, 19, 21, 23, 30, 31, 33, 35]],
    [36, [1, 3, 6, 7, 8, 9, 10, 12, 24, 26, 27, 28, 29, 30, 33, 35]],
    [36, [1, 3, 6, 7, 8, 10, 12, 17, 19, 24, 26, 28, 29, 30, 33, 35]],
    [36, [1, 3, 6, 8, 9, 10, 12, 15, 21, 24, 26, 27, 28, 30, 33, 35]],
    [36, [1, 3, 6, 8, 9, 10, 12, 17, 19, 24, 26, 27, 28, 30, 33, 35]],
    [36, [1, 3, 6, 8, 12, 14, 15, 17, 19, 21, 22, 24, 28, 30, 33, 35]],
    [36, [1, 3, 6, 8, 12, 15, 17, 18, 19, 21, 24, 28, 30, 33, 35]],
    [36, [1, 3, 6, 9, 11, 12, 13, 15, 21, 23, 24, 25, 27, 30, 33, 35]],
    [36, [1, 3, 8, 10, 12, 14, 15, 17, 19, 21, 22, 24, 26, 28, 33, 35]],
    [36, [1, 3, 8, 10, 12, 15, 17, 18, 19, 21, 24, 26, 28, 33, 35]],
    [36, [1, 3, 8, 12, 14, 15, 17, 18, 19, 21, 22, 24, 28, 33, 35]],
    [36, [1, 4, 5, 6, 7, 8, 16, 18, 20, 28, 29, 30, 31, 32, 35]],
    [36, [1, 4, 5, 6, 8, 9, 16, 18, 20, 27, 28, 30, 31, 32, 35]],
    [36, [1, 4, 5, 6, 8, 13, 14, 17, 19, 22, 23, 28, 30, 31, 32, 35]],
    [36, [1, 4, 5, 6, 8, 13, 16, 18, 20, 23, 28, 30, 31, 32, 35]],
    [36, [1, 4, 5, 6, 8, 13, 17, 18, 19, 23, 28, 30, 31, 32, 35]],
    [36, [1, 4, 5, 6, 8, 16, 17, 18, 19, 20, 28, 30, 31, 32, 35]],
    [36, [1, 4, 5, 6, 9, 12, 13, 14, 22, 23, 24, 27, 30, 31, 32, 35]],
    [36, [1, 4, 5, 6, 9, 12, 14, 17, 19, 22, 24, 27, 30, 31, 32, 35]],
    [36, [1, 4, 5, 7, 8, 9, 11, 16, 20, 25, 27, 28, 29, 31, 32, 35]],
    [36, [1, 4, 5, 7, 8, 9, 16, 17, 19, 20, 27, 28, 29, 31, 32, 35]],
    [36, [1, 4, 5, 7, 8, 11, 13, 16, 20, 23, 25, 28, 29, 31, 32, 35]],
    [36, [1, 4, 5, 8, 9, 13, 16, 17, 19, 20, 23, 27, 28, 31, 32, 35]],
    [36, [1, 4, 5, 8, 13, 14, 17, 18, 19, 22, 23, 28, 31, 32, 35]],
    [36, [1, 4, 6, 8, 9, 10, 12, 14, 22, 24, 26, 27, 28, 30, 32, 35]],
    [36, [1, 4, 6, 8, 9, 11, 16, 18, 20, 25, 27, 28, 30, 32, 35]],
    [36, [1, 4, 6, 8, 9, 15, 16, 18, 20, 21, 27, 28, 30, 32, 35]],
    [36, [1, 4, 6, 8, 9, 16, 17, 18, 19, 20, 27, 28, 30, 32, 35]],
    [36, [1, 4, 6, 8, 10, 12, 14, 15, 21, 22, 24, 26, 28, 30, 32, 35]],
    [36, [1, 4, 6, 8, 11, 15, 16, 18, 20, 21, 25, 28, 30, 32, 35]],
    [36, [1, 4, 6, 9, 12, 13, 14, 15, 21, 22, 23, 24, 27, 30, 32, 35]],
    [36, [1, 5, 6, 7, 9, 11, 12, 13, 23, 24, 25, 27, 29, 30, 31, 35]],
    [36, [1, 5, 6, 7, 9, 11, 13, 18, 23, 25, 27, 29, 30, 31, 35]],
    [36, [2, 3, 4, 6, 8, 9, 15, 16, 20, 21, 27, 28, 30, 32, 33, 34]],
    [36, [2, 3, 4, 6, 9, 12, 14, 16, 20, 22, 24, 27, 30, 32, 33, 34]],
    [36, [2, 3, 4, 8, 9, 10, 14, 16, 20, 22, 26, 27, 28, 32, 33, 34]],
    [36, [2, 3, 4, 8, 9, 10, 15, 16, 20, 21, 26, 27, 28, 32, 33, 34]],
    [36, [2, 3, 4, 8, 9, 15, 16, 18, 20, 21, 27, 28, 32, 33, 34]],
    [36, [2, 3, 6, 10, 12, 14, 15, 18, 21, 22, 24, 26, 30, 33, 34]],
    [36, [1, 2, 3, 4, 5, 6, 12, 14, 16, 20, 22, 24, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 9, 14, 16, 20, 22, 27, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 11, 14, 16, 20, 22, 25, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 13, 14, 16, 20, 22, 23, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 14, 15, 16, 20, 21, 22, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 14, 16, 17, 19, 20, 22, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 10, 14, 16, 20, 22, 26, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 9, 11, 14, 16, 20, 22, 25, 27, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 9, 13, 14, 16, 20, 22, 23, 27, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 9, 14, 15, 16, 20, 21, 22, 27, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 9, 14, 16, 17, 19, 20, 22, 27, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 11, 13, 14, 16, 20, 22, 23, 25, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 11, 14, 15, 16, 20, 21, 22, 25, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 11, 14, 16, 17, 19, 20, 22, 25, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 13, 14, 15, 16, 20, 21, 22, 23, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 13, 14, 16, 17, 19, 20, 22, 23, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 14, 15, 16, 17, 19, 20, 21, 22, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 12, 14, 16, 20, 22, 24, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 9, 12, 14, 16, 20, 22, 24, 27, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 11, 12, 14, 16, 20, 22, 24, 25, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 12, 13, 14, 16, 20, 22, 23, 24, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 12, 14, 15, 16, 20, 21, 22, 24, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 12, 14, 16, 17, 19, 20, 22, 24, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 8, 10, 14, 16, 20, 22, 26, 28, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 9, 11, 14, 16, 20, 22, 25, 27, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 9, 13, 14, 16, 20, 22, 23, 27, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 9, 14, 15, 16, 20, 21, 22, 27, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 9, 14, 16, 17, 19, 20, 22, 27, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 11, 13, 14, 16, 20, 22, 23, 25, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 11, 14, 15, 16, 20, 21, 22, 25, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 11, 14, 16, 17, 19, 20, 22, 25, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 13, 14, 15, 16, 20, 21, 22, 23, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 13, 14, 16, 17, 19, 20, 22, 23, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 14, 15, 16, 17, 19, 20, 21, 22, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 8, 9, 10, 14, 16, 20, 22, 26, 27, 28, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 8, 10, 11, 14, 16, 20, 22, 25, 26, 28, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 8, 10, 14, 15, 16, 20, 21, 22, 26, 28, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 8, 10, 14, 16, 17, 19, 20, 22, 26, 28, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 9, 11, 13, 14, 16, 20, 22, 23, 25, 27, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 9, 11, 14, 15, 16, 20, 21, 22, 25, 27, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 9, 11, 14, 16, 17, 19, 20, 22, 25, 27, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 9, 13, 14, 15, 16, 20, 21, 22, 23, 27, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 9, 13, 14, 16, 17, 19, 20, 22, 23, 27, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 11, 13, 14, 15, 16, 20, 21, 22, 23, 25, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 11, 13, 14, 16, 17, 19, 20, 22, 23, 25, 32, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 12, 16, 20, 24, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 10, 14, 18, 22, 26, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 11, 12, 16, 20, 24, 25, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 12, 13, 16, 20, 23, 24, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 12, 15, 16, 20, 21, 24, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 12, 16, 17, 19, 20, 24, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 8, 10, 12, 16, 20, 24, 26, 28, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 9, 10, 14, 18, 22, 26, 27, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 9, 11, 12, 16, 20, 24, 25, 27, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 9, 12, 13, 16, 20, 23, 24, 27, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 9, 12, 15, 16, 20, 21, 24, 27, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 9, 12, 16, 17, 19, 20, 24, 27, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 10, 11, 14, 18, 22, 25, 26, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 10, 13, 14, 18, 22, 23, 26, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 10, 14, 15, 18, 21, 22, 26, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 10, 14, 17, 18, 19, 22, 26, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 11, 12, 13, 16, 20, 23, 24, 25, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 11, 12, 15, 16, 20, 21, 24, 25, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 11, 12, 16, 17, 19, 20, 24, 25, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 12, 13, 15, 16, 20, 21, 23, 24, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 12, 13, 16, 17, 19, 20, 23, 24, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 12, 15, 16, 17, 19, 20, 21, 24, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 8, 9, 10, 16, 20, 26, 27, 28, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 8, 10, 11, 16, 20, 25, 26, 28, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 8, 10, 16, 17, 19, 20, 26, 28, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 10, 11, 14, 22, 25, 26, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 10, 13, 14, 22, 23, 26, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 10, 14, 15, 21, 22, 26, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 10, 14, 17, 19, 22, 26, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 11, 13, 16, 20, 23, 25, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 11, 15, 16, 20, 21, 25, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 11, 16, 17, 19, 20, 25, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 13, 15, 16, 20, 21, 23, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 13, 16, 17, 19, 20, 23, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 15, 16, 17, 19, 20, 21, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 10, 11, 13, 14, 22, 23, 25, 26, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 10, 11, 14, 15, 21, 22, 25, 26, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 10, 11, 14, 17, 19, 22, 25, 26, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 10, 14, 15, 17, 19, 21, 22, 26, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 11, 13, 15, 16, 20, 21, 23, 25, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 11, 13, 16, 17, 19, 20, 23, 25, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 11, 15, 16, 17, 19, 20, 21, 25, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 13, 15, 16, 17, 19, 20, 21, 23, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 8, 9, 10, 11, 16, 20, 25, 26, 27, 28, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 8, 9, 10, 16, 17, 19, 20, 26, 27, 28, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 8, 10, 11, 16, 17, 19, 20, 25, 26, 28, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 9, 10, 11, 13, 14, 22, 23, 25, 26, 27, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 9, 10, 13, 14, 15, 21, 22, 23, 26, 27, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 9, 10, 13, 14, 17, 19, 22, 23, 26, 27, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 9, 10, 14, 15, 17, 19, 21, 22, 26, 27, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 9, 11, 13, 15, 16, 20, 21, 23, 25, 27, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 9, 11, 13, 16, 17, 19, 20, 23, 25, 27, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 9, 11, 15, 16, 17, 19, 20, 21, 25, 27, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 10, 13, 14, 15, 17, 19, 21, 22, 23, 26, 31, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 8, 10, 12, 16, 20, 24, 26, 28, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 9, 10, 14, 18, 22, 26, 27, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 9, 11, 12, 16, 20, 24, 25, 27, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 9, 12, 13, 16, 20, 23, 24, 27, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 9, 12, 15, 16, 20, 21, 24, 27, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 9, 12, 16, 17, 19, 20, 24, 27, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 10, 11, 14, 18, 22, 25, 26, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 10, 14, 17, 18, 19, 22, 26, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 11, 12, 13, 16, 20, 23, 24, 25, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 11, 12, 15, 16, 20, 21, 24, 25, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 11, 12, 16, 17, 19, 20, 24, 25, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 12, 13, 15, 16, 20, 21, 23, 24, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 12, 13, 16, 17, 19, 20, 23, 24, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 12, 15, 16, 17, 19, 20, 21, 24, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 8, 9, 10, 12, 16, 20, 24, 26, 27, 28, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 8, 10, 11, 12, 16, 20, 24, 25, 26, 28, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 8, 10, 12, 15, 16, 20, 21, 24, 26, 28, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 8, 10, 12, 15, 17, 19, 21, 24, 26, 28, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 8, 10, 12, 16, 17, 19, 20, 24, 26, 28, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 8, 12, 14, 15, 17, 19, 21, 22, 24, 28, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 8, 12, 15, 17, 18, 19, 21, 24, 28, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 9, 10, 11, 13, 15, 21, 23, 25, 26, 27, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 9, 10, 11, 14, 18, 22, 25, 26, 27, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 9, 10, 14, 15, 18, 21, 22, 26, 27, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 9, 10, 14, 17, 18, 19, 22, 26, 27, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 9, 11, 12, 13, 16, 20, 23, 24, 25, 27, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 9, 11, 12, 15, 16, 20, 21, 24, 25, 27, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 9, 11, 12, 16, 17, 19, 20, 24, 25, 27, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 9, 11, 13, 15, 18, 21, 23, 25, 27, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 9, 12, 13, 15, 16, 20, 21, 23, 24, 27, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 9, 12, 13, 16, 17, 19, 20, 23, 24, 27, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 10, 11, 13, 14, 18, 22, 23, 25, 26, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 10, 11, 14, 15, 18, 21, 22, 25, 26, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 10, 14, 15, 17, 18, 19, 21, 22, 26, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 11, 12, 13, 15, 16, 20, 21, 23, 24, 25, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 11, 12, 13, 16, 17, 19, 20, 23, 24, 25, 30, 33, 34, 35]],
    [36, [1, 2, 3, 7, 8, 9, 10, 11, 16, 20, 25, 26, 27, 28, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 8, 9, 10, 15, 16, 20, 21, 26, 27, 28, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 8, 9, 10, 16, 17, 19, 20, 26, 27, 28, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 8, 10, 11, 15, 16, 20, 21, 25, 26, 28, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 8, 10, 11, 16, 17, 19, 20, 25, 26, 28, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 8, 10, 15, 16, 17, 19, 20, 21, 26, 28, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 9, 11, 13, 15, 16, 20, 21, 23, 25, 27, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 9, 11, 13, 16, 17, 19, 20, 23, 25, 27, 29, 33, 34, 35]],
    [36, [1, 2, 3, 8, 9, 10, 11, 15, 16, 20, 21, 25, 26, 27, 28, 33, 34, 35]],
    [36, [1, 2, 3, 8, 9, 10, 11, 16, 17, 19, 20, 25, 26, 27, 28, 33, 34, 35]],
    [36, [1, 2, 3, 8, 10, 12, 14, 15, 17, 19, 21, 22, 24, 26, 28, 33, 34, 35]],
    [36, [1, 2, 3, 8, 10, 12, 15, 17, 18, 19, 21, 24, 26, 28, 33, 34, 35]],
    [36, [1, 2, 3, 8, 12, 14, 15, 17, 18, 19, 21, 22, 24, 28, 33, 34, 35]],
    [36, [1, 2, 3, 9, 10, 11, 13, 15, 18, 21, 23, 25, 26, 27, 33, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 12, 14, 16, 20, 22, 24, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 8, 10, 13, 17, 19, 23, 26, 28, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 8, 13, 14, 17, 19, 22, 23, 28, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 8, 13, 17, 18, 19, 23, 28, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 9, 12, 14, 16, 20, 22, 24, 27, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 11, 12, 14, 16, 20, 22, 24, 25, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 12, 13, 14, 16, 20, 22, 23, 24, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 12, 14, 15, 16, 20, 21, 22, 24, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 12, 14, 16, 17, 19, 20, 22, 24, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 8, 10, 14, 16, 20, 22, 26, 28, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 9, 11, 14, 16, 20, 22, 25, 27, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 9, 13, 14, 16, 20, 22, 23, 27, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 9, 14, 16, 17, 19, 20, 22, 27, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 11, 13, 14, 16, 20, 22, 23, 25, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 11, 14, 16, 17, 19, 20, 22, 25, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 13, 14, 16, 17, 19, 20, 22, 23, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 8, 9, 10, 14, 16, 20, 22, 26, 27, 28, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 8, 10, 13, 14, 16, 20, 22, 23, 26, 28, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 8, 10, 13, 14, 17, 19, 22, 23, 26, 28, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 8, 10, 13, 17, 18, 19, 23, 26, 28, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 8, 10, 14, 16, 17, 19, 20, 22, 26, 28, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 8, 13, 14, 17, 18, 19, 22, 23, 28, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 9, 11, 13, 14, 16, 20, 22, 23, 25, 27, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 9, 11, 14, 15, 16, 20, 21, 22, 25, 27, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 9, 11, 14, 16, 17, 19, 20, 22, 25, 27, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 9, 13, 14, 15, 16, 20, 21, 22, 23, 27, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 11, 13, 14, 15, 16, 20, 21, 22, 23, 25, 31, 32, 34, 35]],
    [36, [1, 2, 4, 6, 7, 9, 12, 14, 16, 20, 22, 24, 27, 29, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 7, 11, 12, 14, 16, 20, 22, 24, 25, 29, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 7, 12, 13, 14, 16, 20, 22, 23, 24, 29, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 7, 12, 14, 16, 17, 19, 20, 22, 24, 29, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 10, 11, 13, 16, 20, 23, 25, 26, 28, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 10, 12, 14, 16, 20, 22, 24, 26, 28, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 10, 14, 16, 18, 20, 22, 26, 28, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 11, 13, 16, 18, 20, 23, 25, 28, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 9, 11, 12, 14, 16, 20, 22, 24, 25, 27, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 9, 12, 13, 14, 16, 20, 22, 23, 24, 27, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 9, 12, 14, 15, 16, 20, 21, 22, 24, 27, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 11, 12, 14, 15, 16, 20, 21, 22, 24, 25, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 30, 32, 34, 35]],
    [36, [1, 2, 4, 7, 9, 11, 13, 14, 16, 20, 22, 23, 25, 27, 29, 32, 34, 35]],
    [36, [1, 2, 4, 8, 9, 10, 11, 14, 16, 20, 22, 25, 26, 27, 28, 32, 34, 35]],
    [36, [1, 2, 4, 8, 9, 10, 14, 15, 16, 20, 21, 22, 26, 27, 28, 32, 34, 35]],
    [36, [1, 2, 4, 8, 10, 11, 13, 16, 18, 20, 23, 25, 26, 28, 32, 34, 35]],
    [36, [1, 2, 4, 8, 10, 11, 14, 15, 16, 20, 21, 22, 25, 26, 28, 32, 34, 35]],
    [36, [1, 2, 4, 9, 11, 13, 14, 15, 16, 20, 21, 22, 23, 25, 27, 32, 34, 35]],
    [36, [1, 2, 5, 6, 7, 9, 10, 14, 18, 22, 26, 27, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 9, 11, 12, 16, 20, 24, 25, 27, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 9, 12, 13, 16, 20, 23, 24, 27, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 9, 12, 15, 16, 20, 21, 24, 27, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 9, 12, 16, 17, 19, 20, 24, 27, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 10, 11, 13, 17, 19, 23, 25, 26, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 10, 11, 14, 18, 22, 25, 26, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 10, 14, 17, 18, 19, 22, 26, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 11, 12, 13, 16, 20, 23, 24, 25, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 11, 12, 15, 16, 20, 21, 24, 25, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 11, 12, 16, 17, 19, 20, 24, 25, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 11, 13, 17, 18, 19, 23, 25, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 12, 13, 15, 16, 20, 21, 23, 24, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 12, 13, 16, 17, 19, 20, 23, 24, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 9, 10, 13, 14, 18, 22, 23, 26, 27, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 9, 10, 14, 17, 18, 19, 22, 26, 27, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 9, 11, 12, 13, 16, 20, 23, 24, 25, 27, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 9, 11, 12, 15, 16, 20, 21, 24, 25, 27, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 9, 11, 12, 16, 17, 19, 20, 24, 25, 27, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 9, 12, 13, 15, 16, 20, 21, 23, 24, 27, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 10, 13, 14, 17, 18, 19, 22, 23, 26, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 11, 12, 13, 15, 16, 20, 21, 23, 24, 25, 30, 31, 34, 35]],
    [36, [1, 2, 5, 7, 9, 10, 11, 13, 14, 22, 23, 25, 26, 27, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 9, 11, 13, 15, 16, 20, 21, 23, 25, 27, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 10, 11, 13, 17, 18, 19, 23, 25, 26, 29, 31, 34, 35]],
    [36, [1, 2, 6, 7, 8, 9, 10, 12, 16, 20, 24, 26, 27, 28, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 8, 10, 11, 12, 16, 20, 24, 25, 26, 28, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 8, 10, 11, 16, 17, 19, 20, 25, 26, 28, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 8, 10, 12, 15, 16, 20, 21, 24, 26, 28, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 8, 10, 12, 16, 17, 19, 20, 24, 26, 28, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 8, 11, 16, 17, 18, 19, 20, 25, 28, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 9, 11, 12, 13, 16, 20, 23, 24, 25, 27, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 9, 11, 12, 15, 16, 20, 21, 24, 25, 27, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 9, 12, 13, 15, 16, 20, 21, 23, 24, 27, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 11, 12, 13, 15, 16, 20, 21, 23, 24, 25, 29, 30, 34, 35]],
    [36, [1, 2, 6, 8, 9, 10, 11, 12, 16, 20, 24, 25, 26, 27, 28, 30, 34, 35]],
    [36, [1, 2, 6, 8, 9, 10, 12, 15, 16, 20, 21, 24, 26, 27, 28, 30, 34, 35]],
    [36, [1, 2, 6, 8, 10, 11, 12, 15, 16, 20, 21, 24, 25, 26, 28, 30, 34, 35]],
    [36, [1, 2, 6, 9, 10, 11, 13, 14, 18, 22, 23, 25, 26, 27, 30, 34, 35]],
    [36, [1, 2, 6, 9, 10, 11, 14, 15, 18, 21, 22, 25, 26, 27, 30, 34, 35]],
    [36, [1, 2, 6, 9, 11, 12, 13, 15, 16, 20, 21, 23, 24, 25, 27, 30, 34, 35]],
    [36, [1, 2, 7, 8, 9, 10, 11, 15, 16, 20, 21, 25, 26, 27, 28, 29, 34, 35]],
    [36, [1, 2, 7, 8, 10, 11, 16, 17, 18, 19, 20, 25, 26, 28, 29, 34, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 16, 18, 20, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 8, 9, 16, 18, 20, 27, 28, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 8, 11, 16, 18, 20, 25, 28, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 8, 13, 16, 18, 20, 23, 28, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 8, 15, 16, 18, 20, 21, 28, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 8, 16, 17, 18, 19, 20, 28, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 9, 12, 13, 14, 22, 23, 24, 27, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 9, 12, 14, 15, 21, 22, 24, 27, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 9, 12, 14, 17, 19, 22, 24, 27, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 12, 13, 14, 15, 21, 22, 23, 24, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 12, 13, 14, 17, 19, 22, 23, 24, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 12, 14, 15, 17, 19, 21, 22, 24, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 9, 11, 16, 20, 25, 27, 28, 29, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 9, 13, 16, 20, 23, 27, 28, 29, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 9, 15, 16, 20, 21, 27, 28, 29, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 9, 16, 17, 19, 20, 27, 28, 29, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 11, 13, 16, 20, 23, 25, 28, 29, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 11, 15, 16, 20, 21, 25, 28, 29, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 11, 16, 17, 19, 20, 25, 28, 29, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 15, 16, 17, 19, 20, 21, 28, 29, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 8, 9, 11, 13, 16, 20, 23, 25, 27, 28, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 8, 9, 13, 15, 16, 20, 21, 23, 27, 28, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 8, 9, 13, 16, 17, 19, 20, 23, 27, 28, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 8, 9, 15, 16, 17, 19, 20, 21, 27, 28, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 8, 12, 13, 15, 17, 19, 21, 23, 24, 28, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 8, 13, 15, 16, 17, 19, 20, 21, 23, 28, 31, 32, 33, 35]],
    [36, [1, 3, 4, 6, 7, 8, 9, 16, 18, 20, 27, 28, 29, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 7, 8, 11, 16, 18, 20, 25, 28, 29, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 7, 8, 16, 17, 18, 19, 20, 28, 29, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 8, 9, 10, 12, 14, 22, 24, 26, 27, 28, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 8, 9, 11, 16, 18, 20, 25, 27, 28, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 8, 9, 15, 16, 18, 20, 21, 27, 28, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 8, 9, 16, 17, 18, 19, 20, 27, 28, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 8, 10, 12, 14, 15, 21, 22, 24, 26, 28, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 8, 10, 12, 14, 17, 19, 22, 24, 26, 28, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 8, 11, 13, 16, 18, 20, 23, 25, 28, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 8, 11, 15, 16, 18, 20, 21, 25, 28, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 8, 15, 16, 17, 18, 19, 20, 21, 28, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 9, 12, 13, 14, 15, 21, 22, 23, 24, 27, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 9, 12, 13, 14, 17, 19, 22, 23, 24, 27, 30, 32, 33, 35]],
    [36, [1, 3, 5, 6, 7, 9, 11, 12, 13, 23, 24, 25, 27, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 9, 11, 12, 15, 21, 24, 25, 27, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 9, 11, 12, 17, 19, 24, 25, 27, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 9, 11, 13, 18, 23, 25, 27, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 9, 11, 15, 18, 21, 25, 27, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 9, 11, 17, 18, 19, 25, 27, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 9, 12, 15, 17, 19, 21, 24, 27, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 9, 15, 17, 18, 19, 21, 27, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 11, 12, 13, 15, 21, 23, 24, 25, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 11, 12, 13, 17, 19, 23, 24, 25, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 11, 13, 15, 18, 21, 23, 25, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 11, 13, 17, 18, 19, 23, 25, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 9, 13, 15, 17, 18, 19, 21, 23, 27, 30, 31, 33, 35]],
    [36, [1, 3, 6, 7, 8, 9, 10, 12, 17, 19, 24, 26, 27, 28, 29, 30, 33, 35]],
    [36, [1, 3, 6, 8, 10, 12, 14, 15, 17, 19, 21, 22, 24, 26, 28, 30, 33, 35]],
    [36, [1, 3, 6, 8, 10, 12, 15, 17, 18, 19, 21, 24, 26, 28, 30, 33, 35]],
    [36, [1, 3, 6, 8, 12, 14, 15, 17, 18, 19, 21, 22, 24, 28, 30, 33, 35]],
    [36, [1, 3, 8, 10, 12, 14, 15, 17, 18, 19, 21, 22, 24, 26, 28, 33, 35]],
    [36, [1, 4, 5, 6, 7, 8, 9, 16, 18, 20, 27, 28, 29, 30, 31, 32, 35]],
    [36, [1, 4, 5, 6, 7, 8, 11, 16, 18, 20, 25, 28, 29, 30, 31, 32, 35]],
    [36, [1, 4, 5, 6, 7, 8, 16, 17, 18, 19, 20, 28, 29, 30, 31, 32, 35]],
    [36, [1, 4, 5, 6, 8, 9, 13, 16, 18, 20, 23, 27, 28, 30, 31, 32, 35]],
    [36, [1, 4, 5, 6, 8, 9, 16, 17, 18, 19, 20, 27, 28, 30, 31, 32, 35]],
    [36, [1, 4, 5, 6, 8, 13, 14, 17, 18, 19, 22, 23, 28, 30, 31, 32, 35]],
    [36, [1, 4, 5, 6, 8, 13, 16, 17, 18, 19, 20, 23, 28, 30, 31, 32, 35]],
    [36, [1, 4, 5, 7, 8, 9, 11, 13, 16, 20, 23, 25, 27, 28, 29, 31, 32, 35]],
    [36, [1, 4, 6, 8, 9, 10, 12, 14, 15, 21, 22, 24, 26, 27, 28, 30, 32, 35]],
    [36, [1, 4, 6, 8, 9, 11, 13, 16, 18, 20, 23, 25, 27, 28, 30, 32, 35]],
    [36, [1, 4, 6, 8, 9, 11, 15, 16, 18, 20, 21, 25, 27, 28, 30, 32, 35]],
    [36, [1, 5, 6, 7, 9, 11, 13, 17, 18, 19, 23, 25, 27, 29, 30, 31, 35]],
    [36, [2, 3, 4, 6, 8, 9, 10, 15, 16, 20, 21, 26, 27, 28, 30, 32, 33, 34]],
    [36, [2, 3, 4, 6, 8, 9, 15, 16, 18, 20, 21, 27, 28, 30, 32, 33, 34]],
    [36, [2, 3, 4, 6, 8, 10, 12, 14, 16, 20, 22, 24, 26, 28, 30, 32, 33, 34]],
    [36, [2, 3, 4, 6, 8, 10, 14, 16, 18, 20, 22, 26, 28, 30, 32, 33, 34]],
    [36, [2, 3, 4, 8, 9, 10, 15, 16, 18, 20, 21, 26, 27, 28, 32, 33, 34]],
    [36, [2, 4, 6, 8, 9, 10, 14, 16, 18, 20, 22, 26, 27, 28, 30, 32, 34]],
    [36, [1, 2, 3, 4, 5, 6, 7, 12, 14, 16, 20, 22, 24, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 9, 12, 14, 16, 20, 22, 24, 27, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 11, 12, 14, 16, 20, 22, 24, 25, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 12, 13, 14, 16, 20, 22, 23, 24, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 12, 14, 15, 16, 20, 21, 22, 24, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 12, 14, 16, 17, 19, 20, 22, 24, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 10, 14, 16, 20, 22, 26, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 9, 11, 14, 16, 20, 22, 25, 27, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 9, 13, 14, 16, 20, 22, 23, 27, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 9, 14, 15, 16, 20, 21, 22, 27, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 9, 14, 16, 17, 19, 20, 22, 27, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 11, 13, 14, 16, 20, 22, 23, 25, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 11, 14, 15, 16, 20, 21, 22, 25, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 11, 14, 16, 17, 19, 20, 22, 25, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 13, 14, 15, 16, 20, 21, 22, 23, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 13, 14, 16, 17, 19, 20, 22, 23, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 14, 15, 16, 17, 19, 20, 21, 22, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 9, 10, 14, 16, 20, 22, 26, 27, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 10, 11, 14, 16, 20, 22, 25, 26, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 10, 13, 14, 16, 20, 22, 23, 26, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 10, 14, 15, 16, 20, 21, 22, 26, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 10, 14, 16, 17, 19, 20, 22, 26, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 12, 13, 15, 17, 19, 21, 23, 24, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 9, 11, 13, 14, 16, 20, 22, 23, 25, 27, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 9, 11, 14, 15, 16, 20, 21, 22, 25, 27, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 9, 11, 14, 16, 17, 19, 20, 22, 25, 27, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 9, 13, 14, 15, 16, 20, 21, 22, 23, 27, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 9, 13, 14, 16, 17, 19, 20, 22, 23, 27, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 9, 14, 15, 16, 17, 19, 20, 21, 22, 27, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 11, 13, 14, 15, 16, 20, 21, 22, 23, 25, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 11, 13, 14, 16, 17, 19, 20, 22, 23, 25, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 11, 14, 15, 16, 17, 19, 20, 21, 22, 25, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 9, 12, 14, 16, 20, 22, 24, 27, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 11, 12, 14, 16, 20, 22, 24, 25, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 12, 13, 14, 16, 20, 22, 23, 24, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 12, 14, 15, 16, 20, 21, 22, 24, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 12, 14, 16, 17, 19, 20, 22, 24, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 10, 12, 14, 16, 20, 22, 24, 26, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 10, 14, 16, 18, 20, 22, 26, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 9, 11, 12, 14, 16, 20, 22, 24, 25, 27, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 9, 12, 13, 14, 16, 20, 22, 23, 24, 27, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 9, 12, 14, 15, 16, 20, 21, 22, 24, 27, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 9, 12, 14, 16, 17, 19, 20, 22, 24, 27, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 11, 12, 14, 15, 16, 20, 21, 22, 24, 25, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 11, 12, 14, 16, 17, 19, 20, 22, 24, 25, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 12, 13, 14, 16, 17, 19, 20, 22, 23, 24, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 8, 9, 10, 14, 16, 20, 22, 26, 27, 28, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 8, 10, 11, 14, 16, 20, 22, 25, 26, 28, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 8, 10, 14, 16, 17, 19, 20, 22, 26, 28, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 9, 11, 13, 14, 16, 20, 22, 23, 25, 27, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 9, 11, 14, 15, 16, 20, 21, 22, 25, 27, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 9, 11, 14, 16, 17, 19, 20, 22, 25, 27, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 9, 13, 14, 15, 16, 20, 21, 22, 23, 27, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 9, 13, 14, 16, 17, 19, 20, 22, 23, 27, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 9, 14, 15, 16, 17, 19, 20, 21, 22, 27, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 11, 13, 14, 15, 16, 20, 21, 22, 23, 25, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 11, 13, 14, 16, 17, 19, 20, 22, 23, 25, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 8, 9, 10, 11, 14, 16, 20, 22, 25, 26, 27, 28, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 8, 9, 10, 14, 15, 16, 20, 21, 22, 26, 27, 28, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 8, 9, 10, 14, 16, 17, 19, 20, 22, 26, 27, 28, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 8, 9, 11, 13, 15, 16, 20, 21, 23, 25, 27, 28, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 8, 10, 11, 13, 14, 16, 20, 22, 23, 25, 26, 28, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 8, 10, 11, 14, 15, 16, 20, 21, 22, 25, 26, 28, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 9, 11, 13, 14, 15, 16, 20, 21, 22, 23, 25, 27, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 9, 11, 13, 14, 16, 17, 19, 20, 22, 23, 25, 27, 32, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 8, 10, 12, 16, 20, 24, 26, 28, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 10, 14, 18, 22, 26, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 11, 12, 16, 20, 24, 25, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 12, 13, 16, 20, 23, 24, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 12, 15, 16, 20, 21, 24, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 12, 16, 17, 19, 20, 24, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 10, 11, 14, 18, 22, 25, 26, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 10, 13, 14, 18, 22, 23, 26, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 10, 14, 15, 18, 21, 22, 26, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 10, 14, 17, 18, 19, 22, 26, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 11, 12, 13, 16, 20, 23, 24, 25, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 11, 12, 15, 16, 20, 21, 24, 25, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 11, 12, 16, 17, 19, 20, 24, 25, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 12, 13, 15, 16, 20, 21, 23, 24, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 12, 13, 16, 17, 19, 20, 23, 24, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 12, 15, 16, 17, 19, 20, 21, 24, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 8, 9, 10, 12, 16, 20, 24, 26, 27, 28, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 8, 10, 11, 12, 16, 20, 24, 25, 26, 28, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 8, 10, 12, 16, 17, 19, 20, 24, 26, 28, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 9, 10, 11, 14, 18, 22, 25, 26, 27, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 9, 10, 13, 14, 18, 22, 23, 26, 27, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 9, 10, 14, 15, 18, 21, 22, 26, 27, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 9, 10, 14, 17, 18, 19, 22, 26, 27, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 9, 11, 12, 13, 16, 20, 23, 24, 25, 27, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 9, 11, 12, 15, 16, 20, 21, 24, 25, 27, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 9, 11, 12, 16, 17, 19, 20, 24, 25, 27, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 9, 12, 13, 15, 16, 20, 21, 23, 24, 27, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 9, 12, 13, 16, 17, 19, 20, 23, 24, 27, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 9, 12, 15, 16, 17, 19, 20, 21, 24, 27, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 10, 11, 13, 14, 18, 22, 23, 25, 26, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 10, 13, 14, 15, 18, 21, 22, 23, 26, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 10, 13, 14, 17, 18, 19, 22, 23, 26, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 10, 14, 15, 17, 18, 19, 21, 22, 26, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 11, 12, 13, 15, 16, 20, 21, 23, 24, 25, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 11, 12, 13, 16, 17, 19, 20, 23, 24, 25, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 11, 12, 15, 16, 17, 19, 20, 21, 24, 25, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 8, 9, 10, 11, 16, 20, 25, 26, 27, 28, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 8, 9, 10, 16, 17, 19, 20, 26, 27, 28, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 8, 10, 11, 16, 17, 19, 20, 25, 26, 28, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 10, 11, 13, 14, 22, 23, 25, 26, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 10, 11, 14, 15, 21, 22, 25, 26, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 10, 11, 14, 17, 19, 22, 25, 26, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 10, 14, 15, 17, 19, 21, 22, 26, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 11, 13, 15, 16, 20, 21, 23, 25, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 11, 13, 16, 17, 19, 20, 23, 25, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 11, 15, 16, 17, 19, 20, 21, 25, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 13, 15, 16, 17, 19, 20, 21, 23, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 10, 11, 13, 14, 15, 21, 22, 23, 25, 26, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 10, 11, 13, 14, 17, 19, 22, 23, 25, 26, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 8, 9, 10, 11, 16, 17, 19, 20, 25, 26, 27, 28, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 9, 10, 13, 14, 15, 17, 19, 21, 22, 23, 26, 27, 31, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 8, 9, 10, 12, 16, 20, 24, 26, 27, 28, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 8, 10, 11, 12, 16, 20, 24, 25, 26, 28, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 8, 10, 12, 15, 16, 20, 21, 24, 26, 28, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 8, 10, 12, 16, 17, 19, 20, 24, 26, 28, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 9, 10, 11, 14, 18, 22, 25, 26, 27, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 9, 10, 14, 17, 18, 19, 22, 26, 27, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 9, 11, 12, 13, 16, 20, 23, 24, 25, 27, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 9, 11, 12, 15, 16, 20, 21, 24, 25, 27, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 9, 11, 12, 16, 17, 19, 20, 24, 25, 27, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 9, 12, 13, 15, 16, 20, 21, 23, 24, 27, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 9, 12, 13, 16, 17, 19, 20, 23, 24, 27, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 9, 12, 15, 16, 17, 19, 20, 21, 24, 27, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 11, 12, 13, 15, 16, 20, 21, 23, 24, 25, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 11, 12, 13, 16, 17, 19, 20, 23, 24, 25, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 8, 9, 10, 11, 12, 16, 20, 24, 25, 26, 27, 28, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 8, 9, 10, 12, 15, 16, 20, 21, 24, 26, 27, 28, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 8, 9, 10, 12, 16, 17, 19, 20, 24, 26, 27, 28, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 8, 10, 11, 12, 15, 16, 20, 21, 24, 25, 26, 28, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 8, 10, 11, 12, 16, 17, 19, 20, 24, 25, 26, 28, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 8, 10, 12, 14, 15, 17, 19, 21, 22, 24, 26, 28, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 8, 10, 12, 15, 17, 18, 19, 21, 24, 26, 28, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 8, 12, 14, 15, 17, 18, 19, 21, 22, 24, 28, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 9, 10, 11, 13, 14, 15, 21, 22, 23, 25, 26, 27, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 9, 10, 11, 13, 14, 18, 22, 23, 25, 26, 27, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 9, 10, 11, 13, 15, 18, 21, 23, 25, 26, 27, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 9, 10, 11, 14, 15, 18, 21, 22, 25, 26, 27, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 9, 10, 14, 15, 17, 18, 19, 21, 22, 26, 27, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 9, 11, 12, 13, 15, 16, 20, 21, 23, 24, 25, 27, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 9, 11, 12, 13, 16, 17, 19, 20, 23, 24, 25, 27, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 10, 11, 13, 14, 15, 18, 21, 22, 23, 25, 26, 30, 33, 34, 35]],
    [36, [1, 2, 3, 7, 8, 9, 10, 11, 15, 16, 20, 21, 25, 26, 27, 28, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 8, 9, 10, 11, 16, 17, 19, 20, 25, 26, 27, 28, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 8, 9, 10, 15, 16, 17, 19, 20, 21, 26, 27, 28, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 8, 11, 12, 15, 16, 17, 19, 20, 21, 24, 25, 28, 29, 33, 34, 35]],
    [36, [1, 2, 3, 8, 10, 12, 14, 15, 17, 18, 19, 21, 22, 24, 26, 28, 33, 34, 35]],
    [36, [1, 2, 3, 9, 10, 11, 13, 14, 15, 18, 21, 22, 23, 25, 26, 27, 33, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 9, 12, 14, 16, 20, 22, 24, 27, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 11, 12, 14, 16, 20, 22, 24, 25, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 12, 13, 14, 16, 20, 22, 23, 24, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 12, 14, 16, 17, 19, 20, 22, 24, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 8, 10, 12, 14, 16, 20, 22, 24, 26, 28, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 8, 10, 13, 14, 17, 19, 22, 23, 26, 28, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 8, 10, 13, 17, 18, 19, 23, 26, 28, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 8, 10, 14, 16, 18, 20, 22, 26, 28, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 8, 13, 14, 17, 18, 19, 22, 23, 28, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 9, 11, 12, 14, 16, 20, 22, 24, 25, 27, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 9, 12, 13, 14, 16, 20, 22, 23, 24, 27, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 9, 12, 14, 15, 16, 20, 21, 22, 24, 27, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 9, 12, 14, 16, 17, 19, 20, 22, 24, 27, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 11, 12, 14, 15, 16, 20, 21, 22, 24, 25, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 11, 12, 14, 16, 17, 19, 20, 22, 24, 25, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 8, 9, 10, 14, 16, 20, 22, 26, 27, 28, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 8, 10, 11, 14, 16, 20, 22, 25, 26, 28, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 8, 10, 14, 16, 17, 19, 20, 22, 26, 28, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 8, 11, 13, 16, 17, 19, 20, 23, 25, 28, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 9, 11, 13, 14, 16, 20, 22, 23, 25, 27, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 9, 11, 14, 16, 17, 19, 20, 22, 25, 27, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 9, 13, 14, 16, 17, 19, 20, 22, 23, 27, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 8, 9, 10, 13, 14, 16, 20, 22, 23, 26, 27, 28, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 8, 9, 10, 14, 16, 17, 19, 20, 22, 26, 27, 28, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 8, 10, 13, 14, 17, 18, 19, 22, 23, 26, 28, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 9, 11, 13, 14, 15, 16, 20, 21, 22, 23, 25, 27, 31, 32, 34, 35]],
    [36, [1, 2, 4, 6, 7, 9, 11, 12, 14, 16, 20, 22, 24, 25, 27, 29, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 7, 9, 12, 13, 14, 16, 20, 22, 23, 24, 27, 29, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 7, 9, 12, 14, 16, 17, 19, 20, 22, 24, 27, 29, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 7, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 29, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 9, 10, 12, 14, 16, 20, 22, 24, 26, 27, 28, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 9, 10, 14, 16, 18, 20, 22, 26, 27, 28, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 10, 11, 12, 14, 16, 20, 22, 24, 25, 26, 28, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 10, 11, 13, 14, 16, 20, 22, 23, 25, 26, 28, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 10, 11, 13, 16, 18, 20, 23, 25, 26, 28, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 10, 11, 14, 16, 18, 20, 22, 25, 26, 28, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 10, 12, 14, 15, 16, 20, 21, 22, 24, 26, 28, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 10, 14, 15, 16, 18, 20, 21, 22, 26, 28, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 10, 14, 16, 17, 18, 19, 20, 22, 26, 28, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 9, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 27, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 9, 11, 12, 14, 15, 16, 20, 21, 22, 24, 25, 27, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 9, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 27, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 11, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 25, 30, 32, 34, 35]],
    [36, [1, 2, 4, 8, 9, 10, 11, 13, 14, 16, 20, 22, 23, 25, 26, 27, 28, 32, 34, 35]],
    [36, [1, 2, 4, 8, 9, 10, 11, 14, 15, 16, 20, 21, 22, 25, 26, 27, 28, 32, 34, 35]],
    [36, [1, 2, 4, 8, 10, 11, 13, 14, 16, 18, 20, 22, 23, 25, 26, 28, 32, 34, 35]],
    [36, [1, 2, 5, 6, 7, 9, 10, 11, 14, 18, 22, 25, 26, 27, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 9, 10, 14, 17, 18, 19, 22, 26, 27, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 9, 11, 12, 13, 16, 20, 23, 24, 25, 27, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 9, 11, 12, 15, 16, 20, 21, 24, 25, 27, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 9, 11, 12, 16, 17, 19, 20, 24, 25, 27, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 9, 12, 13, 15, 16, 20, 21, 23, 24, 27, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 9, 12, 13, 16, 17, 19, 20, 23, 24, 27, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 10, 11, 13, 14, 17, 19, 22, 23, 25, 26, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 10, 11, 13, 14, 18, 22, 23, 25, 26, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 10, 11, 13, 17, 18, 19, 23, 25, 26, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 11, 12, 13, 15, 16, 20, 21, 23, 24, 25, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 9, 10, 13, 14, 17, 18, 19, 22, 23, 26, 27, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 9, 11, 12, 13, 15, 16, 20, 21, 23, 24, 25, 27, 30, 31, 34, 35]],
    [36, [1, 2, 5, 7, 9, 10, 11, 13, 14, 17, 19, 22, 23, 25, 26, 27, 29, 31, 34, 35]],
    [36, [1, 2, 5, 7, 10, 11, 13, 14, 17, 18, 19, 22, 23, 25, 26, 29, 31, 34, 35]],
    [36, [1, 2, 6, 7, 8, 9, 10, 11, 12, 16, 20, 24, 25, 26, 27, 28, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 8, 9, 10, 12, 15, 16, 20, 21, 24, 26, 27, 28, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 8, 9, 10, 12, 16, 17, 19, 20, 24, 26, 27, 28, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 8, 10, 11, 12, 15, 16, 20, 21, 24, 25, 26, 28, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 8, 10, 11, 16, 17, 18, 19, 20, 25, 26, 28, 29, 30, 34, 35]],
    [36, [1, 2, 6, 7, 9, 11, 12, 13, 15, 16, 20, 21, 23, 24, 25, 27, 29, 30, 34, 35]],
    [36, [1, 2, 6, 8, 9, 10, 11, 12, 15, 16, 20, 21, 24, 25, 26, 27, 28, 30, 34, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 9, 16, 18, 20, 27, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 11, 16, 18, 20, 25, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 13, 16, 18, 20, 23, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 15, 16, 18, 20, 21, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 16, 17, 18, 19, 20, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 8, 9, 11, 16, 18, 20, 25, 27, 28, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 8, 9, 13, 16, 18, 20, 23, 27, 28, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 8, 9, 15, 16, 18, 20, 21, 27, 28, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 8, 9, 16, 17, 18, 19, 20, 27, 28, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 8, 11, 13, 16, 18, 20, 23, 25, 28, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 8, 12, 13, 15, 17, 19, 21, 23, 24, 28, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 8, 13, 15, 16, 18, 20, 21, 23, 28, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 8, 13, 16, 17, 18, 19, 20, 23, 28, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 8, 15, 16, 17, 18, 19, 20, 21, 28, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 9, 12, 13, 14, 15, 21, 22, 23, 24, 27, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 9, 12, 13, 14, 17, 19, 22, 23, 24, 27, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 9, 12, 14, 15, 17, 19, 21, 22, 24, 27, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 9, 11, 13, 16, 20, 23, 25, 27, 28, 29, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 9, 11, 15, 16, 20, 21, 25, 27, 28, 29, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 9, 11, 16, 17, 19, 20, 25, 27, 28, 29, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 9, 15, 16, 17, 19, 20, 21, 27, 28, 29, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 11, 13, 15, 16, 20, 21, 23, 25, 28, 29, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 11, 13, 16, 17, 19, 20, 23, 25, 28, 29, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 8, 9, 13, 15, 16, 17, 19, 20, 21, 23, 27, 28, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 8, 12, 13, 14, 15, 17, 19, 21, 22, 23, 24, 28, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 8, 12, 13, 15, 17, 18, 19, 21, 23, 24, 28, 31, 32, 33, 35]],
    [36, [1, 3, 4, 6, 7, 8, 9, 11, 16, 18, 20, 25, 27, 28, 29, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 7, 8, 9, 16, 17, 18, 19, 20, 27, 28, 29, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 8, 9, 10, 12, 14, 15, 21, 22, 24, 26, 27, 28, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 8, 9, 10, 12, 14, 17, 19, 22, 24, 26, 27, 28, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 8, 9, 11, 13, 15, 16, 20, 21, 23, 25, 27, 28, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 8, 9, 11, 13, 16, 18, 20, 23, 25, 27, 28, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 8, 9, 11, 15, 16, 18, 20, 21, 25, 27, 28, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 8, 9, 15, 16, 17, 18, 19, 20, 21, 27, 28, 30, 32, 33, 35]],
    [36, [1, 3, 4, 6, 8, 11, 13, 15, 16, 18, 20, 21, 23, 25, 28, 30, 32, 33, 35]],
    [36, [1, 3, 4, 8, 9, 11, 13, 15, 16, 18, 20, 21, 23, 25, 27, 28, 32, 33, 35]],
    [36, [1, 3, 5, 6, 7, 9, 11, 12, 13, 15, 21, 23, 24, 25, 27, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 9, 11, 12, 13, 17, 19, 23, 24, 25, 27, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 9, 11, 13, 15, 18, 21, 23, 25, 27, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 9, 11, 13, 17, 18, 19, 23, 25, 27, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 6, 7, 11, 13, 15, 17, 18, 19, 21, 23, 25, 29, 30, 31, 33, 35]],
    [36, [1, 3, 5, 7, 9, 11, 13, 15, 17, 18, 19, 21, 23, 25, 27, 29, 31, 33, 35]],
    [36, [1, 3, 6, 8, 10, 12, 14, 15, 17, 18, 19, 21, 22, 24, 26, 28, 30, 33, 35]],
    [36, [1, 4, 5, 6, 7, 8, 9, 11, 16, 18, 20, 25, 27, 28, 29, 30, 31, 32, 35]],
    [36, [1, 4, 5, 6, 7, 8, 9, 16, 17, 18, 19, 20, 27, 28, 29, 30, 31, 32, 35]],
    [36, [1, 4, 5, 6, 7, 8, 11, 13, 16, 17, 19, 20, 23, 25, 28, 29, 30, 31, 32, 35]],
    [36, [1, 4, 5, 6, 7, 8, 11, 13, 16, 18, 20, 23, 25, 28, 29, 30, 31, 32, 35]],
    [36, [1, 4, 5, 6, 8, 9, 13, 16, 17, 18, 19, 20, 23, 27, 28, 30, 31, 32, 35]],
    [36, [1, 4, 5, 7, 8, 9, 11, 13, 16, 17, 19, 20, 23, 25, 27, 28, 29, 31, 32, 35]],
    [36, [1, 4, 5, 7, 8, 11, 13, 16, 17, 18, 19, 20, 23, 25, 28, 29, 31, 32, 35]],
    [36, [2, 3, 4, 6, 8, 9, 10, 12, 14, 16, 20, 22, 24, 26, 27, 28, 30, 32, 33, 34]],
    [36, [2, 3, 4, 6, 8, 9, 10, 14, 15, 16, 20, 21, 22, 26, 27, 28, 30, 32, 33, 34]],
    [36, [2, 3, 4, 6, 8, 9, 10, 14, 16, 18, 20, 22, 26, 27, 28, 30, 32, 33, 34]],
    [36, [2, 3, 4, 6, 8, 9, 10, 15, 16, 18, 20, 21, 26, 27, 28, 30, 32, 33, 34]],
    [36, [2, 3, 4, 6, 8, 10, 14, 15, 16, 18, 20, 21, 22, 26, 28, 30, 32, 33, 34]],
    [36, [2, 3, 4, 8, 9, 10, 14, 15, 16, 18, 20, 21, 22, 26, 27, 28, 32, 33, 34]],
    [36, [1, 2, 3, 4, 5, 6, 7, 9, 12, 14, 16, 20, 22, 24, 27, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 11, 12, 14, 16, 20, 22, 24, 25, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 12, 13, 14, 16, 20, 22, 23, 24, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 12, 14, 15, 16, 20, 21, 22, 24, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 12, 14, 16, 17, 19, 20, 22, 24, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 16, 20, 22, 24, 26, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 10, 14, 16, 18, 20, 22, 26, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 12, 13, 15, 17, 19, 21, 23, 24, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 9, 11, 12, 14, 16, 20, 22, 24, 25, 27, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 9, 12, 13, 14, 16, 20, 22, 23, 24, 27, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 9, 12, 14, 15, 16, 20, 21, 22, 24, 27, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 9, 12, 14, 16, 17, 19, 20, 22, 24, 27, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 11, 12, 14, 15, 16, 20, 21, 22, 24, 25, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 11, 12, 14, 16, 17, 19, 20, 22, 24, 25, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 12, 13, 14, 16, 17, 19, 20, 22, 23, 24, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 12, 14, 15, 16, 17, 19, 20, 21, 22, 24, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 9, 10, 14, 16, 20, 22, 26, 27, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 10, 11, 14, 16, 20, 22, 25, 26, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 10, 13, 14, 16, 20, 22, 23, 26, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 10, 14, 15, 16, 20, 21, 22, 26, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 10, 14, 16, 17, 19, 20, 22, 26, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 9, 11, 13, 14, 16, 20, 22, 23, 25, 27, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 9, 11, 14, 15, 16, 20, 21, 22, 25, 27, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 9, 11, 14, 16, 17, 19, 20, 22, 25, 27, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 9, 13, 14, 15, 16, 20, 21, 22, 23, 27, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 9, 13, 14, 16, 17, 19, 20, 22, 23, 27, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 9, 14, 15, 16, 17, 19, 20, 21, 22, 27, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 11, 13, 14, 15, 16, 20, 21, 22, 23, 25, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 11, 13, 14, 16, 17, 19, 20, 22, 23, 25, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 11, 14, 15, 16, 17, 19, 20, 21, 22, 25, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 13, 14, 15, 16, 17, 19, 20, 21, 22, 23, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 9, 10, 11, 14, 16, 20, 22, 25, 26, 27, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 16, 20, 22, 23, 26, 27, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 9, 10, 14, 15, 16, 20, 21, 22, 26, 27, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 9, 10, 14, 16, 17, 19, 20, 22, 26, 27, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 10, 11, 13, 14, 16, 20, 22, 23, 25, 26, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 10, 12, 13, 15, 17, 19, 21, 23, 24, 26, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 10, 13, 14, 15, 16, 20, 21, 22, 23, 26, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 10, 13, 14, 16, 17, 19, 20, 22, 23, 26, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 10, 14, 15, 16, 17, 19, 20, 21, 22, 26, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 12, 13, 14, 15, 17, 19, 21, 22, 23, 24, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 12, 13, 15, 17, 18, 19, 21, 23, 24, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 9, 11, 13, 14, 15, 16, 20, 21, 22, 23, 25, 27, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 9, 11, 13, 14, 16, 17, 19, 20, 22, 23, 25, 27, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 9, 11, 14, 15, 16, 17, 19, 20, 21, 22, 25, 27, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 8, 10, 12, 14, 16, 20, 22, 24, 26, 28, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 8, 10, 14, 16, 18, 20, 22, 26, 28, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 9, 11, 12, 14, 16, 20, 22, 24, 25, 27, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 9, 12, 13, 14, 16, 20, 22, 23, 24, 27, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 9, 12, 14, 15, 16, 20, 21, 22, 24, 27, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 9, 12, 14, 16, 17, 19, 20, 22, 24, 27, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 11, 12, 14, 15, 16, 20, 21, 22, 24, 25, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 11, 12, 14, 16, 17, 19, 20, 22, 24, 25, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 12, 13, 14, 16, 17, 19, 20, 22, 23, 24, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 12, 14, 15, 16, 17, 19, 20, 21, 22, 24, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 9, 10, 12, 14, 16, 20, 22, 24, 26, 27, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 9, 10, 14, 16, 18, 20, 22, 26, 27, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 9, 11, 13, 15, 16, 20, 21, 23, 25, 27, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 10, 11, 12, 14, 16, 20, 22, 24, 25, 26, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 10, 11, 14, 16, 18, 20, 22, 25, 26, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 10, 12, 14, 15, 16, 20, 21, 22, 24, 26, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 10, 12, 14, 16, 17, 19, 20, 22, 24, 26, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 10, 14, 15, 16, 18, 20, 21, 22, 26, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 10, 14, 16, 17, 18, 19, 20, 22, 26, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 9, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 27, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 9, 11, 12, 14, 15, 16, 20, 21, 22, 24, 25, 27, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 9, 11, 12, 14, 16, 17, 19, 20, 22, 24, 25, 27, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 9, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 27, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 9, 12, 13, 14, 16, 17, 19, 20, 22, 23, 24, 27, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 11, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 25, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 11, 12, 13, 14, 16, 17, 19, 20, 22, 23, 24, 25, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 8, 9, 10, 11, 14, 16, 20, 22, 25, 26, 27, 28, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 8, 9, 10, 14, 16, 17, 19, 20, 22, 26, 27, 28, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 9, 11, 13, 14, 15, 16, 20, 21, 22, 23, 25, 27, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 7, 9, 11, 13, 14, 16, 17, 19, 20, 22, 23, 25, 27, 29, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 8, 9, 10, 11, 13, 14, 16, 20, 22, 23, 25, 26, 27, 28, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 8, 9, 10, 11, 13, 15, 16, 20, 21, 23, 25, 26, 27, 28, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 8, 9, 10, 11, 14, 15, 16, 20, 21, 22, 25, 26, 27, 28, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 8, 9, 11, 13, 15, 16, 18, 20, 21, 23, 25, 27, 28, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 8, 10, 11, 13, 14, 15, 16, 20, 21, 22, 23, 25, 26, 28, 32, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 16, 20, 24, 26, 27, 28, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 16, 20, 24, 25, 26, 28, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 8, 10, 12, 16, 17, 19, 20, 24, 26, 28, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 18, 22, 25, 26, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 10, 13, 14, 18, 22, 23, 26, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 10, 14, 15, 18, 21, 22, 26, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 10, 14, 17, 18, 19, 22, 26, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 11, 12, 13, 16, 20, 23, 24, 25, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 11, 12, 15, 16, 20, 21, 24, 25, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 11, 12, 16, 17, 19, 20, 24, 25, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 12, 13, 15, 16, 20, 21, 23, 24, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 12, 13, 16, 17, 19, 20, 23, 24, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 12, 15, 16, 17, 19, 20, 21, 24, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 10, 11, 13, 14, 18, 22, 23, 25, 26, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 10, 11, 14, 15, 18, 21, 22, 25, 26, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 10, 11, 14, 17, 18, 19, 22, 25, 26, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 10, 14, 15, 17, 18, 19, 21, 22, 26, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 11, 12, 13, 15, 16, 20, 21, 23, 24, 25, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 11, 12, 13, 16, 17, 19, 20, 23, 24, 25, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 11, 12, 15, 16, 17, 19, 20, 21, 24, 25, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 12, 13, 15, 16, 17, 19, 20, 21, 23, 24, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 8, 9, 10, 11, 12, 16, 20, 24, 25, 26, 27, 28, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 8, 9, 10, 12, 16, 17, 19, 20, 24, 26, 27, 28, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 8, 10, 11, 12, 16, 17, 19, 20, 24, 25, 26, 28, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 9, 10, 11, 13, 14, 18, 22, 23, 25, 26, 27, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 9, 10, 13, 14, 15, 18, 21, 22, 23, 26, 27, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 9, 10, 13, 14, 17, 18, 19, 22, 23, 26, 27, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 9, 10, 14, 15, 17, 18, 19, 21, 22, 26, 27, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 9, 11, 12, 13, 15, 16, 20, 21, 23, 24, 25, 27, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 9, 11, 12, 13, 16, 17, 19, 20, 23, 24, 25, 27, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 9, 11, 12, 15, 16, 17, 19, 20, 21, 24, 25, 27, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 10, 13, 14, 15, 17, 18, 19, 21, 22, 23, 26, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 8, 9, 10, 11, 16, 17, 19, 20, 25, 26, 27, 28, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 10, 11, 13, 14, 15, 21, 22, 23, 25, 26, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 10, 11, 13, 14, 17, 19, 22, 23, 25, 26, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 10, 11, 13, 15, 17, 19, 21, 23, 25, 26, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 11, 13, 15, 17, 18, 19, 21, 23, 25, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 10, 11, 13, 14, 15, 17, 19, 21, 22, 23, 25, 26, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 16, 20, 24, 25, 26, 27, 28, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 8, 9, 10, 12, 15, 16, 20, 21, 24, 26, 27, 28, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 8, 9, 10, 12, 16, 17, 19, 20, 24, 26, 27, 28, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 8, 10, 11, 12, 15, 16, 20, 21, 24, 25, 26, 28, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 8, 10, 11, 12, 16, 17, 19, 20, 24, 25, 26, 28, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 8, 10, 12, 15, 16, 17, 19, 20, 21, 24, 26, 28, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 8, 11, 12, 15, 16, 17, 19, 20, 21, 24, 25, 28, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 9, 11, 12, 13, 15, 16, 20, 21, 23, 24, 25, 27, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 9, 11, 12, 13, 16, 17, 19, 20, 23, 24, 25, 27, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 8, 9, 10, 11, 12, 15, 16, 20, 21, 24, 25, 26, 27, 28, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 8, 9, 10, 11, 12, 16, 17, 19, 20, 24, 25, 26, 27, 28, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 8, 10, 12, 14, 15, 17, 18, 19, 21, 22, 24, 26, 28, 30, 33, 34, 35]],
    [36, [1, 2, 3, 7, 8, 10, 11, 12, 15, 16, 17, 19, 20, 21, 24, 25, 26, 28, 29, 33, 34, 35]],
    [36, [1, 2, 3, 7, 8, 11, 12, 15, 16, 17, 18, 19, 20, 21, 24, 25, 28, 29, 33, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 8, 10, 12, 14, 16, 20, 22, 24, 26, 28, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 8, 10, 14, 16, 18, 20, 22, 26, 28, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 8, 11, 13, 16, 17, 19, 20, 23, 25, 28, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 9, 11, 12, 14, 16, 20, 22, 24, 25, 27, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 9, 12, 13, 14, 16, 20, 22, 23, 24, 27, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 9, 12, 14, 16, 17, 19, 20, 22, 24, 27, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 11, 12, 14, 16, 17, 19, 20, 22, 24, 25, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 12, 13, 14, 16, 17, 19, 20, 22, 23, 24, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 8, 9, 10, 12, 14, 16, 20, 22, 24, 26, 27, 28, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 8, 9, 10, 14, 16, 18, 20, 22, 26, 27, 28, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 8, 10, 12, 13, 14, 16, 20, 22, 23, 24, 26, 28, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 8, 10, 12, 14, 16, 17, 19, 20, 22, 24, 26, 28, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 8, 10, 13, 14, 16, 18, 20, 22, 23, 26, 28, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 8, 10, 13, 14, 17, 18, 19, 22, 23, 26, 28, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 8, 10, 14, 16, 17, 18, 19, 20, 22, 26, 28, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 9, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 27, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 9, 11, 12, 14, 15, 16, 20, 21, 22, 24, 25, 27, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 9, 11, 12, 14, 16, 17, 19, 20, 22, 24, 25, 27, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 9, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 27, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 11, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 25, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 8, 9, 10, 11, 14, 16, 20, 22, 25, 26, 27, 28, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 8, 9, 10, 14, 16, 17, 19, 20, 22, 26, 27, 28, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 8, 10, 11, 13, 14, 16, 20, 22, 23, 25, 26, 28, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 8, 10, 11, 13, 16, 17, 19, 20, 23, 25, 26, 28, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 8, 11, 13, 16, 17, 18, 19, 20, 23, 25, 28, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 6, 7, 9, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 27, 29, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 9, 10, 11, 12, 14, 16, 20, 22, 24, 25, 26, 27, 28, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 9, 10, 11, 14, 16, 18, 20, 22, 25, 26, 27, 28, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 9, 10, 12, 14, 15, 16, 20, 21, 22, 24, 26, 27, 28, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 9, 10, 14, 15, 16, 18, 20, 21, 22, 26, 27, 28, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 9, 10, 14, 16, 17, 18, 19, 20, 22, 26, 27, 28, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 10, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 26, 28, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 10, 11, 12, 14, 15, 16, 20, 21, 22, 24, 25, 26, 28, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 10, 11, 14, 15, 16, 18, 20, 21, 22, 25, 26, 28, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 9, 11, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 25, 27, 30, 32, 34, 35]],
    [36, [1, 2, 5, 6, 7, 9, 10, 11, 13, 14, 18, 22, 23, 25, 26, 27, 29, 30, 31, 34, 35]],
    [36, [1, 2, 5, 6, 7, 9, 11, 12, 13, 15, 16, 20, 21, 23, 24, 25, 27, 29, 30, 31, 34, 35]],
    [36, [1, 2, 6, 7, 8, 9, 10, 11, 12, 15, 16, 20, 21, 24, 25, 26, 27, 28, 29, 30, 34, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 9, 11, 16, 18, 20, 25, 27, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 9, 13, 16, 18, 20, 23, 27, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 9, 15, 16, 18, 20, 21, 27, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 9, 16, 17, 18, 19, 20, 27, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 11, 13, 16, 18, 20, 23, 25, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 11, 15, 16, 18, 20, 21, 25, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 11, 16, 17, 18, 19, 20, 25, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 15, 16, 17, 18, 19, 20, 21, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 8, 9, 11, 13, 16, 18, 20, 23, 25, 27, 28, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 8, 9, 13, 15, 16, 18, 20, 21, 23, 27, 28, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 8, 9, 13, 16, 17, 18, 19, 20, 23, 27, 28, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 8, 9, 15, 16, 17, 18, 19, 20, 21, 27, 28, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 8, 12, 13, 14, 15, 17, 19, 21, 22, 23, 24, 28, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 8, 12, 13, 15, 17, 18, 19, 21, 23, 24, 28, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 8, 13, 15, 16, 17, 18, 19, 20, 21, 23, 28, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 9, 11, 13, 15, 16, 20, 21, 23, 25, 27, 28, 29, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 9, 11, 13, 16, 17, 19, 20, 23, 25, 27, 28, 29, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 11, 13, 15, 16, 17, 19, 20, 21, 23, 25, 28, 29, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 8, 12, 13, 14, 15, 17, 18, 19, 21, 22, 23, 24, 28, 31, 32, 33, 35]],
    [36, [1, 4, 5, 6, 7, 8, 9, 11, 13, 16, 18, 20, 23, 25, 27, 28, 29, 30, 31, 32, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 20, 22, 24, 26, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 14, 16, 18, 20, 22, 26, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 14, 16, 20, 22, 24, 25, 27, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 9, 12, 13, 14, 16, 20, 22, 23, 24, 27, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 9, 12, 14, 15, 16, 20, 21, 22, 24, 27, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 9, 12, 14, 16, 17, 19, 20, 22, 24, 27, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 11, 12, 14, 15, 16, 20, 21, 22, 24, 25, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 11, 12, 14, 16, 17, 19, 20, 22, 24, 25, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 12, 13, 14, 16, 17, 19, 20, 22, 23, 24, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 12, 14, 15, 16, 17, 19, 20, 21, 22, 24, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 16, 20, 22, 24, 26, 27, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 16, 18, 20, 22, 26, 27, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 14, 16, 20, 22, 24, 25, 26, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 10, 11, 14, 16, 18, 20, 22, 25, 26, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 16, 20, 22, 23, 24, 26, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 15, 17, 19, 21, 23, 24, 26, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16, 20, 21, 22, 24, 26, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 16, 17, 19, 20, 22, 24, 26, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 10, 13, 14, 16, 18, 20, 22, 23, 26, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 10, 14, 15, 16, 18, 20, 21, 22, 26, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 10, 14, 16, 17, 18, 19, 20, 22, 26, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 15, 17, 19, 21, 22, 23, 24, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 12, 13, 15, 17, 18, 19, 21, 23, 24, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 9, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 27, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 9, 11, 12, 14, 15, 16, 20, 21, 22, 24, 25, 27, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 9, 11, 12, 14, 16, 17, 19, 20, 22, 24, 25, 27, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 9, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 27, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 9, 12, 13, 14, 16, 17, 19, 20, 22, 23, 24, 27, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 9, 12, 14, 15, 16, 17, 19, 20, 21, 22, 24, 27, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 25, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 16, 17, 19, 20, 22, 23, 24, 25, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 11, 12, 14, 15, 16, 17, 19, 20, 21, 22, 24, 25, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 14, 16, 20, 22, 25, 26, 27, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 9, 10, 13, 14, 16, 20, 22, 23, 26, 27, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 9, 10, 14, 15, 16, 20, 21, 22, 26, 27, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 9, 10, 14, 16, 17, 19, 20, 22, 26, 27, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14, 16, 20, 22, 23, 25, 26, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 10, 11, 14, 15, 16, 20, 21, 22, 25, 26, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 10, 11, 14, 16, 17, 19, 20, 22, 25, 26, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 10, 14, 15, 16, 17, 19, 20, 21, 22, 26, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 9, 11, 13, 14, 15, 16, 20, 21, 22, 23, 25, 27, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 9, 11, 13, 14, 16, 17, 19, 20, 22, 23, 25, 27, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 9, 11, 14, 15, 16, 17, 19, 20, 21, 22, 25, 27, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 9, 13, 14, 15, 16, 17, 19, 20, 21, 22, 23, 27, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14, 16, 20, 22, 23, 25, 26, 27, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 15, 16, 20, 21, 22, 23, 26, 27, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 16, 17, 19, 20, 22, 23, 26, 27, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 9, 10, 14, 15, 16, 17, 19, 20, 21, 22, 26, 27, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 10, 12, 13, 14, 15, 17, 19, 21, 22, 23, 24, 26, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 10, 12, 13, 15, 17, 18, 19, 21, 23, 24, 26, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 12, 13, 14, 15, 17, 18, 19, 21, 22, 23, 24, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 14, 16, 20, 22, 24, 26, 27, 28, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 8, 9, 10, 14, 16, 18, 20, 22, 26, 27, 28, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 16, 20, 22, 24, 25, 26, 28, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 8, 10, 11, 14, 16, 18, 20, 22, 25, 26, 28, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 8, 10, 12, 14, 16, 17, 19, 20, 22, 24, 26, 28, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 8, 10, 14, 16, 17, 18, 19, 20, 22, 26, 28, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 9, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 27, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 9, 11, 12, 14, 15, 16, 20, 21, 22, 24, 25, 27, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 9, 11, 12, 14, 16, 17, 19, 20, 22, 24, 25, 27, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 9, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 27, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 9, 12, 13, 14, 16, 17, 19, 20, 22, 23, 24, 27, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 9, 12, 14, 15, 16, 17, 19, 20, 21, 22, 24, 27, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 11, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 25, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 11, 12, 13, 14, 16, 17, 19, 20, 22, 23, 24, 25, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 14, 16, 20, 22, 24, 25, 26, 27, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 9, 10, 11, 13, 15, 16, 20, 21, 23, 25, 26, 27, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 9, 10, 11, 14, 16, 18, 20, 22, 25, 26, 27, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 9, 10, 12, 14, 15, 16, 20, 21, 22, 24, 26, 27, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 9, 10, 12, 14, 16, 17, 19, 20, 22, 24, 26, 27, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 9, 10, 14, 15, 16, 18, 20, 21, 22, 26, 27, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 9, 10, 14, 16, 17, 18, 19, 20, 22, 26, 27, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 9, 11, 13, 15, 16, 18, 20, 21, 23, 25, 27, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 10, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 26, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 10, 11, 12, 14, 15, 16, 20, 21, 22, 24, 25, 26, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 10, 11, 13, 14, 16, 18, 20, 22, 23, 25, 26, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 10, 11, 14, 15, 16, 18, 20, 21, 22, 25, 26, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 10, 14, 15, 16, 17, 18, 19, 20, 21, 22, 26, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 9, 11, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 25, 27, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 9, 11, 12, 13, 14, 16, 17, 19, 20, 22, 23, 24, 25, 27, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 8, 9, 10, 11, 13, 15, 16, 18, 20, 21, 23, 25, 26, 27, 28, 32, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 16, 20, 24, 25, 26, 27, 28, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 16, 17, 19, 20, 24, 26, 27, 28, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 16, 17, 19, 20, 24, 25, 26, 28, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 18, 22, 23, 25, 26, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 15, 17, 19, 21, 23, 25, 26, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 15, 18, 21, 22, 25, 26, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 17, 18, 19, 22, 25, 26, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 10, 14, 15, 17, 18, 19, 21, 22, 26, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 11, 12, 13, 15, 16, 20, 21, 23, 24, 25, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 11, 12, 13, 16, 17, 19, 20, 23, 24, 25, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 11, 12, 15, 16, 17, 19, 20, 21, 24, 25, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 11, 13, 15, 17, 18, 19, 21, 23, 25, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 12, 13, 15, 16, 17, 19, 20, 21, 23, 24, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 10, 11, 13, 14, 15, 18, 21, 22, 23, 25, 26, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 10, 11, 13, 14, 17, 18, 19, 22, 23, 25, 26, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 8, 9, 10, 11, 12, 16, 17, 19, 20, 24, 25, 26, 27, 28, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 9, 10, 13, 14, 15, 17, 18, 19, 21, 22, 23, 26, 27, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 10, 11, 13, 15, 17, 18, 19, 21, 23, 25, 26, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 15, 16, 20, 21, 24, 25, 26, 27, 28, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 16, 17, 19, 20, 24, 25, 26, 27, 28, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 8, 9, 10, 12, 15, 16, 17, 19, 20, 21, 24, 26, 27, 28, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 8, 11, 12, 15, 16, 17, 18, 19, 20, 21, 24, 25, 28, 29, 30, 33, 34, 35]],
    [36, [1, 2, 3, 7, 8, 10, 11, 12, 15, 16, 17, 18, 19, 20, 21, 24, 25, 26, 28, 29, 33, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 20, 22, 24, 26, 27, 28, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 8, 9, 10, 14, 16, 18, 20, 22, 26, 27, 28, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 20, 22, 24, 25, 26, 28, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 8, 10, 11, 13, 16, 17, 19, 20, 23, 25, 26, 28, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 8, 10, 11, 14, 16, 18, 20, 22, 25, 26, 28, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 8, 10, 12, 14, 16, 17, 19, 20, 22, 24, 26, 28, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 8, 10, 14, 16, 17, 18, 19, 20, 22, 26, 28, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 8, 11, 13, 16, 17, 18, 19, 20, 23, 25, 28, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 9, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 27, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 9, 11, 12, 14, 16, 17, 19, 20, 22, 24, 25, 27, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 9, 12, 13, 14, 16, 17, 19, 20, 22, 23, 24, 27, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 8, 9, 10, 12, 13, 14, 16, 20, 22, 23, 24, 26, 27, 28, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 8, 9, 10, 12, 14, 16, 17, 19, 20, 22, 24, 26, 27, 28, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 8, 9, 10, 13, 14, 16, 18, 20, 22, 23, 26, 27, 28, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 8, 9, 10, 14, 16, 17, 18, 19, 20, 22, 26, 27, 28, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 8, 10, 13, 14, 16, 17, 18, 19, 20, 22, 23, 26, 28, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 9, 11, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 25, 27, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 8, 9, 10, 11, 13, 14, 16, 20, 22, 23, 25, 26, 27, 28, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 8, 10, 11, 13, 16, 17, 18, 19, 20, 23, 25, 26, 28, 29, 31, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 9, 10, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 26, 27, 28, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 9, 10, 11, 12, 14, 15, 16, 20, 21, 22, 24, 25, 26, 27, 28, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 9, 10, 11, 13, 14, 16, 18, 20, 22, 23, 25, 26, 27, 28, 30, 32, 34, 35]],
    [36, [1, 2, 4, 6, 8, 9, 10, 11, 14, 15, 16, 18, 20, 21, 22, 25, 26, 27, 28, 30, 32, 34, 35]],
    [36, [1, 2, 5, 6, 7, 9, 10, 11, 13, 14, 17, 18, 19, 22, 23, 25, 26, 27, 29, 30, 31, 34, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 9, 11, 13, 16, 18, 20, 23, 25, 27, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 9, 11, 15, 16, 18, 20, 21, 25, 27, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 9, 11, 16, 17, 18, 19, 20, 25, 27, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 9, 15, 16, 17, 18, 19, 20, 21, 27, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 11, 13, 15, 16, 18, 20, 21, 23, 25, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 11, 13, 16, 17, 18, 19, 20, 23, 25, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 8, 9, 13, 15, 16, 17, 18, 19, 20, 21, 23, 27, 28, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 8, 12, 13, 14, 15, 17, 18, 19, 21, 22, 23, 24, 28, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 11, 12, 13, 15, 16, 17, 19, 20, 21, 23, 24, 25, 28, 29, 31, 32, 33, 35]],
    [36, [1, 4, 5, 6, 7, 8, 9, 11, 13, 16, 17, 18, 19, 20, 23, 25, 27, 28, 29, 30, 31, 32, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 20, 22, 24, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 16, 18, 20, 22, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 20, 22, 24, 25, 26, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 14, 16, 18, 20, 22, 25, 26, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 16, 20, 22, 23, 24, 26, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16, 20, 21, 22, 24, 26, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 17, 19, 20, 22, 24, 26, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 13, 14, 16, 18, 20, 22, 23, 26, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 14, 15, 16, 18, 20, 21, 22, 26, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 14, 16, 17, 18, 19, 20, 22, 26, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 27, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 14, 15, 16, 20, 21, 22, 24, 25, 27, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 14, 16, 17, 19, 20, 22, 24, 25, 27, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 9, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 27, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 9, 12, 13, 14, 16, 17, 19, 20, 22, 23, 24, 27, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 9, 12, 14, 15, 16, 17, 19, 20, 21, 22, 24, 27, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 25, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 16, 17, 19, 20, 22, 23, 24, 25, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 11, 12, 14, 15, 16, 17, 19, 20, 21, 22, 24, 25, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 12, 13, 14, 15, 16, 17, 19, 20, 21, 22, 23, 24, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 14, 16, 20, 22, 24, 25, 26, 27, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 14, 16, 18, 20, 22, 25, 26, 27, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14, 16, 20, 22, 23, 24, 26, 27, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 15, 16, 20, 21, 22, 24, 26, 27, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 16, 17, 19, 20, 22, 24, 26, 27, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 16, 18, 20, 22, 23, 26, 27, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16, 18, 20, 21, 22, 26, 27, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 16, 17, 18, 19, 20, 22, 26, 27, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 26, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 10, 11, 13, 14, 16, 18, 20, 22, 23, 25, 26, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 26, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17, 19, 21, 22, 23, 24, 26, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 16, 17, 19, 20, 22, 23, 24, 26, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 15, 17, 18, 19, 21, 23, 24, 26, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17, 19, 20, 21, 22, 24, 26, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 10, 13, 14, 15, 16, 18, 20, 21, 22, 23, 26, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 10, 13, 14, 16, 17, 18, 19, 20, 22, 23, 26, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 10, 14, 15, 16, 17, 18, 19, 20, 21, 22, 26, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 15, 17, 18, 19, 21, 22, 23, 24, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 9, 11, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 25, 27, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 9, 11, 12, 13, 14, 16, 17, 19, 20, 22, 23, 24, 25, 27, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 9, 11, 12, 14, 15, 16, 17, 19, 20, 21, 22, 24, 25, 27, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 13, 14, 16, 20, 22, 23, 25, 26, 27, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 14, 15, 16, 20, 21, 22, 25, 26, 27, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 14, 16, 17, 19, 20, 22, 25, 26, 27, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 9, 10, 14, 15, 16, 17, 19, 20, 21, 22, 26, 27, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 15, 16, 17, 19, 20, 21, 23, 25, 27, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14, 15, 16, 20, 21, 22, 23, 25, 26, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14, 16, 17, 19, 20, 22, 23, 25, 26, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 11, 12, 13, 15, 16, 17, 19, 20, 21, 23, 24, 25, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 8, 10, 12, 13, 14, 15, 17, 18, 19, 21, 22, 23, 24, 26, 28, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 14, 16, 20, 22, 24, 25, 26, 27, 28, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 14, 16, 18, 20, 22, 25, 26, 27, 28, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 14, 16, 17, 19, 20, 22, 24, 26, 27, 28, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 8, 9, 10, 14, 16, 17, 18, 19, 20, 22, 26, 27, 28, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 9, 11, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 25, 27, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 7, 9, 11, 12, 13, 14, 16, 17, 19, 20, 22, 23, 24, 25, 27, 29, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 26, 27, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 14, 15, 16, 20, 21, 22, 24, 25, 26, 27, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 9, 10, 11, 13, 14, 15, 16, 20, 21, 22, 23, 25, 26, 27, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 9, 10, 11, 13, 14, 16, 18, 20, 22, 23, 25, 26, 27, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 9, 10, 11, 13, 15, 16, 18, 20, 21, 23, 25, 26, 27, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 9, 10, 11, 14, 15, 16, 18, 20, 21, 22, 25, 26, 27, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 9, 10, 14, 15, 16, 17, 18, 19, 20, 21, 22, 26, 27, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 10, 11, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 25, 26, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 10, 11, 13, 14, 15, 16, 18, 20, 21, 22, 23, 25, 26, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 8, 9, 10, 11, 13, 14, 15, 16, 18, 20, 21, 22, 23, 25, 26, 27, 28, 32, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 16, 17, 19, 20, 24, 25, 26, 27, 28, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17, 19, 21, 22, 23, 25, 26, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 18, 21, 22, 23, 25, 26, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 17, 18, 19, 22, 23, 25, 26, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 15, 17, 18, 19, 21, 23, 25, 26, 27, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 6, 7, 10, 11, 13, 14, 15, 17, 18, 19, 21, 22, 23, 25, 26, 29, 30, 31, 33, 34, 35]],
    [36, [1, 2, 3, 5, 7, 9, 10, 11, 13, 14, 15, 17, 18, 19, 21, 22, 23, 25, 26, 27, 29, 31, 33, 34, 35]],
    [36, [1, 2, 3, 6, 7, 8, 10, 11, 12, 15, 16, 17, 18, 19, 20, 21, 24, 25, 26, 28, 29, 30, 33, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 16, 20, 22, 24, 25, 26, 27, 28, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 14, 16, 18, 20, 22, 25, 26, 27, 28, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17, 19, 20, 22, 24, 26, 27, 28, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 8, 9, 10, 14, 16, 17, 18, 19, 20, 22, 26, 27, 28, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 26, 28, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 8, 10, 11, 13, 14, 16, 17, 19, 20, 22, 23, 25, 26, 28, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 8, 10, 11, 13, 14, 16, 18, 20, 22, 23, 25, 26, 28, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 8, 10, 11, 13, 16, 17, 18, 19, 20, 23, 25, 26, 28, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 8, 9, 10, 13, 14, 16, 17, 18, 19, 20, 22, 23, 26, 27, 28, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 7, 8, 10, 11, 13, 14, 16, 17, 18, 19, 20, 22, 23, 25, 26, 28, 29, 31, 32, 34, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15, 16, 17, 19, 20, 21, 23, 25, 27, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15, 16, 18, 20, 21, 23, 25, 27, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 9, 11, 13, 16, 17, 18, 19, 20, 23, 25, 27, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15, 16, 17, 19, 20, 21, 23, 24, 25, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 11, 13, 15, 16, 17, 18, 19, 20, 21, 23, 25, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 9, 11, 13, 15, 16, 17, 18, 19, 20, 21, 23, 25, 27, 28, 29, 31, 32, 33, 35]],
    [36, [1, 3, 4, 5, 7, 8, 11, 12, 13, 15, 16, 17, 18, 19, 20, 21, 23, 24, 25, 28, 29, 31, 32, 33, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 16, 20, 22, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 16, 18, 20, 22, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 16, 20, 22, 23, 24, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16, 20, 21, 22, 24, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17, 19, 20, 22, 24, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 16, 18, 20, 22, 23, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 15, 16, 18, 20, 21, 22, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 16, 17, 18, 19, 20, 22, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15, 16, 17, 19, 20, 21, 23, 25, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 26, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16, 20, 21, 22, 24, 25, 26, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 17, 19, 20, 22, 24, 25, 26, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14, 16, 18, 20, 22, 23, 25, 26, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 14, 15, 16, 18, 20, 21, 22, 25, 26, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 14, 16, 17, 18, 19, 20, 22, 25, 26, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17, 19, 20, 21, 22, 24, 26, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 14, 15, 16, 17, 18, 19, 20, 21, 22, 26, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15, 16, 17, 19, 20, 21, 23, 24, 25, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 25, 27, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 14, 16, 17, 19, 20, 22, 23, 24, 25, 27, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 14, 15, 16, 17, 19, 20, 21, 22, 24, 25, 27, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 9, 12, 13, 14, 15, 16, 17, 19, 20, 21, 22, 23, 24, 27, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 26, 27, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 13, 14, 16, 18, 20, 22, 23, 25, 26, 27, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 26, 27, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14, 16, 17, 19, 20, 22, 23, 24, 26, 27, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 15, 16, 17, 19, 20, 21, 22, 24, 26, 27, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15, 16, 18, 20, 21, 22, 23, 26, 27, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 16, 17, 18, 19, 20, 22, 23, 26, 27, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16, 17, 18, 19, 20, 21, 22, 26, 27, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17, 18, 19, 21, 22, 23, 24, 26, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 10, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 26, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 13, 14, 15, 16, 20, 21, 22, 23, 25, 26, 27, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 13, 14, 16, 17, 19, 20, 22, 23, 25, 26, 27, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 13, 15, 16, 17, 19, 20, 21, 23, 25, 26, 27, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 15, 16, 17, 18, 19, 20, 21, 23, 25, 27, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 15, 16, 17, 19, 20, 21, 23, 24, 25, 26, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 11, 12, 13, 15, 16, 17, 18, 19, 20, 21, 23, 24, 25, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 25, 26, 27, 28, 30, 32, 33, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14, 16, 18, 20, 22, 23, 25, 26, 27, 28, 29, 30, 31, 32, 34, 35]],
    [36, [1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15, 16, 17, 18, 19, 20, 21, 23, 24, 25, 28, 29, 30, 31, 32, 33, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 20, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16, 20, 21, 22, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17, 19, 20, 22, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14, 16, 18, 20, 22, 23, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 15, 16, 17, 19, 20, 21, 23, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16, 18, 20, 21, 22, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 16, 17, 18, 19, 20, 22, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16, 17, 19, 20, 21, 22, 24, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17, 18, 19, 20, 21, 22, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15, 16, 17, 18, 19, 20, 21, 23, 25, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 25, 26, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 16, 17, 19, 20, 22, 23, 24, 25, 26, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 15, 16, 17, 19, 20, 21, 23, 24, 25, 26, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14, 15, 16, 18, 20, 21, 22, 23, 25, 26, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14, 16, 17, 18, 19, 20, 22, 23, 25, 26, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15, 16, 17, 18, 19, 20, 21, 23, 24, 25, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 26, 27, 28, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 13, 15, 16, 17, 18, 19, 20, 21, 23, 25, 26, 27, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17, 19, 20, 21, 22, 23, 24, 25, 26, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 15, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14, 16, 17, 18, 19, 20, 22, 23, 25, 26, 27, 28, 29, 30, 31, 32, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17, 19, 20, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17, 19, 20, 21, 22, 23, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 18, 20, 21, 22, 23, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14, 16, 17, 18, 19, 20, 22, 23, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 15, 16, 17, 18, 19, 20, 21, 23, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 15, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 25, 26, 28, 29, 30, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 25, 26, 27, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 28, 29, 31, 32, 33, 34, 35]],
    [36, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 28, 29, 30, 31, 32, 33, 34, 35]]
]


==> anc/ListsOfNontriviallyUnstableGraphs/NontriviallyUnstableCirculants40.py <==
# This is a list of the 6067 nonisomorphic nontrivially unstable circulant graphs
# with 40 vertices.

# Each graph (one per line) is given as a list [n, S], where n is the order 
# and S (a list) is the connection set.


NontriviallyUnstableCirculants = [
     [40, [1, 10, 30, 39]] ,
     [40, [2, 5, 35, 38]] ,
     [40, [1, 2, 9, 31, 38, 39]] ,
     [40, [1, 2, 11, 29, 38, 39]] ,
     [40, [1, 2, 18, 22, 38, 39]] ,
     [40, [1, 2, 19, 21, 38, 39]] ,
     [40, [1, 3, 10, 30, 37, 39]] ,
     [40, [1, 4, 16, 24, 36, 39]] ,
     [40, [1, 5, 10, 30, 35, 39]] ,
     [40, [1, 6, 9, 31, 34, 39]] ,
     [40, [1, 6, 11, 29, 34, 39]] ,
     [40, [1, 6, 14, 26, 34, 39]] ,
     [40, [1, 6, 19, 21, 34, 39]] ,
     [40, [1, 7, 10, 30, 33, 39]] ,
     [40, [1, 8, 12, 28, 32, 39]] ,
     [40, [1, 9, 10, 30, 31, 39]] ,
     [40, [1, 10, 11, 29, 30, 39]] ,
     [40, [1, 10, 15, 25, 30, 39]] ,
     [40, [2, 5, 6, 34, 35, 38]] ,
     [40, [2, 5, 10, 30, 35, 38]] ,
     [40, [2, 5, 15, 25, 35, 38]] ,
     [40, [2, 5, 18, 22, 35, 38]] ,
     [40, [4, 5, 8, 32, 35, 36]] ,
     [40, [4, 5, 15, 25, 35, 36]] ,
     [40, [4, 5, 16, 24, 35, 36]] ,
     [40, [1, 2, 3, 18, 22, 37, 38, 39]] ,
     [40, [1, 2, 5, 9, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 18, 22, 35, 38, 39]] ,
     [40, [1, 2, 6, 9, 31, 34, 38, 39]] ,
     [40, [1, 2, 6, 11, 29, 34, 38, 39]] ,
     [40, [1, 2, 6, 19, 21, 34, 38, 39]] ,
     [40, [1, 2, 7, 18, 22, 33, 38, 39]] ,
     [40, [1, 2, 9, 10, 30, 31, 38, 39]] ,
     [40, [1, 2, 9, 14, 26, 31, 38, 39]] ,
     [40, [1, 2, 9, 15, 25, 31, 38, 39]] ,
     [40, [1, 2, 9, 18, 22, 31, 38, 39]] ,
     [40, [1, 2, 10, 11, 29, 30, 38, 39]] ,
     [40, [1, 2, 10, 18, 22, 30, 38, 39]] ,
     [40, [1, 2, 10, 19, 21, 30, 38, 39]] ,
     [40, [1, 2, 11, 14, 26, 29, 38, 39]] ,
     [40, [1, 2, 11, 18, 22, 29, 38, 39]] ,
     [40, [1, 2, 13, 18, 22, 27, 38, 39]] ,
     [40, [1, 2, 14, 19, 21, 26, 38, 39]] ,
     [40, [1, 2, 15, 18, 22, 25, 38, 39]] ,
     [40, [1, 2, 17, 18, 22, 23, 38, 39]] ,
     [40, [1, 3, 4, 16, 24, 36, 37, 39]] ,
     [40, [1, 3, 5, 10, 30, 35, 37, 39]] ,
     [40, [1, 3, 7, 10, 30, 33, 37, 39]] ,
     [40, [1, 3, 8, 12, 28, 32, 37, 39]] ,
     [40, [1, 3, 9, 10, 30, 31, 37, 39]] ,
     [40, [1, 3, 10, 11, 29, 30, 37, 39]] ,
     [40, [1, 3, 10, 15, 25, 30, 37, 39]] ,
     [40, [1, 3, 10, 17, 23, 30, 37, 39]] ,
     [40, [1, 3, 10, 19, 21, 30, 37, 39]] ,
     [40, [1, 4, 5, 16, 24, 35, 36, 39]] ,
     [40, [1, 4, 7, 16, 24, 33, 36, 39]] ,
     [40, [1, 4, 9, 16, 24, 31, 36, 39]] ,
     [40, [1, 4, 10, 16, 24, 30, 36, 39]] ,
     [40, [1, 4, 11, 16, 24, 29, 36, 39]] ,
     [40, [1, 4, 12, 20, 28, 36, 39]] ,
     [40, [1, 4, 15, 16, 24, 25, 36, 39]] ,
     [40, [1, 4, 16, 17, 23, 24, 36, 39]] ,
     [40, [1, 5, 6, 9, 31, 34, 35, 39]] ,
     [40, [1, 5, 6, 14, 26, 34, 35, 39]] ,
     [40, [1, 5, 7, 10, 30, 33, 35, 39]] ,
     [40, [1, 5, 8, 12, 28, 32, 35, 39]] ,
     [40, [1, 5, 9, 10, 30, 31, 35, 39]] ,
     [40, [1, 5, 10, 11, 29, 30, 35, 39]] ,
     [40, [1, 5, 10, 15, 25, 30, 35, 39]] ,
     [40, [1, 5, 10, 19, 21, 30, 35, 39]] ,
     [40, [1, 6, 9, 10, 30, 31, 34, 39]] ,
     [40, [1, 6, 9, 14, 26, 31, 34, 39]] ,
     [40, [1, 6, 9, 15, 25, 31, 34, 39]] ,
     [40, [1, 6, 10, 11, 29, 30, 34, 39]] ,
     [40, [1, 6, 10, 14, 26, 30, 34, 39]] ,
     [40, [1, 6, 10, 19, 21, 30, 34, 39]] ,
     [40, [1, 6, 11, 14, 26, 29, 34, 39]] ,
     [40, [1, 6, 14, 15, 25, 26, 34, 39]] ,
     [40, [1, 7, 9, 10, 30, 31, 33, 39]] ,
     [40, [1, 7, 10, 15, 25, 30, 33, 39]] ,
     [40, [1, 8, 9, 12, 28, 31, 32, 39]] ,
     [40, [1, 8, 10, 12, 28, 30, 32, 39]] ,
     [40, [1, 8, 11, 12, 28, 29, 32, 39]] ,
     [40, [1, 8, 12, 15, 25, 28, 32, 39]] ,
     [40, [1, 9, 10, 11, 29, 30, 31, 39]] ,
     [40, [1, 9, 10, 15, 25, 30, 31, 39]] ,
     [40, [2, 4, 5, 16, 24, 35, 36, 38]] ,
     [40, [2, 5, 6, 10, 30, 34, 35, 38]] ,
     [40, [2, 5, 6, 14, 26, 34, 35, 38]] ,
     [40, [2, 5, 6, 15, 25, 34, 35, 38]] ,
     [40, [2, 5, 8, 12, 28, 32, 35, 38]] ,
     [40, [2, 5, 10, 15, 25, 30, 35, 38]] ,
     [40, [2, 5, 10, 18, 22, 30, 35, 38]] ,
     [40, [4, 5, 8, 10, 30, 32, 35, 36]] ,
     [40, [4, 5, 8, 15, 25, 32, 35, 36]] ,
     [40, [4, 5, 10, 16, 24, 30, 35, 36]] ,
     [40, [4, 5, 12, 15, 25, 28, 35, 36]] ,
     [40, [4, 5, 12, 20, 28, 35, 36]] ,
     [40, [4, 5, 15, 20, 25, 35, 36]] ,
     [40, [1, 2, 3, 5, 18, 22, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 11, 29, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 18, 22, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 13, 27, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 18, 22, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 18, 22, 30, 37, 38, 39]] ,
     [40, [1, 2, 3, 11, 18, 22, 29, 37, 38, 39]] ,
     [40, [1, 2, 3, 13, 18, 22, 27, 37, 38, 39]] ,
     [40, [1, 2, 3, 15, 18, 22, 25, 37, 38, 39]] ,
     [40, [1, 2, 3, 17, 18, 22, 23, 37, 38, 39]] ,
     [40, [1, 2, 3, 17, 19, 21, 23, 37, 38, 39]] ,
     [40, [1, 2, 3, 18, 19, 21, 22, 37, 38, 39]] ,
     [40, [1, 2, 4, 9, 16, 24, 31, 36, 38, 39]] ,
     [40, [1, 2, 4, 11, 16, 24, 29, 36, 38, 39]] ,
     [40, [1, 2, 4, 16, 18, 22, 24, 36, 38, 39]] ,
     [40, [1, 2, 4, 16, 19, 21, 24, 36, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 18, 22, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 9, 10, 30, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 9, 14, 26, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 9, 15, 25, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 9, 18, 22, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 10, 18, 22, 30, 35, 38, 39]] ,
     [40, [1, 2, 5, 11, 15, 25, 29, 35, 38, 39]] ,
     [40, [1, 2, 5, 11, 18, 22, 29, 35, 38, 39]] ,
     [40, [1, 2, 5, 13, 18, 22, 27, 35, 38, 39]] ,
     [40, [1, 2, 5, 15, 18, 22, 25, 35, 38, 39]] ,
     [40, [1, 2, 5, 15, 19, 21, 25, 35, 38, 39]] ,
     [40, [1, 2, 5, 17, 18, 22, 23, 35, 38, 39]] ,
     [40, [1, 2, 5, 18, 19, 21, 22, 35, 38, 39]] ,
     [40, [1, 2, 6, 9, 10, 30, 31, 34, 38, 39]] ,
     [40, [1, 2, 6, 9, 14, 26, 31, 34, 38, 39]] ,
     [40, [1, 2, 6, 9, 15, 25, 31, 34, 38, 39]] ,
     [40, [1, 2, 6, 9, 18, 22, 31, 34, 38, 39]] ,
     [40, [1, 2, 6, 10, 11, 29, 30, 34, 38, 39]] ,
     [40, [1, 2, 6, 10, 19, 21, 30, 34, 38, 39]] ,
     [40, [1, 2, 6, 11, 14, 26, 29, 34, 38, 39]] ,
     [40, [1, 2, 6, 11, 18, 22, 29, 34, 38, 39]] ,
     [40, [1, 2, 6, 14, 18, 22, 26, 34, 38, 39]] ,
     [40, [1, 2, 6, 14, 19, 21, 26, 34, 38, 39]] ,
     [40, [1, 2, 6, 18, 19, 21, 22, 34, 38, 39]] ,
     [40, [1, 2, 7, 9, 17, 23, 31, 33, 38, 39]] ,
     [40, [1, 2, 7, 9, 18, 22, 31, 33, 38, 39]] ,
     [40, [1, 2, 7, 10, 18, 22, 30, 33, 38, 39]] ,
     [40, [1, 2, 7, 13, 18, 22, 27, 33, 38, 39]] ,
     [40, [1, 2, 7, 13, 19, 21, 27, 33, 38, 39]] ,
     [40, [1, 2, 7, 15, 18, 22, 25, 33, 38, 39]] ,
     [40, [1, 2, 7, 17, 18, 22, 23, 33, 38, 39]] ,
     [40, [1, 2, 7, 18, 19, 21, 22, 33, 38, 39]] ,
     [40, [1, 2, 8, 9, 12, 28, 31, 32, 38, 39]] ,
     [40, [1, 2, 8, 11, 12, 28, 29, 32, 38, 39]] ,
     [40, [1, 2, 8, 12, 18, 22, 28, 32, 38, 39]] ,
     [40, [1, 2, 8, 12, 19, 21, 28, 32, 38, 39]] ,
     [40, [1, 2, 9, 10, 14, 26, 30, 31, 38, 39]] ,
     [40, [1, 2, 9, 10, 15, 25, 30, 31, 38, 39]] ,
     [40, [1, 2, 9, 10, 18, 22, 30, 31, 38, 39]] ,
     [40, [1, 2, 9, 11, 18, 22, 29, 31, 38, 39]] ,
     [40, [1, 2, 9, 11, 19, 21, 29, 31, 38, 39]] ,
     [40, [1, 2, 9, 14, 15, 25, 26, 31, 38, 39]] ,
     [40, [1, 2, 9, 15, 18, 22, 25, 31, 38, 39]] ,
     [40, [1, 2, 10, 11, 14, 26, 29, 30, 38, 39]] ,
     [40, [1, 2, 10, 11, 18, 22, 29, 30, 38, 39]] ,
     [40, [1, 2, 10, 13, 18, 22, 27, 30, 38, 39]] ,
     [40, [1, 2, 10, 14, 19, 21, 26, 30, 38, 39]] ,
     [40, [1, 2, 10, 15, 18, 22, 25, 30, 38, 39]] ,
     [40, [1, 2, 10, 17, 18, 22, 23, 30, 38, 39]] ,
     [40, [1, 2, 11, 13, 17, 23, 27, 29, 38, 39]] ,
     [40, [1, 2, 11, 13, 18, 22, 27, 29, 38, 39]] ,
     [40, [1, 2, 13, 15, 18, 22, 25, 27, 38, 39]] ,
     [40, [1, 2, 13, 17, 18, 22, 23, 27, 38, 39]] ,
     [40, [1, 2, 15, 17, 18, 22, 23, 25, 38, 39]] ,
     [40, [1, 3, 4, 5, 16, 24, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 16, 24, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 16, 24, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 10, 16, 24, 30, 36, 37, 39]] ,
     [40, [1, 3, 4, 11, 16, 24, 29, 36, 37, 39]] ,
     [40, [1, 3, 4, 12, 20, 28, 36, 37, 39]] ,
     [40, [1, 3, 4, 13, 16, 24, 27, 36, 37, 39]] ,
     [40, [1, 3, 4, 15, 16, 24, 25, 36, 37, 39]] ,
     [40, [1, 3, 4, 16, 17, 23, 24, 36, 37, 39]] ,
     [40, [1, 3, 4, 16, 19, 21, 24, 36, 37, 39]] ,
     [40, [1, 3, 5, 7, 10, 30, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 8, 12, 28, 32, 35, 37, 39]] ,
     [40, [1, 3, 5, 9, 10, 30, 31, 35, 37, 39]] ,
     [40, [1, 3, 5, 10, 11, 29, 30, 35, 37, 39]] ,
     [40, [1, 3, 5, 10, 13, 27, 30, 35, 37, 39]] ,
     [40, [1, 3, 5, 10, 15, 25, 30, 35, 37, 39]] ,
     [40, [1, 3, 5, 10, 17, 23, 30, 35, 37, 39]] ,
     [40, [1, 3, 5, 10, 19, 21, 30, 35, 37, 39]] ,
     [40, [1, 3, 7, 8, 12, 28, 32, 33, 37, 39]] ,
     [40, [1, 3, 7, 9, 10, 30, 31, 33, 37, 39]] ,
     [40, [1, 3, 7, 10, 11, 29, 30, 33, 37, 39]] ,
     [40, [1, 3, 7, 10, 13, 27, 30, 33, 37, 39]] ,
     [40, [1, 3, 7, 10, 15, 25, 30, 33, 37, 39]] ,
     [40, [1, 3, 7, 10, 17, 23, 30, 33, 37, 39]] ,
     [40, [1, 3, 7, 10, 19, 21, 30, 33, 37, 39]] ,
     [40, [1, 3, 8, 10, 12, 28, 30, 32, 37, 39]] ,
     [40, [1, 3, 8, 11, 12, 28, 29, 32, 37, 39]] ,
     [40, [1, 3, 8, 12, 15, 25, 28, 32, 37, 39]] ,
     [40, [1, 3, 8, 12, 17, 23, 28, 32, 37, 39]] ,
     [40, [1, 3, 8, 12, 19, 21, 28, 32, 37, 39]] ,
     [40, [1, 3, 9, 10, 11, 29, 30, 31, 37, 39]] ,
     [40, [1, 3, 9, 10, 13, 27, 30, 31, 37, 39]] ,
     [40, [1, 3, 9, 10, 17, 23, 30, 31, 37, 39]] ,
     [40, [1, 3, 10, 11, 15, 25, 29, 30, 37, 39]] ,
     [40, [1, 3, 10, 11, 19, 21, 29, 30, 37, 39]] ,
     [40, [1, 3, 10, 15, 17, 23, 25, 30, 37, 39]] ,
     [40, [1, 3, 10, 15, 19, 21, 25, 30, 37, 39]] ,
     [40, [1, 4, 5, 7, 16, 24, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 9, 16, 24, 31, 35, 36, 39]] ,
     [40, [1, 4, 5, 10, 16, 24, 30, 35, 36, 39]] ,
     [40, [1, 4, 5, 11, 16, 24, 29, 35, 36, 39]] ,
     [40, [1, 4, 5, 12, 20, 28, 35, 36, 39]] ,
     [40, [1, 4, 5, 15, 16, 24, 25, 35, 36, 39]] ,
     [40, [1, 4, 5, 16, 17, 23, 24, 35, 36, 39]] ,
     [40, [1, 4, 5, 16, 19, 21, 24, 35, 36, 39]] ,
     [40, [1, 4, 6, 9, 16, 24, 31, 34, 36, 39]] ,
     [40, [1, 4, 6, 11, 16, 24, 29, 34, 36, 39]] ,
     [40, [1, 4, 6, 14, 16, 24, 26, 34, 36, 39]] ,
     [40, [1, 4, 6, 16, 19, 21, 24, 34, 36, 39]] ,
     [40, [1, 4, 7, 9, 16, 24, 31, 33, 36, 39]] ,
     [40, [1, 4, 7, 10, 16, 24, 30, 33, 36, 39]] ,
     [40, [1, 4, 7, 12, 20, 28, 33, 36, 39]] ,
     [40, [1, 4, 7, 15, 16, 24, 25, 33, 36, 39]] ,
     [40, [1, 4, 7, 16, 17, 23, 24, 33, 36, 39]] ,
     [40, [1, 4, 8, 12, 16, 24, 28, 32, 36, 39]] ,
     [40, [1, 4, 9, 10, 16, 24, 30, 31, 36, 39]] ,
     [40, [1, 4, 9, 11, 16, 24, 29, 31, 36, 39]] ,
     [40, [1, 4, 9, 11, 19, 21, 29, 31, 36, 39]] ,
     [40, [1, 4, 9, 12, 20, 28, 31, 36, 39]] ,
     [40, [1, 4, 9, 15, 16, 24, 25, 31, 36, 39]] ,
     [40, [1, 4, 10, 11, 16, 24, 29, 30, 36, 39]] ,
     [40, [1, 4, 10, 15, 16, 24, 25, 30, 36, 39]] ,
     [40, [1, 4, 10, 16, 17, 23, 24, 30, 36, 39]] ,
     [40, [1, 4, 11, 12, 20, 28, 29, 36, 39]] ,
     [40, [1, 4, 12, 15, 20, 25, 28, 36, 39]] ,
     [40, [1, 4, 12, 19, 20, 21, 28, 36, 39]] ,
     [40, [1, 4, 15, 16, 17, 23, 24, 25, 36, 39]] ,
     [40, [1, 5, 6, 9, 10, 30, 31, 34, 35, 39]] ,
     [40, [1, 5, 6, 9, 14, 26, 31, 34, 35, 39]] ,
     [40, [1, 5, 6, 9, 15, 25, 31, 34, 35, 39]] ,
     [40, [1, 5, 6, 10, 14, 26, 30, 34, 35, 39]] ,
     [40, [1, 5, 6, 11, 14, 26, 29, 34, 35, 39]] ,
     [40, [1, 5, 6, 11, 15, 25, 29, 34, 35, 39]] ,
     [40, [1, 5, 6, 14, 15, 25, 26, 34, 35, 39]] ,
     [40, [1, 5, 6, 14, 19, 21, 26, 34, 35, 39]] ,
     [40, [1, 5, 6, 15, 19, 21, 25, 34, 35, 39]] ,
     [40, [1, 5, 7, 9, 10, 30, 31, 33, 35, 39]] ,
     [40, [1, 5, 7, 10, 15, 25, 30, 33, 35, 39]] ,
     [40, [1, 5, 8, 9, 12, 28, 31, 32, 35, 39]] ,
     [40, [1, 5, 8, 10, 12, 28, 30, 32, 35, 39]] ,
     [40, [1, 5, 8, 11, 12, 28, 29, 32, 35, 39]] ,
     [40, [1, 5, 8, 12, 15, 25, 28, 32, 35, 39]] ,
     [40, [1, 5, 8, 12, 19, 21, 28, 32, 35, 39]] ,
     [40, [1, 5, 9, 10, 11, 29, 30, 31, 35, 39]] ,
     [40, [1, 5, 9, 10, 15, 25, 30, 31, 35, 39]] ,
     [40, [1, 5, 10, 11, 15, 25, 29, 30, 35, 39]] ,
     [40, [1, 5, 10, 11, 19, 21, 29, 30, 35, 39]] ,
     [40, [1, 6, 8, 9, 12, 28, 31, 32, 34, 39]] ,
     [40, [1, 6, 8, 11, 12, 28, 29, 32, 34, 39]] ,
     [40, [1, 6, 8, 12, 14, 26, 28, 32, 34, 39]] ,
     [40, [1, 6, 8, 12, 19, 21, 28, 32, 34, 39]] ,
     [40, [1, 6, 9, 10, 14, 26, 30, 31, 34, 39]] ,
     [40, [1, 6, 9, 10, 15, 25, 30, 31, 34, 39]] ,
     [40, [1, 6, 9, 11, 14, 26, 29, 31, 34, 39]] ,
     [40, [1, 6, 9, 11, 19, 21, 29, 31, 34, 39]] ,
     [40, [1, 6, 9, 14, 15, 25, 26, 31, 34, 39]] ,
     [40, [1, 6, 10, 11, 14, 26, 29, 30, 34, 39]] ,
     [40, [1, 6, 10, 14, 15, 25, 26, 30, 34, 39]] ,
     [40, [1, 7, 9, 10, 15, 25, 30, 31, 33, 39]] ,
     [40, [1, 7, 9, 10, 17, 23, 30, 31, 33, 39]] ,
     [40, [1, 8, 9, 10, 12, 28, 30, 31, 32, 39]] ,
     [40, [1, 8, 9, 11, 12, 28, 29, 31, 32, 39]] ,
     [40, [1, 8, 9, 12, 15, 25, 28, 31, 32, 39]] ,
     [40, [1, 8, 10, 11, 12, 28, 29, 30, 32, 39]] ,
     [40, [1, 8, 10, 12, 15, 25, 28, 30, 32, 39]] ,
     [40, [1, 9, 11, 12, 19, 21, 28, 29, 31, 39]] ,
     [40, [1, 9, 11, 19, 20, 21, 29, 31, 39]] ,
     [40, [2, 4, 5, 6, 16, 24, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 10, 16, 24, 30, 35, 36, 38]] ,
     [40, [2, 4, 5, 14, 16, 24, 26, 35, 36, 38]] ,
     [40, [2, 4, 5, 15, 16, 24, 25, 35, 36, 38]] ,
     [40, [2, 4, 5, 16, 18, 22, 24, 35, 36, 38]] ,
     [40, [2, 5, 6, 10, 14, 26, 30, 34, 35, 38]] ,
     [40, [2, 5, 6, 10, 15, 25, 30, 34, 35, 38]] ,
     [40, [2, 5, 6, 14, 15, 25, 26, 34, 35, 38]] ,
     [40, [2, 5, 6, 14, 18, 22, 26, 34, 35, 38]] ,
     [40, [2, 5, 8, 10, 12, 28, 30, 32, 35, 38]] ,
     [40, [2, 5, 8, 12, 15, 25, 28, 32, 35, 38]] ,
     [40, [2, 5, 8, 12, 18, 22, 28, 32, 35, 38]] ,
     [40, [2, 5, 8, 15, 18, 22, 25, 32, 35, 38]] ,
     [40, [4, 5, 8, 10, 15, 25, 30, 32, 35, 36]] ,
     [40, [4, 5, 8, 12, 16, 24, 28, 32, 35, 36]] ,
     [40, [4, 5, 12, 15, 20, 25, 28, 35, 36]] ,
     [40, [1, 2, 3, 4, 16, 18, 22, 24, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 18, 22, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 13, 27, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 18, 22, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 18, 22, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 11, 18, 22, 29, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 13, 18, 22, 27, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 15, 18, 22, 25, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 17, 18, 22, 23, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 18, 19, 21, 22, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 11, 29, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 9, 13, 27, 31, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 14, 18, 22, 26, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 17, 19, 21, 23, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 18, 22, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 10, 11, 29, 30, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 10, 18, 22, 30, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 11, 14, 26, 29, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 11, 18, 22, 29, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 13, 18, 22, 27, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 15, 18, 22, 25, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 17, 18, 22, 23, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 18, 19, 21, 22, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 12, 18, 22, 28, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 10, 13, 27, 30, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 10, 18, 22, 30, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 11, 18, 22, 29, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 13, 15, 25, 27, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 13, 18, 22, 27, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 15, 18, 22, 25, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 17, 18, 22, 23, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 18, 19, 21, 22, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 11, 18, 22, 29, 30, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 13, 18, 22, 27, 30, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 15, 18, 22, 25, 30, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 17, 18, 22, 23, 30, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 17, 19, 21, 23, 30, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 18, 19, 21, 22, 30, 37, 38, 39]] ,
     [40, [1, 2, 3, 11, 13, 18, 22, 27, 29, 37, 38, 39]] ,
     [40, [1, 2, 3, 11, 15, 18, 22, 25, 29, 37, 38, 39]] ,
     [40, [1, 2, 3, 11, 17, 18, 22, 23, 29, 37, 38, 39]] ,
     [40, [1, 2, 3, 11, 18, 19, 21, 22, 29, 37, 38, 39]] ,
     [40, [1, 2, 3, 13, 15, 18, 22, 25, 27, 37, 38, 39]] ,
     [40, [1, 2, 3, 13, 17, 18, 22, 23, 27, 37, 38, 39]] ,
     [40, [1, 2, 3, 13, 18, 19, 21, 22, 27, 37, 38, 39]] ,
     [40, [1, 2, 3, 14, 17, 19, 21, 23, 26, 37, 38, 39]] ,
     [40, [1, 2, 3, 15, 17, 18, 22, 23, 25, 37, 38, 39]] ,
     [40, [1, 2, 3, 15, 18, 19, 21, 22, 25, 37, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 16, 24, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 16, 18, 22, 24, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 16, 24, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 11, 16, 24, 29, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 16, 19, 21, 24, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 16, 18, 22, 24, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 9, 10, 16, 24, 30, 31, 36, 38, 39]] ,
     [40, [1, 2, 4, 9, 14, 16, 24, 26, 31, 36, 38, 39]] ,
     [40, [1, 2, 4, 9, 15, 16, 24, 25, 31, 36, 38, 39]] ,
     [40, [1, 2, 4, 9, 16, 18, 22, 24, 31, 36, 38, 39]] ,
     [40, [1, 2, 4, 10, 11, 16, 24, 29, 30, 36, 38, 39]] ,
     [40, [1, 2, 4, 10, 16, 18, 22, 24, 30, 36, 38, 39]] ,
     [40, [1, 2, 4, 10, 16, 19, 21, 24, 30, 36, 38, 39]] ,
     [40, [1, 2, 4, 11, 14, 16, 24, 26, 29, 36, 38, 39]] ,
     [40, [1, 2, 4, 11, 16, 18, 22, 24, 29, 36, 38, 39]] ,
     [40, [1, 2, 4, 13, 16, 18, 22, 24, 27, 36, 38, 39]] ,
     [40, [1, 2, 4, 14, 16, 19, 21, 24, 26, 36, 38, 39]] ,
     [40, [1, 2, 4, 15, 16, 18, 22, 24, 25, 36, 38, 39]] ,
     [40, [1, 2, 4, 16, 17, 18, 22, 23, 24, 36, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 10, 30, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 14, 26, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 15, 25, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 18, 22, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 11, 15, 25, 29, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 14, 18, 22, 26, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 15, 19, 21, 25, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 9, 17, 23, 31, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 9, 18, 22, 31, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 10, 18, 22, 30, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 13, 18, 22, 27, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 15, 18, 22, 25, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 17, 18, 22, 23, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 18, 19, 21, 22, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 12, 28, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 12, 18, 22, 28, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 9, 10, 14, 26, 30, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 9, 10, 15, 25, 30, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 9, 10, 18, 22, 30, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 9, 11, 18, 22, 29, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 9, 11, 19, 21, 29, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 9, 14, 15, 25, 26, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 9, 15, 18, 22, 25, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 10, 11, 15, 25, 29, 30, 35, 38, 39]] ,
     [40, [1, 2, 5, 10, 11, 18, 22, 29, 30, 35, 38, 39]] ,
     [40, [1, 2, 5, 10, 13, 18, 22, 27, 30, 35, 38, 39]] ,
     [40, [1, 2, 5, 10, 15, 18, 22, 25, 30, 35, 38, 39]] ,
     [40, [1, 2, 5, 10, 15, 19, 21, 25, 30, 35, 38, 39]] ,
     [40, [1, 2, 5, 10, 17, 18, 22, 23, 30, 35, 38, 39]] ,
     [40, [1, 2, 5, 10, 18, 19, 21, 22, 30, 35, 38, 39]] ,
     [40, [1, 2, 5, 11, 13, 18, 22, 27, 29, 35, 38, 39]] ,
     [40, [1, 2, 5, 11, 14, 15, 25, 26, 29, 35, 38, 39]] ,
     [40, [1, 2, 5, 11, 15, 18, 22, 25, 29, 35, 38, 39]] ,
     [40, [1, 2, 5, 11, 17, 18, 22, 23, 29, 35, 38, 39]] ,
     [40, [1, 2, 5, 11, 18, 19, 21, 22, 29, 35, 38, 39]] ,
     [40, [1, 2, 5, 13, 15, 18, 22, 25, 27, 35, 38, 39]] ,
     [40, [1, 2, 5, 13, 17, 18, 22, 23, 27, 35, 38, 39]] ,
     [40, [1, 2, 5, 13, 18, 19, 21, 22, 27, 35, 38, 39]] ,
     [40, [1, 2, 5, 14, 15, 19, 21, 25, 26, 35, 38, 39]] ,
     [40, [1, 2, 5, 15, 17, 18, 22, 23, 25, 35, 38, 39]] ,
     [40, [1, 2, 6, 7, 9, 17, 23, 31, 33, 34, 38, 39]] ,
     [40, [1, 2, 6, 7, 14, 18, 22, 26, 33, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 12, 28, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 11, 12, 28, 29, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 12, 19, 21, 28, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 9, 10, 14, 26, 30, 31, 34, 38, 39]] ,
     [40, [1, 2, 6, 9, 10, 15, 25, 30, 31, 34, 38, 39]] ,
     [40, [1, 2, 6, 9, 10, 18, 22, 30, 31, 34, 38, 39]] ,
     [40, [1, 2, 6, 9, 11, 19, 21, 29, 31, 34, 38, 39]] ,
     [40, [1, 2, 6, 9, 14, 15, 25, 26, 31, 34, 38, 39]] ,
     [40, [1, 2, 6, 9, 14, 18, 22, 26, 31, 34, 38, 39]] ,
     [40, [1, 2, 6, 9, 15, 18, 22, 25, 31, 34, 38, 39]] ,
     [40, [1, 2, 6, 10, 11, 14, 26, 29, 30, 34, 38, 39]] ,
     [40, [1, 2, 6, 10, 11, 18, 22, 29, 30, 34, 38, 39]] ,
     [40, [1, 2, 6, 10, 14, 18, 22, 26, 30, 34, 38, 39]] ,
     [40, [1, 2, 6, 10, 14, 19, 21, 26, 30, 34, 38, 39]] ,
     [40, [1, 2, 6, 10, 18, 19, 21, 22, 30, 34, 38, 39]] ,
     [40, [1, 2, 6, 11, 14, 18, 22, 26, 29, 34, 38, 39]] ,
     [40, [1, 2, 6, 14, 15, 18, 22, 25, 26, 34, 38, 39]] ,
     [40, [1, 2, 7, 8, 12, 18, 22, 28, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 9, 10, 17, 23, 30, 31, 33, 38, 39]] ,
     [40, [1, 2, 7, 9, 10, 18, 22, 30, 31, 33, 38, 39]] ,
     [40, [1, 2, 7, 9, 15, 17, 23, 25, 31, 33, 38, 39]] ,
     [40, [1, 2, 7, 9, 15, 18, 22, 25, 31, 33, 38, 39]] ,
     [40, [1, 2, 7, 9, 17, 18, 22, 23, 31, 33, 38, 39]] ,
     [40, [1, 2, 7, 9, 18, 19, 21, 22, 31, 33, 38, 39]] ,
     [40, [1, 2, 7, 10, 13, 18, 22, 27, 30, 33, 38, 39]] ,
     [40, [1, 2, 7, 10, 13, 19, 21, 27, 30, 33, 38, 39]] ,
     [40, [1, 2, 7, 10, 15, 18, 22, 25, 30, 33, 38, 39]] ,
     [40, [1, 2, 7, 10, 17, 18, 22, 23, 30, 33, 38, 39]] ,
     [40, [1, 2, 7, 10, 18, 19, 21, 22, 30, 33, 38, 39]] ,
     [40, [1, 2, 7, 13, 15, 18, 22, 25, 27, 33, 38, 39]] ,
     [40, [1, 2, 7, 13, 17, 18, 22, 23, 27, 33, 38, 39]] ,
     [40, [1, 2, 7, 15, 17, 18, 22, 23, 25, 33, 38, 39]] ,
     [40, [1, 2, 8, 9, 10, 12, 28, 30, 31, 32, 38, 39]] ,
     [40, [1, 2, 8, 9, 12, 14, 26, 28, 31, 32, 38, 39]] ,
     [40, [1, 2, 8, 9, 12, 15, 25, 28, 31, 32, 38, 39]] ,
     [40, [1, 2, 8, 9, 12, 18, 22, 28, 31, 32, 38, 39]] ,
     [40, [1, 2, 8, 10, 11, 12, 28, 29, 30, 32, 38, 39]] ,
     [40, [1, 2, 8, 10, 12, 18, 22, 28, 30, 32, 38, 39]] ,
     [40, [1, 2, 8, 10, 12, 19, 21, 28, 30, 32, 38, 39]] ,
     [40, [1, 2, 8, 11, 12, 14, 26, 28, 29, 32, 38, 39]] ,
     [40, [1, 2, 8, 11, 12, 18, 22, 28, 29, 32, 38, 39]] ,
     [40, [1, 2, 8, 12, 13, 18, 22, 27, 28, 32, 38, 39]] ,
     [40, [1, 2, 8, 12, 14, 19, 21, 26, 28, 32, 38, 39]] ,
     [40, [1, 2, 8, 12, 15, 18, 22, 25, 28, 32, 38, 39]] ,
     [40, [1, 2, 8, 12, 17, 18, 22, 23, 28, 32, 38, 39]] ,
     [40, [1, 2, 9, 10, 11, 18, 22, 29, 30, 31, 38, 39]] ,
     [40, [1, 2, 9, 10, 11, 19, 21, 29, 30, 31, 38, 39]] ,
     [40, [1, 2, 9, 10, 14, 15, 25, 26, 30, 31, 38, 39]] ,
     [40, [1, 2, 9, 10, 15, 18, 22, 25, 30, 31, 38, 39]] ,
     [40, [1, 2, 9, 11, 14, 19, 21, 26, 29, 31, 38, 39]] ,
     [40, [1, 2, 10, 11, 13, 17, 23, 27, 29, 30, 38, 39]] ,
     [40, [1, 2, 10, 11, 13, 18, 22, 27, 29, 30, 38, 39]] ,
     [40, [1, 2, 10, 13, 15, 18, 22, 25, 27, 30, 38, 39]] ,
     [40, [1, 2, 10, 13, 17, 18, 22, 23, 27, 30, 38, 39]] ,
     [40, [1, 2, 10, 15, 17, 18, 22, 23, 25, 30, 38, 39]] ,
     [40, [1, 2, 11, 13, 17, 18, 22, 23, 27, 29, 38, 39]] ,
     [40, [1, 2, 13, 15, 17, 18, 22, 23, 25, 27, 38, 39]] ,
     [40, [1, 3, 4, 5, 7, 16, 24, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 16, 24, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 16, 24, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 11, 16, 24, 29, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 12, 20, 28, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 13, 16, 24, 27, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 15, 16, 24, 25, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 16, 17, 23, 24, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 16, 19, 21, 24, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 16, 24, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 10, 16, 24, 30, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 11, 16, 24, 29, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 12, 20, 28, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 13, 16, 24, 27, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 15, 16, 24, 25, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 16, 17, 23, 24, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 16, 19, 21, 24, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 9, 13, 27, 31, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 12, 16, 24, 28, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 10, 16, 24, 30, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 11, 16, 24, 29, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 12, 20, 28, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 13, 16, 24, 27, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 15, 16, 24, 25, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 16, 17, 23, 24, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 16, 19, 21, 24, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 10, 11, 16, 24, 29, 30, 36, 37, 39]] ,
     [40, [1, 3, 4, 10, 13, 16, 24, 27, 30, 36, 37, 39]] ,
     [40, [1, 3, 4, 10, 15, 16, 24, 25, 30, 36, 37, 39]] ,
     [40, [1, 3, 4, 10, 16, 17, 23, 24, 30, 36, 37, 39]] ,
     [40, [1, 3, 4, 10, 16, 19, 21, 24, 30, 36, 37, 39]] ,
     [40, [1, 3, 4, 11, 12, 20, 28, 29, 36, 37, 39]] ,
     [40, [1, 3, 4, 11, 13, 16, 24, 27, 29, 36, 37, 39]] ,
     [40, [1, 3, 4, 11, 15, 16, 24, 25, 29, 36, 37, 39]] ,
     [40, [1, 3, 4, 11, 16, 17, 23, 24, 29, 36, 37, 39]] ,
     [40, [1, 3, 4, 11, 16, 19, 21, 24, 29, 36, 37, 39]] ,
     [40, [1, 3, 4, 12, 15, 20, 25, 28, 36, 37, 39]] ,
     [40, [1, 3, 4, 12, 17, 20, 23, 28, 36, 37, 39]] ,
     [40, [1, 3, 4, 12, 19, 20, 21, 28, 36, 37, 39]] ,
     [40, [1, 3, 4, 13, 15, 16, 24, 25, 27, 36, 37, 39]] ,
     [40, [1, 3, 4, 13, 16, 17, 23, 24, 27, 36, 37, 39]] ,
     [40, [1, 3, 4, 13, 16, 19, 21, 24, 27, 36, 37, 39]] ,
     [40, [1, 3, 4, 15, 16, 17, 23, 24, 25, 36, 37, 39]] ,
     [40, [1, 3, 4, 15, 16, 19, 21, 24, 25, 36, 37, 39]] ,
     [40, [1, 3, 5, 7, 8, 12, 28, 32, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 9, 10, 30, 31, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 10, 11, 29, 30, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 10, 13, 27, 30, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 10, 15, 25, 30, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 10, 17, 23, 30, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 10, 19, 21, 30, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 8, 10, 12, 28, 30, 32, 35, 37, 39]] ,
     [40, [1, 3, 5, 8, 11, 12, 28, 29, 32, 35, 37, 39]] ,
     [40, [1, 3, 5, 8, 12, 15, 25, 28, 32, 35, 37, 39]] ,
     [40, [1, 3, 5, 8, 12, 17, 23, 28, 32, 35, 37, 39]] ,
     [40, [1, 3, 5, 8, 12, 19, 21, 28, 32, 35, 37, 39]] ,
     [40, [1, 3, 5, 9, 10, 11, 29, 30, 31, 35, 37, 39]] ,
     [40, [1, 3, 5, 9, 10, 13, 27, 30, 31, 35, 37, 39]] ,
     [40, [1, 3, 5, 9, 10, 15, 25, 30, 31, 35, 37, 39]] ,
     [40, [1, 3, 5, 9, 10, 17, 23, 30, 31, 35, 37, 39]] ,
     [40, [1, 3, 5, 9, 10, 19, 21, 30, 31, 35, 37, 39]] ,
     [40, [1, 3, 5, 10, 11, 13, 27, 29, 30, 35, 37, 39]] ,
     [40, [1, 3, 5, 10, 11, 15, 25, 29, 30, 35, 37, 39]] ,
     [40, [1, 3, 5, 10, 11, 19, 21, 29, 30, 35, 37, 39]] ,
     [40, [1, 3, 5, 10, 13, 17, 23, 27, 30, 35, 37, 39]] ,
     [40, [1, 3, 5, 10, 13, 19, 21, 27, 30, 35, 37, 39]] ,
     [40, [1, 3, 5, 10, 15, 17, 23, 25, 30, 35, 37, 39]] ,
     [40, [1, 3, 5, 10, 15, 19, 21, 25, 30, 35, 37, 39]] ,
     [40, [1, 3, 5, 10, 17, 19, 21, 23, 30, 35, 37, 39]] ,
     [40, [1, 3, 7, 8, 10, 12, 28, 30, 32, 33, 37, 39]] ,
     [40, [1, 3, 7, 8, 11, 12, 28, 29, 32, 33, 37, 39]] ,
     [40, [1, 3, 7, 8, 12, 15, 25, 28, 32, 33, 37, 39]] ,
     [40, [1, 3, 7, 8, 12, 17, 23, 28, 32, 33, 37, 39]] ,
     [40, [1, 3, 7, 9, 10, 11, 29, 30, 31, 33, 37, 39]] ,
     [40, [1, 3, 7, 9, 10, 13, 27, 30, 31, 33, 37, 39]] ,
     [40, [1, 3, 7, 9, 10, 17, 23, 30, 31, 33, 37, 39]] ,
     [40, [1, 3, 7, 9, 10, 19, 21, 30, 31, 33, 37, 39]] ,
     [40, [1, 3, 7, 10, 13, 17, 23, 27, 30, 33, 37, 39]] ,
     [40, [1, 3, 7, 10, 13, 19, 21, 27, 30, 33, 37, 39]] ,
     [40, [1, 3, 7, 10, 15, 17, 23, 25, 30, 33, 37, 39]] ,
     [40, [1, 3, 7, 10, 15, 19, 21, 25, 30, 33, 37, 39]] ,
     [40, [1, 3, 7, 10, 17, 19, 21, 23, 30, 33, 37, 39]] ,
     [40, [1, 3, 8, 10, 11, 12, 28, 29, 30, 32, 37, 39]] ,
     [40, [1, 3, 8, 10, 12, 15, 25, 28, 30, 32, 37, 39]] ,
     [40, [1, 3, 8, 10, 12, 17, 23, 28, 30, 32, 37, 39]] ,
     [40, [1, 3, 8, 10, 12, 19, 21, 28, 30, 32, 37, 39]] ,
     [40, [1, 3, 8, 11, 12, 15, 25, 28, 29, 32, 37, 39]] ,
     [40, [1, 3, 8, 11, 12, 19, 21, 28, 29, 32, 37, 39]] ,
     [40, [1, 3, 8, 12, 15, 17, 23, 25, 28, 32, 37, 39]] ,
     [40, [1, 3, 8, 12, 15, 19, 21, 25, 28, 32, 37, 39]] ,
     [40, [1, 3, 10, 11, 15, 19, 21, 25, 29, 30, 37, 39]] ,
     [40, [1, 4, 5, 6, 9, 16, 24, 31, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 14, 16, 24, 26, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 9, 16, 24, 31, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 10, 16, 24, 30, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 12, 20, 28, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 15, 16, 24, 25, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 16, 17, 23, 24, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 8, 12, 16, 24, 28, 32, 35, 36, 39]] ,
     [40, [1, 4, 5, 9, 10, 16, 24, 30, 31, 35, 36, 39]] ,
     [40, [1, 4, 5, 9, 11, 16, 24, 29, 31, 35, 36, 39]] ,
     [40, [1, 4, 5, 9, 12, 20, 28, 31, 35, 36, 39]] ,
     [40, [1, 4, 5, 9, 15, 16, 24, 25, 31, 35, 36, 39]] ,
     [40, [1, 4, 5, 10, 11, 16, 24, 29, 30, 35, 36, 39]] ,
     [40, [1, 4, 5, 10, 15, 16, 24, 25, 30, 35, 36, 39]] ,
     [40, [1, 4, 5, 10, 16, 17, 23, 24, 30, 35, 36, 39]] ,
     [40, [1, 4, 5, 10, 16, 19, 21, 24, 30, 35, 36, 39]] ,
     [40, [1, 4, 5, 11, 12, 20, 28, 29, 35, 36, 39]] ,
     [40, [1, 4, 5, 11, 15, 16, 24, 25, 29, 35, 36, 39]] ,
     [40, [1, 4, 5, 11, 16, 19, 21, 24, 29, 35, 36, 39]] ,
     [40, [1, 4, 5, 12, 15, 20, 25, 28, 35, 36, 39]] ,
     [40, [1, 4, 5, 12, 19, 20, 21, 28, 35, 36, 39]] ,
     [40, [1, 4, 5, 15, 16, 17, 23, 24, 25, 35, 36, 39]] ,
     [40, [1, 4, 6, 9, 10, 16, 24, 30, 31, 34, 36, 39]] ,
     [40, [1, 4, 6, 9, 14, 16, 24, 26, 31, 34, 36, 39]] ,
     [40, [1, 4, 6, 9, 15, 16, 24, 25, 31, 34, 36, 39]] ,
     [40, [1, 4, 6, 10, 11, 16, 24, 29, 30, 34, 36, 39]] ,
     [40, [1, 4, 6, 10, 14, 16, 24, 26, 30, 34, 36, 39]] ,
     [40, [1, 4, 6, 10, 16, 19, 21, 24, 30, 34, 36, 39]] ,
     [40, [1, 4, 6, 11, 14, 16, 24, 26, 29, 34, 36, 39]] ,
     [40, [1, 4, 6, 14, 15, 16, 24, 25, 26, 34, 36, 39]] ,
     [40, [1, 4, 7, 8, 9, 17, 23, 31, 32, 33, 36, 39]] ,
     [40, [1, 4, 7, 8, 12, 16, 24, 28, 32, 33, 36, 39]] ,
     [40, [1, 4, 7, 9, 10, 16, 24, 30, 31, 33, 36, 39]] ,
     [40, [1, 4, 7, 9, 12, 20, 28, 31, 33, 36, 39]] ,
     [40, [1, 4, 7, 9, 15, 16, 24, 25, 31, 33, 36, 39]] ,
     [40, [1, 4, 7, 9, 15, 17, 23, 25, 31, 33, 36, 39]] ,
     [40, [1, 4, 7, 9, 16, 17, 23, 24, 31, 33, 36, 39]] ,
     [40, [1, 4, 7, 10, 15, 16, 24, 25, 30, 33, 36, 39]] ,
     [40, [1, 4, 7, 10, 16, 17, 23, 24, 30, 33, 36, 39]] ,
     [40, [1, 4, 7, 12, 15, 20, 25, 28, 33, 36, 39]] ,
     [40, [1, 4, 7, 15, 16, 17, 23, 24, 25, 33, 36, 39]] ,
     [40, [1, 4, 8, 9, 12, 16, 24, 28, 31, 32, 36, 39]] ,
     [40, [1, 4, 8, 10, 12, 16, 24, 28, 30, 32, 36, 39]] ,
     [40, [1, 4, 8, 11, 12, 16, 24, 28, 29, 32, 36, 39]] ,
     [40, [1, 4, 8, 12, 15, 16, 24, 25, 28, 32, 36, 39]] ,
     [40, [1, 4, 9, 10, 11, 16, 24, 29, 30, 31, 36, 39]] ,
     [40, [1, 4, 9, 10, 15, 16, 24, 25, 30, 31, 36, 39]] ,
     [40, [1, 4, 9, 11, 12, 19, 21, 28, 29, 31, 36, 39]] ,
     [40, [1, 4, 9, 11, 12, 20, 28, 29, 31, 36, 39]] ,
     [40, [1, 4, 9, 11, 19, 20, 21, 29, 31, 36, 39]] ,
     [40, [1, 4, 9, 12, 15, 20, 25, 28, 31, 36, 39]] ,
     [40, [1, 4, 10, 15, 16, 17, 23, 24, 25, 30, 36, 39]] ,
     [40, [1, 5, 6, 8, 9, 12, 28, 31, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 12, 14, 26, 28, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 9, 10, 14, 26, 30, 31, 34, 35, 39]] ,
     [40, [1, 5, 6, 9, 10, 15, 25, 30, 31, 34, 35, 39]] ,
     [40, [1, 5, 6, 9, 11, 14, 26, 29, 31, 34, 35, 39]] ,
     [40, [1, 5, 6, 9, 11, 19, 21, 29, 31, 34, 35, 39]] ,
     [40, [1, 5, 6, 9, 14, 15, 25, 26, 31, 34, 35, 39]] ,
     [40, [1, 5, 6, 10, 11, 14, 26, 29, 30, 34, 35, 39]] ,
     [40, [1, 5, 6, 10, 11, 15, 25, 29, 30, 34, 35, 39]] ,
     [40, [1, 5, 6, 10, 14, 15, 25, 26, 30, 34, 35, 39]] ,
     [40, [1, 5, 6, 10, 14, 19, 21, 26, 30, 34, 35, 39]] ,
     [40, [1, 5, 6, 10, 15, 19, 21, 25, 30, 34, 35, 39]] ,
     [40, [1, 5, 6, 11, 14, 15, 25, 26, 29, 34, 35, 39]] ,
     [40, [1, 5, 6, 11, 14, 19, 21, 26, 29, 34, 35, 39]] ,
     [40, [1, 5, 7, 9, 10, 15, 25, 30, 31, 33, 35, 39]] ,
     [40, [1, 5, 7, 9, 10, 17, 23, 30, 31, 33, 35, 39]] ,
     [40, [1, 5, 8, 9, 10, 12, 28, 30, 31, 32, 35, 39]] ,
     [40, [1, 5, 8, 9, 11, 12, 28, 29, 31, 32, 35, 39]] ,
     [40, [1, 5, 8, 9, 12, 15, 25, 28, 31, 32, 35, 39]] ,
     [40, [1, 5, 8, 10, 11, 12, 28, 29, 30, 32, 35, 39]] ,
     [40, [1, 5, 8, 10, 12, 15, 25, 28, 30, 32, 35, 39]] ,
     [40, [1, 5, 8, 10, 12, 19, 21, 28, 30, 32, 35, 39]] ,
     [40, [1, 5, 8, 11, 12, 15, 25, 28, 29, 32, 35, 39]] ,
     [40, [1, 5, 8, 11, 12, 19, 21, 28, 29, 32, 35, 39]] ,
     [40, [1, 5, 9, 10, 11, 15, 25, 29, 30, 31, 35, 39]] ,
     [40, [1, 5, 9, 10, 11, 19, 21, 29, 30, 31, 35, 39]] ,
     [40, [1, 6, 8, 9, 10, 12, 28, 30, 31, 32, 34, 39]] ,
     [40, [1, 6, 8, 9, 12, 14, 26, 28, 31, 32, 34, 39]] ,
     [40, [1, 6, 8, 9, 12, 15, 25, 28, 31, 32, 34, 39]] ,
     [40, [1, 6, 8, 10, 11, 12, 28, 29, 30, 32, 34, 39]] ,
     [40, [1, 6, 8, 10, 12, 14, 26, 28, 30, 32, 34, 39]] ,
     [40, [1, 6, 8, 10, 12, 19, 21, 28, 30, 32, 34, 39]] ,
     [40, [1, 6, 8, 11, 12, 14, 26, 28, 29, 32, 34, 39]] ,
     [40, [1, 6, 8, 12, 14, 15, 25, 26, 28, 32, 34, 39]] ,
     [40, [1, 6, 9, 10, 11, 14, 26, 29, 30, 31, 34, 39]] ,
     [40, [1, 6, 9, 10, 11, 19, 21, 29, 30, 31, 34, 39]] ,
     [40, [1, 6, 9, 10, 14, 15, 25, 26, 30, 31, 34, 39]] ,
     [40, [1, 7, 9, 10, 15, 17, 23, 25, 30, 31, 33, 39]] ,
     [40, [1, 7, 9, 15, 17, 20, 23, 25, 31, 33, 39]] ,
     [40, [1, 8, 9, 10, 11, 12, 28, 29, 30, 31, 32, 39]] ,
     [40, [1, 8, 9, 10, 12, 15, 25, 28, 30, 31, 32, 39]] ,
     [40, [1, 9, 11, 12, 19, 20, 21, 28, 29, 31, 39]] ,
     [40, [2, 4, 5, 6, 10, 16, 24, 30, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 14, 16, 24, 26, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 15, 16, 24, 25, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 16, 18, 22, 24, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 8, 12, 16, 24, 28, 32, 35, 36, 38]] ,
     [40, [2, 4, 5, 8, 15, 18, 22, 25, 32, 35, 36, 38]] ,
     [40, [2, 4, 5, 10, 14, 16, 24, 26, 30, 35, 36, 38]] ,
     [40, [2, 4, 5, 10, 15, 16, 24, 25, 30, 35, 36, 38]] ,
     [40, [2, 4, 5, 10, 16, 18, 22, 24, 30, 35, 36, 38]] ,
     [40, [2, 4, 5, 14, 15, 16, 24, 25, 26, 35, 36, 38]] ,
     [40, [2, 5, 6, 10, 14, 15, 25, 26, 30, 34, 35, 38]] ,
     [40, [2, 5, 6, 10, 14, 18, 22, 26, 30, 34, 35, 38]] ,
     [40, [2, 5, 8, 10, 12, 15, 25, 28, 30, 32, 35, 38]] ,
     [40, [2, 5, 8, 10, 12, 18, 22, 28, 30, 32, 35, 38]] ,
     [40, [2, 5, 8, 15, 18, 20, 22, 25, 32, 35, 38]] ,
     [40, [4, 5, 8, 10, 12, 16, 24, 28, 30, 32, 35, 36]] ,
     [40, [1, 2, 3, 4, 5, 16, 18, 22, 24, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 11, 16, 24, 29, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 16, 18, 22, 24, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 13, 16, 24, 27, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 16, 18, 22, 24, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 16, 18, 22, 24, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 11, 16, 18, 22, 24, 29, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 13, 16, 18, 22, 24, 27, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 15, 16, 18, 22, 24, 25, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 16, 17, 18, 22, 23, 24, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 16, 17, 19, 21, 23, 24, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 16, 18, 19, 21, 22, 24, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 13, 27, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 14, 18, 22, 26, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 18, 22, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 18, 22, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 11, 15, 25, 29, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 11, 18, 22, 29, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 13, 18, 22, 27, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 15, 18, 22, 25, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 17, 18, 22, 23, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 18, 19, 21, 22, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 12, 18, 22, 28, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 13, 27, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 18, 22, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 11, 18, 22, 29, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 13, 14, 26, 27, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 13, 15, 25, 27, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 13, 18, 22, 27, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 15, 18, 22, 25, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 17, 18, 22, 23, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 18, 19, 21, 22, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 11, 18, 22, 29, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 13, 18, 22, 27, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 15, 18, 22, 25, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 17, 18, 22, 23, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 18, 19, 21, 22, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 11, 13, 18, 22, 27, 29, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 11, 15, 18, 22, 25, 29, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 11, 17, 18, 22, 23, 29, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 11, 18, 19, 21, 22, 29, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 13, 15, 18, 22, 25, 27, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 13, 17, 18, 22, 23, 27, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 13, 18, 19, 21, 22, 27, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 15, 17, 18, 22, 23, 25, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 15, 17, 19, 21, 23, 25, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 15, 18, 19, 21, 22, 25, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 17, 18, 19, 21, 22, 23, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 10, 11, 29, 30, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 11, 14, 26, 29, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 11, 18, 22, 29, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 14, 18, 22, 26, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 9, 10, 13, 27, 30, 31, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 9, 13, 14, 26, 27, 31, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 9, 14, 18, 22, 26, 31, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 10, 14, 18, 22, 26, 30, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 10, 17, 19, 21, 23, 30, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 11, 14, 18, 22, 26, 29, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 14, 15, 18, 22, 25, 26, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 14, 17, 18, 22, 23, 26, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 14, 17, 19, 21, 23, 26, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 14, 18, 19, 21, 22, 26, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 17, 18, 19, 21, 22, 23, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 11, 12, 28, 29, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 12, 18, 22, 28, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 10, 18, 22, 30, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 11, 18, 22, 29, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 11, 19, 21, 29, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 13, 17, 23, 27, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 13, 18, 22, 27, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 15, 18, 22, 25, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 17, 18, 22, 23, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 18, 19, 21, 22, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 10, 11, 14, 26, 29, 30, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 10, 11, 18, 22, 29, 30, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 10, 13, 18, 22, 27, 30, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 10, 15, 18, 22, 25, 30, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 10, 17, 18, 22, 23, 30, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 10, 18, 19, 21, 22, 30, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 11, 13, 17, 23, 27, 29, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 11, 13, 18, 22, 27, 29, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 13, 15, 18, 22, 25, 27, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 13, 17, 18, 22, 23, 27, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 13, 17, 19, 21, 23, 27, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 13, 18, 19, 21, 22, 27, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 15, 17, 18, 22, 23, 25, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 15, 18, 19, 21, 22, 25, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 17, 18, 19, 21, 22, 23, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 12, 13, 27, 28, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 12, 18, 22, 28, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 12, 18, 22, 28, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 11, 12, 18, 22, 28, 29, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 12, 13, 18, 22, 27, 28, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 12, 15, 18, 22, 25, 28, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 12, 17, 18, 22, 23, 28, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 12, 17, 19, 21, 23, 28, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 12, 18, 19, 21, 22, 28, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 10, 11, 18, 22, 29, 30, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 10, 13, 15, 25, 27, 30, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 10, 13, 18, 22, 27, 30, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 10, 15, 18, 22, 25, 30, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 10, 17, 18, 22, 23, 30, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 10, 18, 19, 21, 22, 30, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 11, 13, 18, 22, 27, 29, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 11, 13, 19, 21, 27, 29, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 11, 15, 18, 22, 25, 29, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 11, 17, 18, 22, 23, 29, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 11, 17, 19, 21, 23, 29, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 11, 18, 19, 21, 22, 29, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 13, 15, 18, 22, 25, 27, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 15, 17, 18, 22, 23, 25, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 15, 18, 19, 21, 22, 25, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 17, 18, 19, 21, 22, 23, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 11, 13, 18, 22, 27, 29, 30, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 11, 15, 18, 22, 25, 29, 30, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 11, 17, 18, 22, 23, 29, 30, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 11, 18, 19, 21, 22, 29, 30, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 13, 15, 18, 22, 25, 27, 30, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 13, 17, 18, 22, 23, 27, 30, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 13, 18, 19, 21, 22, 27, 30, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 14, 17, 19, 21, 23, 26, 30, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 15, 17, 18, 22, 23, 25, 30, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 15, 18, 19, 21, 22, 25, 30, 37, 38, 39]] ,
     [40, [1, 2, 3, 11, 13, 15, 18, 22, 25, 27, 29, 37, 38, 39]] ,
     [40, [1, 2, 3, 11, 13, 17, 18, 22, 23, 27, 29, 37, 38, 39]] ,
     [40, [1, 2, 3, 11, 13, 18, 19, 21, 22, 27, 29, 37, 38, 39]] ,
     [40, [1, 2, 3, 11, 15, 17, 18, 22, 23, 25, 29, 37, 38, 39]] ,
     [40, [1, 2, 3, 11, 15, 18, 19, 21, 22, 25, 29, 37, 38, 39]] ,
     [40, [1, 2, 3, 13, 15, 17, 18, 22, 23, 25, 27, 37, 38, 39]] ,
     [40, [1, 2, 3, 13, 15, 18, 19, 21, 22, 25, 27, 37, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 16, 24, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 16, 18, 22, 24, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 10, 16, 24, 30, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 14, 16, 24, 26, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 15, 16, 24, 25, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 16, 18, 22, 24, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 10, 16, 18, 22, 24, 30, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 11, 15, 16, 24, 25, 29, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 11, 16, 18, 22, 24, 29, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 13, 16, 18, 22, 24, 27, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 15, 16, 18, 22, 24, 25, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 15, 16, 19, 21, 24, 25, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 16, 17, 18, 22, 23, 24, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 16, 18, 19, 21, 22, 24, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 10, 16, 24, 30, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 14, 16, 24, 26, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 15, 16, 24, 25, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 16, 18, 22, 24, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 10, 11, 16, 24, 29, 30, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 10, 16, 19, 21, 24, 30, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 11, 14, 16, 24, 26, 29, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 11, 16, 18, 22, 24, 29, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 14, 16, 18, 22, 24, 26, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 14, 16, 19, 21, 24, 26, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 16, 18, 19, 21, 22, 24, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 9, 16, 17, 23, 24, 31, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 9, 16, 18, 22, 24, 31, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 10, 16, 18, 22, 24, 30, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 13, 16, 18, 22, 24, 27, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 13, 16, 19, 21, 24, 27, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 15, 16, 18, 22, 24, 25, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 16, 17, 18, 22, 23, 24, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 16, 18, 19, 21, 22, 24, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 9, 12, 16, 24, 28, 31, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 11, 12, 16, 24, 28, 29, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 12, 16, 18, 22, 24, 28, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 12, 16, 19, 21, 24, 28, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 9, 10, 14, 16, 24, 26, 30, 31, 36, 38, 39]] ,
     [40, [1, 2, 4, 9, 10, 15, 16, 24, 25, 30, 31, 36, 38, 39]] ,
     [40, [1, 2, 4, 9, 10, 16, 18, 22, 24, 30, 31, 36, 38, 39]] ,
     [40, [1, 2, 4, 9, 11, 16, 18, 22, 24, 29, 31, 36, 38, 39]] ,
     [40, [1, 2, 4, 9, 11, 16, 19, 21, 24, 29, 31, 36, 38, 39]] ,
     [40, [1, 2, 4, 9, 14, 15, 16, 24, 25, 26, 31, 36, 38, 39]] ,
     [40, [1, 2, 4, 9, 15, 16, 18, 22, 24, 25, 31, 36, 38, 39]] ,
     [40, [1, 2, 4, 10, 11, 14, 16, 24, 26, 29, 30, 36, 38, 39]] ,
     [40, [1, 2, 4, 10, 11, 16, 18, 22, 24, 29, 30, 36, 38, 39]] ,
     [40, [1, 2, 4, 10, 13, 16, 18, 22, 24, 27, 30, 36, 38, 39]] ,
     [40, [1, 2, 4, 10, 14, 16, 19, 21, 24, 26, 30, 36, 38, 39]] ,
     [40, [1, 2, 4, 10, 15, 16, 18, 22, 24, 25, 30, 36, 38, 39]] ,
     [40, [1, 2, 4, 10, 16, 17, 18, 22, 23, 24, 30, 36, 38, 39]] ,
     [40, [1, 2, 4, 11, 13, 16, 17, 23, 24, 27, 29, 36, 38, 39]] ,
     [40, [1, 2, 4, 11, 13, 16, 18, 22, 24, 27, 29, 36, 38, 39]] ,
     [40, [1, 2, 4, 13, 15, 16, 18, 22, 24, 25, 27, 36, 38, 39]] ,
     [40, [1, 2, 4, 13, 16, 17, 18, 22, 23, 24, 27, 36, 38, 39]] ,
     [40, [1, 2, 4, 15, 16, 17, 18, 22, 23, 24, 25, 36, 38, 39]] ,
     [40, [1, 2, 5, 6, 7, 9, 17, 23, 31, 33, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 7, 14, 18, 22, 26, 33, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 12, 28, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 10, 14, 26, 30, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 10, 15, 25, 30, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 10, 18, 22, 30, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 11, 19, 21, 29, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 14, 15, 25, 26, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 14, 18, 22, 26, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 15, 18, 22, 25, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 10, 11, 15, 25, 29, 30, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 10, 14, 18, 22, 26, 30, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 10, 15, 19, 21, 25, 30, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 11, 14, 15, 25, 26, 29, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 11, 14, 18, 22, 26, 29, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 11, 15, 18, 22, 25, 29, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 14, 15, 18, 22, 25, 26, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 14, 15, 19, 21, 25, 26, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 14, 18, 19, 21, 22, 26, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 15, 18, 19, 21, 22, 25, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 12, 18, 22, 28, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 9, 10, 17, 23, 30, 31, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 9, 10, 18, 22, 30, 31, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 9, 15, 17, 23, 25, 31, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 9, 15, 18, 22, 25, 31, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 9, 17, 18, 22, 23, 31, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 9, 18, 19, 21, 22, 31, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 10, 13, 18, 22, 27, 30, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 10, 15, 18, 22, 25, 30, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 10, 17, 18, 22, 23, 30, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 10, 18, 19, 21, 22, 30, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 13, 15, 18, 22, 25, 27, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 13, 15, 19, 21, 25, 27, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 13, 17, 18, 22, 23, 27, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 13, 18, 19, 21, 22, 27, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 15, 17, 18, 22, 23, 25, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 15, 18, 19, 21, 22, 25, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 10, 12, 28, 30, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 12, 14, 26, 28, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 12, 15, 25, 28, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 12, 18, 22, 28, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 10, 12, 18, 22, 28, 30, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 11, 12, 15, 25, 28, 29, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 11, 12, 18, 22, 28, 29, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 12, 13, 18, 22, 27, 28, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 12, 15, 18, 22, 25, 28, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 12, 15, 19, 21, 25, 28, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 12, 17, 18, 22, 23, 28, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 12, 18, 19, 21, 22, 28, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 9, 10, 11, 18, 22, 29, 30, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 9, 10, 11, 19, 21, 29, 30, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 9, 10, 14, 15, 25, 26, 30, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 9, 10, 15, 18, 22, 25, 30, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 9, 11, 14, 19, 21, 26, 29, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 9, 11, 15, 18, 22, 25, 29, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 9, 11, 15, 19, 21, 25, 29, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 9, 11, 18, 19, 21, 22, 29, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 10, 11, 13, 18, 22, 27, 29, 30, 35, 38, 39]] ,
     [40, [1, 2, 5, 10, 11, 14, 15, 25, 26, 29, 30, 35, 38, 39]] ,
     [40, [1, 2, 5, 10, 11, 15, 18, 22, 25, 29, 30, 35, 38, 39]] ,
     [40, [1, 2, 5, 10, 11, 17, 18, 22, 23, 29, 30, 35, 38, 39]] ,
     [40, [1, 2, 5, 10, 11, 18, 19, 21, 22, 29, 30, 35, 38, 39]] ,
     [40, [1, 2, 5, 10, 13, 15, 18, 22, 25, 27, 30, 35, 38, 39]] ,
     [40, [1, 2, 5, 10, 13, 17, 18, 22, 23, 27, 30, 35, 38, 39]] ,
     [40, [1, 2, 5, 10, 13, 18, 19, 21, 22, 27, 30, 35, 38, 39]] ,
     [40, [1, 2, 5, 10, 14, 15, 19, 21, 25, 26, 30, 35, 38, 39]] ,
     [40, [1, 2, 5, 10, 15, 17, 18, 22, 23, 25, 30, 35, 38, 39]] ,
     [40, [1, 2, 5, 11, 13, 15, 17, 23, 25, 27, 29, 35, 38, 39]] ,
     [40, [1, 2, 5, 11, 13, 15, 18, 22, 25, 27, 29, 35, 38, 39]] ,
     [40, [1, 2, 5, 11, 13, 17, 18, 22, 23, 27, 29, 35, 38, 39]] ,
     [40, [1, 2, 5, 11, 13, 18, 19, 21, 22, 27, 29, 35, 38, 39]] ,
     [40, [1, 2, 5, 13, 15, 17, 18, 22, 23, 25, 27, 35, 38, 39]] ,
     [40, [1, 2, 6, 7, 9, 10, 17, 23, 30, 31, 33, 34, 38, 39]] ,
     [40, [1, 2, 6, 7, 9, 14, 17, 23, 26, 31, 33, 34, 38, 39]] ,
     [40, [1, 2, 6, 7, 9, 14, 18, 22, 26, 31, 33, 34, 38, 39]] ,
     [40, [1, 2, 6, 7, 9, 15, 17, 23, 25, 31, 33, 34, 38, 39]] ,
     [40, [1, 2, 6, 7, 10, 14, 18, 22, 26, 30, 33, 34, 38, 39]] ,
     [40, [1, 2, 6, 7, 14, 15, 18, 22, 25, 26, 33, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 10, 12, 28, 30, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 12, 14, 26, 28, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 12, 15, 25, 28, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 12, 18, 22, 28, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 10, 11, 12, 28, 29, 30, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 10, 12, 19, 21, 28, 30, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 11, 12, 14, 26, 28, 29, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 11, 12, 18, 22, 28, 29, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 12, 14, 18, 22, 26, 28, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 12, 14, 19, 21, 26, 28, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 12, 18, 19, 21, 22, 28, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 9, 10, 11, 19, 21, 29, 30, 31, 34, 38, 39]] ,
     [40, [1, 2, 6, 9, 10, 14, 15, 25, 26, 30, 31, 34, 38, 39]] ,
     [40, [1, 2, 6, 9, 10, 14, 18, 22, 26, 30, 31, 34, 38, 39]] ,
     [40, [1, 2, 6, 9, 10, 15, 18, 22, 25, 30, 31, 34, 38, 39]] ,
     [40, [1, 2, 6, 9, 11, 14, 18, 22, 26, 29, 31, 34, 38, 39]] ,
     [40, [1, 2, 6, 9, 11, 14, 19, 21, 26, 29, 31, 34, 38, 39]] ,
     [40, [1, 2, 6, 9, 11, 18, 19, 21, 22, 29, 31, 34, 38, 39]] ,
     [40, [1, 2, 6, 9, 14, 15, 18, 22, 25, 26, 31, 34, 38, 39]] ,
     [40, [1, 2, 6, 10, 11, 14, 18, 22, 26, 29, 30, 34, 38, 39]] ,
     [40, [1, 2, 6, 10, 14, 15, 18, 22, 25, 26, 30, 34, 38, 39]] ,
     [40, [1, 2, 7, 8, 9, 12, 17, 23, 28, 31, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 9, 12, 18, 22, 28, 31, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 10, 12, 18, 22, 28, 30, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 12, 13, 18, 22, 27, 28, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 12, 13, 19, 21, 27, 28, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 12, 15, 18, 22, 25, 28, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 12, 17, 18, 22, 23, 28, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 12, 18, 19, 21, 22, 28, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 9, 10, 15, 17, 23, 25, 30, 31, 33, 38, 39]] ,
     [40, [1, 2, 7, 9, 10, 15, 18, 22, 25, 30, 31, 33, 38, 39]] ,
     [40, [1, 2, 7, 9, 10, 17, 18, 22, 23, 30, 31, 33, 38, 39]] ,
     [40, [1, 2, 7, 9, 10, 18, 19, 21, 22, 30, 31, 33, 38, 39]] ,
     [40, [1, 2, 7, 9, 15, 17, 18, 22, 23, 25, 31, 33, 38, 39]] ,
     [40, [1, 2, 7, 10, 13, 15, 18, 22, 25, 27, 30, 33, 38, 39]] ,
     [40, [1, 2, 7, 10, 13, 17, 18, 22, 23, 27, 30, 33, 38, 39]] ,
     [40, [1, 2, 7, 10, 15, 17, 18, 22, 23, 25, 30, 33, 38, 39]] ,
     [40, [1, 2, 7, 13, 15, 17, 18, 22, 23, 25, 27, 33, 38, 39]] ,
     [40, [1, 2, 8, 9, 10, 12, 14, 26, 28, 30, 31, 32, 38, 39]] ,
     [40, [1, 2, 8, 9, 10, 12, 15, 25, 28, 30, 31, 32, 38, 39]] ,
     [40, [1, 2, 8, 9, 10, 12, 18, 22, 28, 30, 31, 32, 38, 39]] ,
     [40, [1, 2, 8, 9, 11, 12, 18, 22, 28, 29, 31, 32, 38, 39]] ,
     [40, [1, 2, 8, 9, 11, 12, 19, 21, 28, 29, 31, 32, 38, 39]] ,
     [40, [1, 2, 8, 9, 11, 18, 19, 21, 22, 29, 31, 32, 38, 39]] ,
     [40, [1, 2, 8, 9, 12, 14, 15, 25, 26, 28, 31, 32, 38, 39]] ,
     [40, [1, 2, 8, 9, 12, 15, 18, 22, 25, 28, 31, 32, 38, 39]] ,
     [40, [1, 2, 8, 10, 11, 12, 14, 26, 28, 29, 30, 32, 38, 39]] ,
     [40, [1, 2, 8, 10, 11, 12, 18, 22, 28, 29, 30, 32, 38, 39]] ,
     [40, [1, 2, 8, 10, 12, 13, 18, 22, 27, 28, 30, 32, 38, 39]] ,
     [40, [1, 2, 8, 10, 12, 14, 19, 21, 26, 28, 30, 32, 38, 39]] ,
     [40, [1, 2, 8, 10, 12, 15, 18, 22, 25, 28, 30, 32, 38, 39]] ,
     [40, [1, 2, 8, 10, 12, 17, 18, 22, 23, 28, 30, 32, 38, 39]] ,
     [40, [1, 2, 8, 11, 12, 13, 17, 23, 27, 28, 29, 32, 38, 39]] ,
     [40, [1, 2, 8, 11, 12, 13, 18, 22, 27, 28, 29, 32, 38, 39]] ,
     [40, [1, 2, 8, 12, 13, 15, 18, 22, 25, 27, 28, 32, 38, 39]] ,
     [40, [1, 2, 8, 12, 13, 17, 18, 22, 23, 27, 28, 32, 38, 39]] ,
     [40, [1, 2, 8, 12, 15, 17, 18, 22, 23, 25, 28, 32, 38, 39]] ,
     [40, [1, 2, 9, 10, 11, 14, 19, 21, 26, 29, 30, 31, 38, 39]] ,
     [40, [1, 2, 10, 11, 13, 17, 18, 22, 23, 27, 29, 30, 38, 39]] ,
     [40, [1, 2, 10, 13, 15, 17, 18, 22, 23, 25, 27, 30, 38, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 16, 24, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 16, 24, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 11, 16, 24, 29, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 12, 20, 28, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 13, 16, 24, 27, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 15, 16, 24, 25, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 16, 17, 23, 24, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 16, 19, 21, 24, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 12, 16, 24, 28, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 10, 16, 24, 30, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 11, 16, 24, 29, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 12, 20, 28, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 13, 16, 24, 27, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 15, 16, 24, 25, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 16, 17, 23, 24, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 16, 19, 21, 24, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 11, 16, 24, 29, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 13, 16, 24, 27, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 15, 16, 24, 25, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 16, 17, 23, 24, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 16, 19, 21, 24, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 11, 12, 20, 28, 29, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 11, 13, 16, 24, 27, 29, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 11, 15, 16, 24, 25, 29, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 11, 16, 17, 23, 24, 29, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 11, 16, 19, 21, 24, 29, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 12, 13, 20, 27, 28, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 12, 15, 20, 25, 28, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 12, 17, 20, 23, 28, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 12, 19, 20, 21, 28, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 13, 15, 16, 24, 25, 27, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 13, 16, 17, 23, 24, 27, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 13, 16, 19, 21, 24, 27, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 15, 16, 17, 23, 24, 25, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 15, 16, 19, 21, 24, 25, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 16, 17, 19, 21, 23, 24, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 12, 16, 24, 28, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 10, 16, 24, 30, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 11, 16, 24, 29, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 12, 20, 28, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 13, 16, 24, 27, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 15, 16, 24, 25, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 16, 17, 23, 24, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 16, 19, 21, 24, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 10, 11, 16, 24, 29, 30, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 10, 13, 16, 24, 27, 30, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 10, 15, 16, 24, 25, 30, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 10, 16, 17, 23, 24, 30, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 10, 16, 19, 21, 24, 30, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 11, 12, 20, 28, 29, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 11, 13, 16, 24, 27, 29, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 12, 13, 20, 27, 28, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 12, 15, 20, 25, 28, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 12, 17, 20, 23, 28, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 12, 19, 20, 21, 28, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 13, 15, 16, 24, 25, 27, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 13, 16, 17, 23, 24, 27, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 13, 16, 19, 21, 24, 27, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 15, 16, 17, 23, 24, 25, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 15, 16, 19, 21, 24, 25, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 16, 17, 19, 21, 23, 24, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 9, 10, 13, 27, 30, 31, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 9, 12, 16, 24, 28, 31, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 10, 12, 16, 24, 28, 30, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 11, 12, 16, 24, 28, 29, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 12, 15, 16, 24, 25, 28, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 12, 16, 17, 23, 24, 28, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 12, 16, 19, 21, 24, 28, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 10, 11, 16, 24, 29, 30, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 10, 13, 16, 24, 27, 30, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 10, 15, 16, 24, 25, 30, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 10, 16, 17, 23, 24, 30, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 10, 16, 19, 21, 24, 30, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 11, 12, 20, 28, 29, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 11, 13, 16, 24, 27, 29, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 11, 15, 16, 24, 25, 29, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 11, 16, 17, 23, 24, 29, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 11, 16, 19, 21, 24, 29, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 12, 13, 20, 27, 28, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 12, 17, 20, 23, 28, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 13, 15, 16, 24, 25, 27, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 15, 16, 17, 23, 24, 25, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 15, 16, 19, 21, 24, 25, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 16, 17, 19, 21, 23, 24, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 10, 11, 13, 16, 24, 27, 29, 30, 36, 37, 39]] ,
     [40, [1, 3, 4, 10, 11, 15, 16, 24, 25, 29, 30, 36, 37, 39]] ,
     [40, [1, 3, 4, 10, 11, 16, 17, 23, 24, 29, 30, 36, 37, 39]] ,
     [40, [1, 3, 4, 10, 11, 16, 19, 21, 24, 29, 30, 36, 37, 39]] ,
     [40, [1, 3, 4, 10, 13, 15, 16, 24, 25, 27, 30, 36, 37, 39]] ,
     [40, [1, 3, 4, 10, 13, 16, 17, 23, 24, 27, 30, 36, 37, 39]] ,
     [40, [1, 3, 4, 10, 13, 16, 19, 21, 24, 27, 30, 36, 37, 39]] ,
     [40, [1, 3, 4, 10, 15, 16, 17, 23, 24, 25, 30, 36, 37, 39]] ,
     [40, [1, 3, 4, 10, 15, 16, 19, 21, 24, 25, 30, 36, 37, 39]] ,
     [40, [1, 3, 4, 11, 12, 15, 20, 25, 28, 29, 36, 37, 39]] ,
     [40, [1, 3, 4, 11, 12, 19, 20, 21, 28, 29, 36, 37, 39]] ,
     [40, [1, 3, 4, 11, 13, 15, 16, 24, 25, 27, 29, 36, 37, 39]] ,
     [40, [1, 3, 4, 11, 13, 16, 17, 23, 24, 27, 29, 36, 37, 39]] ,
     [40, [1, 3, 4, 11, 13, 16, 19, 21, 24, 27, 29, 36, 37, 39]] ,
     [40, [1, 3, 4, 11, 15, 16, 17, 23, 24, 25, 29, 36, 37, 39]] ,
     [40, [1, 3, 4, 11, 15, 16, 19, 21, 24, 25, 29, 36, 37, 39]] ,
     [40, [1, 3, 4, 12, 15, 17, 20, 23, 25, 28, 36, 37, 39]] ,
     [40, [1, 3, 4, 12, 15, 19, 20, 21, 25, 28, 36, 37, 39]] ,
     [40, [1, 3, 4, 12, 17, 19, 20, 21, 23, 28, 36, 37, 39]] ,
     [40, [1, 3, 4, 13, 15, 16, 17, 23, 24, 25, 27, 36, 37, 39]] ,
     [40, [1, 3, 4, 13, 15, 16, 19, 21, 24, 25, 27, 36, 37, 39]] ,
     [40, [1, 3, 5, 7, 8, 10, 12, 28, 30, 32, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 8, 11, 12, 28, 29, 32, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 8, 12, 15, 25, 28, 32, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 8, 12, 17, 23, 28, 32, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 9, 10, 11, 29, 30, 31, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 9, 10, 13, 27, 30, 31, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 9, 10, 15, 25, 30, 31, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 9, 10, 17, 23, 30, 31, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 9, 10, 19, 21, 30, 31, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 10, 11, 13, 27, 29, 30, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 10, 11, 15, 25, 29, 30, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 10, 11, 19, 21, 29, 30, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 10, 13, 15, 25, 27, 30, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 10, 13, 17, 23, 27, 30, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 10, 13, 19, 21, 27, 30, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 10, 15, 17, 23, 25, 30, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 10, 15, 19, 21, 25, 30, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 10, 17, 19, 21, 23, 30, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 8, 10, 11, 12, 28, 29, 30, 32, 35, 37, 39]] ,
     [40, [1, 3, 5, 8, 10, 12, 15, 25, 28, 30, 32, 35, 37, 39]] ,
     [40, [1, 3, 5, 8, 10, 12, 17, 23, 28, 30, 32, 35, 37, 39]] ,
     [40, [1, 3, 5, 8, 10, 12, 19, 21, 28, 30, 32, 35, 37, 39]] ,
     [40, [1, 3, 5, 8, 11, 12, 15, 25, 28, 29, 32, 35, 37, 39]] ,
     [40, [1, 3, 5, 8, 11, 12, 19, 21, 28, 29, 32, 35, 37, 39]] ,
     [40, [1, 3, 5, 8, 12, 15, 17, 23, 25, 28, 32, 35, 37, 39]] ,
     [40, [1, 3, 5, 8, 12, 15, 19, 21, 25, 28, 32, 35, 37, 39]] ,
     [40, [1, 3, 5, 8, 12, 17, 19, 21, 23, 28, 32, 35, 37, 39]] ,
     [40, [1, 3, 5, 9, 10, 11, 13, 27, 29, 30, 31, 35, 37, 39]] ,
     [40, [1, 3, 5, 9, 10, 11, 15, 25, 29, 30, 31, 35, 37, 39]] ,
     [40, [1, 3, 5, 9, 10, 11, 19, 21, 29, 30, 31, 35, 37, 39]] ,
     [40, [1, 3, 5, 9, 10, 13, 15, 25, 27, 30, 31, 35, 37, 39]] ,
     [40, [1, 3, 5, 9, 10, 15, 17, 23, 25, 30, 31, 35, 37, 39]] ,
     [40, [1, 3, 5, 9, 10, 17, 19, 21, 23, 30, 31, 35, 37, 39]] ,
     [40, [1, 3, 5, 10, 11, 13, 19, 21, 27, 29, 30, 35, 37, 39]] ,
     [40, [1, 3, 5, 10, 11, 15, 19, 21, 25, 29, 30, 35, 37, 39]] ,
     [40, [1, 3, 5, 10, 13, 17, 19, 21, 23, 27, 30, 35, 37, 39]] ,
     [40, [1, 3, 7, 8, 10, 11, 12, 28, 29, 30, 32, 33, 37, 39]] ,
     [40, [1, 3, 7, 8, 10, 12, 15, 25, 28, 30, 32, 33, 37, 39]] ,
     [40, [1, 3, 7, 8, 10, 12, 17, 23, 28, 30, 32, 33, 37, 39]] ,
     [40, [1, 3, 7, 8, 12, 15, 17, 23, 25, 28, 32, 33, 37, 39]] ,
     [40, [1, 3, 7, 9, 10, 11, 13, 27, 29, 30, 31, 33, 37, 39]] ,
     [40, [1, 3, 7, 9, 10, 11, 17, 23, 29, 30, 31, 33, 37, 39]] ,
     [40, [1, 3, 7, 9, 10, 11, 19, 21, 29, 30, 31, 33, 37, 39]] ,
     [40, [1, 3, 7, 9, 10, 13, 17, 23, 27, 30, 31, 33, 37, 39]] ,
     [40, [1, 3, 8, 10, 11, 12, 15, 25, 28, 29, 30, 32, 37, 39]] ,
     [40, [1, 3, 8, 10, 11, 12, 19, 21, 28, 29, 30, 32, 37, 39]] ,
     [40, [1, 3, 8, 10, 12, 15, 17, 23, 25, 28, 30, 32, 37, 39]] ,
     [40, [1, 3, 8, 10, 12, 15, 19, 21, 25, 28, 30, 32, 37, 39]] ,
     [40, [1, 3, 8, 11, 12, 15, 19, 21, 25, 28, 29, 32, 37, 39]] ,
     [40, [1, 4, 5, 6, 9, 10, 16, 24, 30, 31, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 9, 14, 16, 24, 26, 31, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 9, 15, 16, 24, 25, 31, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 10, 14, 16, 24, 26, 30, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 11, 14, 16, 24, 26, 29, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 11, 15, 16, 24, 25, 29, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 14, 15, 16, 24, 25, 26, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 14, 16, 19, 21, 24, 26, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 15, 16, 19, 21, 24, 25, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 8, 9, 17, 23, 31, 32, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 8, 12, 16, 24, 28, 32, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 9, 10, 16, 24, 30, 31, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 9, 12, 20, 28, 31, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 9, 15, 16, 24, 25, 31, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 9, 16, 17, 23, 24, 31, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 10, 15, 16, 24, 25, 30, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 10, 16, 17, 23, 24, 30, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 12, 15, 20, 25, 28, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 15, 16, 17, 23, 24, 25, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 8, 9, 12, 16, 24, 28, 31, 32, 35, 36, 39]] ,
     [40, [1, 4, 5, 8, 10, 12, 16, 24, 28, 30, 32, 35, 36, 39]] ,
     [40, [1, 4, 5, 8, 11, 12, 16, 24, 28, 29, 32, 35, 36, 39]] ,
     [40, [1, 4, 5, 8, 12, 15, 16, 24, 25, 28, 32, 35, 36, 39]] ,
     [40, [1, 4, 5, 8, 12, 16, 19, 21, 24, 28, 32, 35, 36, 39]] ,
     [40, [1, 4, 5, 9, 10, 11, 16, 24, 29, 30, 31, 35, 36, 39]] ,
     [40, [1, 4, 5, 9, 10, 15, 16, 24, 25, 30, 31, 35, 36, 39]] ,
     [40, [1, 4, 5, 9, 11, 12, 20, 28, 29, 31, 35, 36, 39]] ,
     [40, [1, 4, 5, 9, 11, 15, 16, 24, 25, 29, 31, 35, 36, 39]] ,
     [40, [1, 4, 5, 9, 11, 15, 19, 21, 25, 29, 31, 35, 36, 39]] ,
     [40, [1, 4, 5, 9, 11, 16, 19, 21, 24, 29, 31, 35, 36, 39]] ,
     [40, [1, 4, 5, 9, 12, 15, 20, 25, 28, 31, 35, 36, 39]] ,
     [40, [1, 4, 5, 10, 11, 15, 16, 24, 25, 29, 30, 35, 36, 39]] ,
     [40, [1, 4, 5, 10, 11, 16, 19, 21, 24, 29, 30, 35, 36, 39]] ,
     [40, [1, 4, 5, 10, 15, 16, 17, 23, 24, 25, 30, 35, 36, 39]] ,
     [40, [1, 4, 5, 11, 12, 15, 20, 25, 28, 29, 35, 36, 39]] ,
     [40, [1, 4, 5, 11, 12, 19, 20, 21, 28, 29, 35, 36, 39]] ,
     [40, [1, 4, 5, 12, 15, 19, 20, 21, 25, 28, 35, 36, 39]] ,
     [40, [1, 4, 6, 8, 9, 12, 16, 24, 28, 31, 32, 34, 36, 39]] ,
     [40, [1, 4, 6, 8, 11, 12, 16, 24, 28, 29, 32, 34, 36, 39]] ,
     [40, [1, 4, 6, 8, 12, 14, 16, 24, 26, 28, 32, 34, 36, 39]] ,
     [40, [1, 4, 6, 8, 12, 16, 19, 21, 24, 28, 32, 34, 36, 39]] ,
     [40, [1, 4, 6, 9, 10, 14, 16, 24, 26, 30, 31, 34, 36, 39]] ,
     [40, [1, 4, 6, 9, 10, 15, 16, 24, 25, 30, 31, 34, 36, 39]] ,
     [40, [1, 4, 6, 9, 11, 14, 16, 24, 26, 29, 31, 34, 36, 39]] ,
     [40, [1, 4, 6, 9, 11, 16, 19, 21, 24, 29, 31, 34, 36, 39]] ,
     [40, [1, 4, 6, 9, 14, 15, 16, 24, 25, 26, 31, 34, 36, 39]] ,
     [40, [1, 4, 6, 10, 11, 14, 16, 24, 26, 29, 30, 34, 36, 39]] ,
     [40, [1, 4, 6, 10, 14, 15, 16, 24, 25, 26, 30, 34, 36, 39]] ,
     [40, [1, 4, 7, 8, 9, 10, 17, 23, 30, 31, 32, 33, 36, 39]] ,
     [40, [1, 4, 7, 8, 9, 12, 16, 24, 28, 31, 32, 33, 36, 39]] ,
     [40, [1, 4, 7, 8, 9, 15, 17, 23, 25, 31, 32, 33, 36, 39]] ,
     [40, [1, 4, 7, 8, 10, 12, 16, 24, 28, 30, 32, 33, 36, 39]] ,
     [40, [1, 4, 7, 8, 12, 15, 16, 24, 25, 28, 32, 33, 36, 39]] ,
     [40, [1, 4, 7, 9, 10, 15, 16, 24, 25, 30, 31, 33, 36, 39]] ,
     [40, [1, 4, 7, 9, 10, 16, 17, 23, 24, 30, 31, 33, 36, 39]] ,
     [40, [1, 4, 7, 9, 12, 15, 17, 23, 25, 28, 31, 33, 36, 39]] ,
     [40, [1, 4, 7, 9, 12, 15, 20, 25, 28, 31, 33, 36, 39]] ,
     [40, [1, 4, 7, 9, 12, 17, 20, 23, 28, 31, 33, 36, 39]] ,
     [40, [1, 4, 7, 9, 15, 16, 17, 23, 24, 25, 31, 33, 36, 39]] ,
     [40, [1, 4, 7, 9, 15, 17, 20, 23, 25, 31, 33, 36, 39]] ,
     [40, [1, 4, 7, 10, 15, 16, 17, 23, 24, 25, 30, 33, 36, 39]] ,
     [40, [1, 4, 8, 9, 10, 12, 16, 24, 28, 30, 31, 32, 36, 39]] ,
     [40, [1, 4, 8, 9, 11, 12, 16, 24, 28, 29, 31, 32, 36, 39]] ,
     [40, [1, 4, 8, 9, 12, 15, 16, 24, 25, 28, 31, 32, 36, 39]] ,
     [40, [1, 4, 8, 10, 11, 12, 16, 24, 28, 29, 30, 32, 36, 39]] ,
     [40, [1, 4, 8, 10, 12, 15, 16, 24, 25, 28, 30, 32, 36, 39]] ,
     [40, [1, 4, 9, 11, 12, 19, 20, 21, 28, 29, 31, 36, 39]] ,
     [40, [1, 5, 6, 8, 9, 10, 12, 28, 30, 31, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 9, 12, 14, 26, 28, 31, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 9, 12, 15, 25, 28, 31, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 10, 12, 14, 26, 28, 30, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 11, 12, 14, 26, 28, 29, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 11, 12, 15, 25, 28, 29, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 12, 14, 15, 25, 26, 28, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 12, 14, 19, 21, 26, 28, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 12, 15, 19, 21, 25, 28, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 9, 10, 11, 14, 26, 29, 30, 31, 34, 35, 39]] ,
     [40, [1, 5, 6, 9, 10, 11, 19, 21, 29, 30, 31, 34, 35, 39]] ,
     [40, [1, 5, 6, 9, 10, 14, 15, 25, 26, 30, 31, 34, 35, 39]] ,
     [40, [1, 5, 6, 9, 11, 14, 15, 25, 26, 29, 31, 34, 35, 39]] ,
     [40, [1, 5, 6, 9, 11, 14, 19, 21, 26, 29, 31, 34, 35, 39]] ,
     [40, [1, 5, 6, 9, 11, 15, 19, 21, 25, 29, 31, 34, 35, 39]] ,
     [40, [1, 5, 6, 10, 11, 14, 15, 25, 26, 29, 30, 34, 35, 39]] ,
     [40, [1, 5, 6, 10, 11, 14, 19, 21, 26, 29, 30, 34, 35, 39]] ,
     [40, [1, 5, 7, 9, 10, 15, 17, 23, 25, 30, 31, 33, 35, 39]] ,
     [40, [1, 5, 8, 9, 10, 11, 12, 28, 29, 30, 31, 32, 35, 39]] ,
     [40, [1, 5, 8, 9, 10, 12, 15, 25, 28, 30, 31, 32, 35, 39]] ,
     [40, [1, 5, 8, 9, 11, 12, 15, 25, 28, 29, 31, 32, 35, 39]] ,
     [40, [1, 5, 8, 9, 11, 12, 19, 21, 28, 29, 31, 32, 35, 39]] ,
     [40, [1, 5, 8, 10, 11, 12, 15, 25, 28, 29, 30, 32, 35, 39]] ,
     [40, [1, 5, 8, 10, 11, 12, 19, 21, 28, 29, 30, 32, 35, 39]] ,
     [40, [1, 5, 9, 11, 12, 15, 19, 21, 25, 28, 29, 31, 35, 39]] ,
     [40, [1, 5, 9, 11, 15, 19, 20, 21, 25, 29, 31, 35, 39]] ,
     [40, [1, 6, 8, 9, 10, 12, 14, 26, 28, 30, 31, 32, 34, 39]] ,
     [40, [1, 6, 8, 9, 10, 12, 15, 25, 28, 30, 31, 32, 34, 39]] ,
     [40, [1, 6, 8, 9, 11, 12, 14, 26, 28, 29, 31, 32, 34, 39]] ,
     [40, [1, 6, 8, 9, 11, 12, 19, 21, 28, 29, 31, 32, 34, 39]] ,
     [40, [1, 6, 8, 9, 12, 14, 15, 25, 26, 28, 31, 32, 34, 39]] ,
     [40, [1, 6, 8, 10, 11, 12, 14, 26, 28, 29, 30, 32, 34, 39]] ,
     [40, [1, 6, 8, 10, 12, 14, 15, 25, 26, 28, 30, 32, 34, 39]] ,
     [40, [1, 6, 9, 11, 14, 16, 19, 21, 24, 26, 29, 31, 34, 39]] ,
     [40, [2, 4, 5, 6, 8, 12, 16, 24, 28, 32, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 8, 14, 18, 22, 26, 32, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 10, 14, 16, 24, 26, 30, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 10, 15, 16, 24, 25, 30, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 10, 16, 18, 22, 24, 30, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 14, 15, 16, 24, 25, 26, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 14, 16, 18, 22, 24, 26, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 15, 16, 18, 22, 24, 25, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 8, 10, 12, 16, 24, 28, 30, 32, 35, 36, 38]] ,
     [40, [2, 4, 5, 8, 12, 15, 16, 24, 25, 28, 32, 35, 36, 38]] ,
     [40, [2, 4, 5, 8, 12, 15, 18, 22, 25, 28, 32, 35, 36, 38]] ,
     [40, [2, 4, 5, 8, 12, 16, 18, 22, 24, 28, 32, 35, 36, 38]] ,
     [40, [2, 4, 5, 8, 15, 18, 20, 22, 25, 32, 35, 36, 38]] ,
     [40, [2, 4, 5, 10, 14, 15, 16, 24, 25, 26, 30, 35, 36, 38]] ,
     [40, [2, 5, 8, 12, 15, 18, 20, 22, 25, 28, 32, 35, 38]] ,
     [40, [1, 2, 3, 4, 5, 7, 16, 18, 22, 24, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 13, 16, 24, 27, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 16, 18, 22, 24, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 16, 18, 22, 24, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 11, 16, 18, 22, 24, 29, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 13, 16, 18, 22, 24, 27, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 15, 16, 18, 22, 24, 25, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 16, 17, 18, 22, 23, 24, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 16, 18, 19, 21, 22, 24, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 11, 16, 24, 29, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 13, 16, 24, 27, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 14, 16, 18, 22, 24, 26, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 16, 17, 19, 21, 23, 24, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 16, 18, 22, 24, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 10, 11, 16, 24, 29, 30, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 10, 16, 18, 22, 24, 30, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 11, 14, 16, 24, 26, 29, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 11, 16, 18, 22, 24, 29, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 13, 16, 18, 22, 24, 27, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 15, 16, 18, 22, 24, 25, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 16, 17, 18, 22, 23, 24, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 16, 18, 19, 21, 22, 24, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 12, 16, 18, 22, 24, 28, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 13, 16, 24, 27, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 16, 18, 22, 24, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 11, 16, 18, 22, 24, 29, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 13, 14, 16, 24, 26, 27, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 13, 15, 16, 24, 25, 27, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 13, 16, 18, 22, 24, 27, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 15, 16, 18, 22, 24, 25, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 16, 17, 18, 22, 23, 24, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 16, 18, 19, 21, 22, 24, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 11, 16, 18, 22, 24, 29, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 13, 16, 18, 22, 24, 27, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 15, 16, 18, 22, 24, 25, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 16, 17, 18, 22, 23, 24, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 16, 17, 19, 21, 23, 24, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 16, 18, 19, 21, 22, 24, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 11, 13, 16, 18, 22, 24, 27, 29, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 11, 15, 16, 18, 22, 24, 25, 29, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 11, 16, 17, 18, 22, 23, 24, 29, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 11, 16, 18, 19, 21, 22, 24, 29, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 13, 15, 16, 18, 22, 24, 25, 27, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 13, 16, 17, 18, 22, 23, 24, 27, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 13, 16, 18, 19, 21, 22, 24, 27, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 14, 16, 17, 19, 21, 23, 24, 26, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 15, 16, 17, 18, 22, 23, 24, 25, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 15, 16, 18, 19, 21, 22, 24, 25, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 11, 15, 25, 29, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 14, 18, 22, 26, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 10, 13, 27, 30, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 13, 14, 26, 27, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 13, 15, 25, 27, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 13, 18, 22, 27, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 14, 18, 22, 26, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 10, 14, 18, 22, 26, 30, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 11, 14, 18, 22, 26, 29, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 13, 14, 18, 22, 26, 27, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 14, 15, 18, 22, 25, 26, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 14, 17, 18, 22, 23, 26, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 14, 18, 19, 21, 22, 26, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 15, 17, 19, 21, 23, 25, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 12, 18, 22, 28, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 18, 22, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 11, 18, 22, 29, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 13, 17, 23, 27, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 13, 18, 22, 27, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 15, 18, 22, 25, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 17, 18, 22, 23, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 18, 19, 21, 22, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 11, 15, 25, 29, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 11, 18, 22, 29, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 13, 18, 22, 27, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 15, 18, 22, 25, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 17, 18, 22, 23, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 18, 19, 21, 22, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 11, 13, 18, 22, 27, 29, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 11, 14, 15, 25, 26, 29, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 11, 15, 18, 22, 25, 29, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 11, 17, 18, 22, 23, 29, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 11, 18, 19, 21, 22, 29, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 13, 15, 18, 22, 25, 27, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 13, 17, 18, 22, 23, 27, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 13, 18, 19, 21, 22, 27, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 15, 17, 18, 22, 23, 25, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 15, 18, 19, 21, 22, 25, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 17, 18, 19, 21, 22, 23, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 12, 13, 27, 28, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 12, 18, 22, 28, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 12, 18, 22, 28, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 11, 12, 18, 22, 28, 29, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 12, 13, 18, 22, 27, 28, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 12, 15, 18, 22, 25, 28, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 12, 17, 18, 22, 23, 28, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 12, 18, 19, 21, 22, 28, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 11, 18, 22, 29, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 13, 14, 26, 27, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 13, 15, 25, 27, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 13, 18, 22, 27, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 15, 18, 22, 25, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 17, 18, 22, 23, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 18, 19, 21, 22, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 11, 13, 18, 22, 27, 29, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 11, 13, 19, 21, 27, 29, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 11, 15, 18, 22, 25, 29, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 11, 17, 18, 22, 23, 29, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 11, 18, 19, 21, 22, 29, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 13, 15, 18, 22, 25, 27, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 15, 17, 18, 22, 23, 25, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 15, 18, 19, 21, 22, 25, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 17, 18, 19, 21, 22, 23, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 11, 13, 18, 22, 27, 29, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 11, 15, 18, 22, 25, 29, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 11, 17, 18, 22, 23, 29, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 11, 18, 19, 21, 22, 29, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 13, 15, 18, 22, 25, 27, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 13, 17, 18, 22, 23, 27, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 13, 18, 19, 21, 22, 27, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 15, 17, 18, 22, 23, 25, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 15, 17, 19, 21, 23, 25, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 15, 18, 19, 21, 22, 25, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 17, 18, 19, 21, 22, 23, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 11, 13, 15, 18, 22, 25, 27, 29, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 11, 13, 17, 18, 22, 23, 27, 29, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 11, 13, 18, 19, 21, 22, 27, 29, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 11, 15, 17, 18, 22, 23, 25, 29, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 11, 15, 18, 19, 21, 22, 25, 29, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 11, 17, 18, 19, 21, 22, 23, 29, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 13, 15, 17, 18, 22, 23, 25, 27, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 13, 15, 18, 19, 21, 22, 25, 27, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 13, 17, 18, 19, 21, 22, 23, 27, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 14, 15, 17, 19, 21, 23, 25, 26, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 8, 11, 12, 28, 29, 32, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 11, 19, 21, 29, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 13, 17, 23, 27, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 14, 18, 22, 26, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 10, 11, 14, 26, 29, 30, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 10, 11, 18, 22, 29, 30, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 10, 14, 18, 22, 26, 30, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 11, 13, 17, 23, 27, 29, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 11, 14, 18, 22, 26, 29, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 13, 14, 18, 22, 26, 27, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 13, 17, 19, 21, 23, 27, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 14, 15, 18, 22, 25, 26, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 14, 17, 18, 22, 23, 26, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 14, 18, 19, 21, 22, 26, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 12, 14, 18, 22, 26, 28, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 12, 17, 19, 21, 23, 28, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 9, 10, 13, 14, 26, 27, 30, 31, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 9, 10, 14, 18, 22, 26, 30, 31, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 9, 11, 13, 19, 21, 27, 29, 31, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 9, 11, 14, 18, 22, 26, 29, 31, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 9, 11, 17, 19, 21, 23, 29, 31, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 9, 13, 14, 18, 22, 26, 27, 31, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 9, 14, 17, 18, 22, 23, 26, 31, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 10, 11, 14, 18, 22, 26, 29, 30, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 10, 14, 15, 18, 22, 25, 26, 30, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 10, 14, 17, 18, 22, 23, 26, 30, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 10, 14, 17, 19, 21, 23, 26, 30, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 10, 14, 18, 19, 21, 22, 26, 30, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 10, 17, 18, 19, 21, 22, 23, 30, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 11, 14, 15, 18, 22, 25, 26, 29, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 11, 14, 18, 19, 21, 22, 26, 29, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 14, 15, 17, 18, 22, 23, 25, 26, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 14, 15, 18, 19, 21, 22, 25, 26, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 12, 18, 22, 28, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 10, 11, 12, 28, 29, 30, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 10, 12, 18, 22, 28, 30, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 11, 12, 14, 26, 28, 29, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 11, 12, 18, 22, 28, 29, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 12, 13, 18, 22, 27, 28, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 12, 15, 18, 22, 25, 28, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 12, 17, 18, 22, 23, 28, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 12, 18, 19, 21, 22, 28, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 10, 11, 18, 22, 29, 30, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 10, 11, 19, 21, 29, 30, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 10, 13, 17, 23, 27, 30, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 10, 13, 18, 22, 27, 30, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 10, 15, 18, 22, 25, 30, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 10, 17, 18, 22, 23, 30, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 10, 18, 19, 21, 22, 30, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 11, 13, 18, 22, 27, 29, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 11, 17, 18, 22, 23, 29, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 11, 18, 19, 21, 22, 29, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 13, 15, 17, 23, 25, 27, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 13, 15, 18, 22, 25, 27, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 13, 17, 18, 22, 23, 27, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 13, 18, 19, 21, 22, 27, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 15, 17, 18, 22, 23, 25, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 15, 18, 19, 21, 22, 25, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 17, 18, 19, 21, 22, 23, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 10, 11, 13, 17, 23, 27, 29, 30, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 10, 11, 13, 18, 22, 27, 29, 30, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 10, 13, 15, 18, 22, 25, 27, 30, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 10, 13, 17, 18, 22, 23, 27, 30, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 10, 13, 17, 19, 21, 23, 27, 30, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 10, 13, 18, 19, 21, 22, 27, 30, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 10, 15, 17, 18, 22, 23, 25, 30, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 10, 15, 18, 19, 21, 22, 25, 30, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 10, 17, 18, 19, 21, 22, 23, 30, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 11, 13, 17, 18, 22, 23, 27, 29, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 13, 15, 17, 18, 22, 23, 25, 27, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 13, 15, 18, 19, 21, 22, 25, 27, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 10, 12, 13, 27, 28, 30, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 10, 12, 18, 22, 28, 30, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 11, 12, 18, 22, 28, 29, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 12, 13, 15, 25, 27, 28, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 12, 13, 18, 22, 27, 28, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 12, 15, 18, 22, 25, 28, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 12, 17, 18, 22, 23, 28, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 12, 18, 19, 21, 22, 28, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 11, 12, 18, 22, 28, 29, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 12, 13, 18, 22, 27, 28, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 12, 15, 18, 22, 25, 28, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 12, 17, 18, 22, 23, 28, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 12, 17, 19, 21, 23, 28, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 12, 18, 19, 21, 22, 28, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 11, 12, 13, 18, 22, 27, 28, 29, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 11, 12, 15, 18, 22, 25, 28, 29, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 11, 12, 17, 18, 22, 23, 28, 29, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 11, 12, 18, 19, 21, 22, 28, 29, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 12, 13, 15, 18, 22, 25, 27, 28, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 12, 13, 17, 18, 22, 23, 27, 28, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 12, 13, 18, 19, 21, 22, 27, 28, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 12, 14, 17, 19, 21, 23, 26, 28, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 12, 15, 17, 18, 22, 23, 25, 28, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 12, 15, 18, 19, 21, 22, 25, 28, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 10, 11, 13, 18, 22, 27, 29, 30, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 10, 11, 13, 19, 21, 27, 29, 30, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 10, 11, 15, 18, 22, 25, 29, 30, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 10, 11, 17, 18, 22, 23, 29, 30, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 10, 11, 17, 19, 21, 23, 29, 30, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 10, 11, 18, 19, 21, 22, 29, 30, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 10, 13, 15, 18, 22, 25, 27, 30, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 10, 15, 17, 18, 22, 23, 25, 30, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 10, 15, 18, 19, 21, 22, 25, 30, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 10, 17, 18, 19, 21, 22, 23, 30, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 11, 13, 15, 18, 22, 25, 27, 29, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 11, 13, 15, 19, 21, 25, 27, 29, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 11, 13, 18, 19, 21, 22, 27, 29, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 11, 15, 17, 18, 22, 23, 25, 29, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 11, 15, 18, 19, 21, 22, 25, 29, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 11, 13, 15, 18, 22, 25, 27, 29, 30, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 11, 13, 17, 18, 22, 23, 27, 29, 30, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 11, 13, 18, 19, 21, 22, 27, 29, 30, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 11, 15, 17, 18, 22, 23, 25, 29, 30, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 11, 15, 18, 19, 21, 22, 25, 29, 30, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 13, 15, 17, 18, 22, 23, 25, 27, 30, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 13, 15, 18, 19, 21, 22, 25, 27, 30, 37, 38, 39]] ,
     [40, [1, 2, 3, 11, 13, 15, 17, 18, 22, 23, 25, 27, 29, 37, 38, 39]] ,
     [40, [1, 2, 3, 11, 13, 15, 18, 19, 21, 22, 25, 27, 29, 37, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 10, 16, 24, 30, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 14, 16, 24, 26, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 15, 16, 24, 25, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 16, 18, 22, 24, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 11, 15, 16, 24, 25, 29, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 14, 16, 18, 22, 24, 26, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 15, 16, 19, 21, 24, 25, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 9, 16, 17, 23, 24, 31, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 9, 16, 18, 22, 24, 31, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 10, 16, 18, 22, 24, 30, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 13, 16, 18, 22, 24, 27, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 15, 16, 18, 22, 24, 25, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 16, 17, 18, 22, 23, 24, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 16, 18, 19, 21, 22, 24, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 12, 16, 24, 28, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 12, 16, 18, 22, 24, 28, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 10, 14, 16, 24, 26, 30, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 10, 15, 16, 24, 25, 30, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 10, 16, 18, 22, 24, 30, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 11, 16, 18, 22, 24, 29, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 11, 16, 19, 21, 24, 29, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 14, 15, 16, 24, 25, 26, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 15, 16, 18, 22, 24, 25, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 10, 11, 15, 16, 24, 25, 29, 30, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 10, 11, 16, 18, 22, 24, 29, 30, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 10, 13, 16, 18, 22, 24, 27, 30, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 10, 15, 16, 18, 22, 24, 25, 30, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 10, 15, 16, 19, 21, 24, 25, 30, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 10, 16, 17, 18, 22, 23, 24, 30, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 10, 16, 18, 19, 21, 22, 24, 30, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 11, 13, 16, 18, 22, 24, 27, 29, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 11, 14, 15, 16, 24, 25, 26, 29, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 11, 15, 16, 18, 22, 24, 25, 29, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 11, 16, 17, 18, 22, 23, 24, 29, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 11, 16, 18, 19, 21, 22, 24, 29, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 13, 15, 16, 18, 22, 24, 25, 27, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 13, 16, 17, 18, 22, 23, 24, 27, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 13, 16, 18, 19, 21, 22, 24, 27, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 14, 15, 16, 19, 21, 24, 25, 26, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 15, 16, 17, 18, 22, 23, 24, 25, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 16, 17, 23, 24, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 14, 16, 18, 22, 24, 26, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 12, 16, 24, 28, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 11, 12, 16, 24, 28, 29, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 12, 16, 19, 21, 24, 28, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 10, 14, 16, 24, 26, 30, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 10, 15, 16, 24, 25, 30, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 10, 16, 18, 22, 24, 30, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 11, 16, 19, 21, 24, 29, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 14, 15, 16, 24, 25, 26, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 14, 16, 18, 22, 24, 26, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 15, 16, 18, 22, 24, 25, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 10, 11, 14, 16, 24, 26, 29, 30, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 10, 11, 16, 18, 22, 24, 29, 30, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 10, 14, 16, 18, 22, 24, 26, 30, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 10, 14, 16, 19, 21, 24, 26, 30, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 10, 16, 18, 19, 21, 22, 24, 30, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 11, 14, 16, 18, 22, 24, 26, 29, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 14, 15, 16, 18, 22, 24, 25, 26, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 14, 16, 17, 18, 22, 23, 24, 26, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 12, 16, 18, 22, 24, 28, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 9, 10, 16, 17, 23, 24, 30, 31, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 9, 10, 16, 18, 22, 24, 30, 31, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 9, 14, 16, 17, 23, 24, 26, 31, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 9, 15, 16, 17, 23, 24, 25, 31, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 9, 15, 16, 18, 22, 24, 25, 31, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 9, 16, 17, 18, 22, 23, 24, 31, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 9, 16, 18, 19, 21, 22, 24, 31, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 10, 13, 16, 18, 22, 24, 27, 30, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 10, 13, 16, 19, 21, 24, 27, 30, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 10, 15, 16, 18, 22, 24, 25, 30, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 10, 16, 17, 18, 22, 23, 24, 30, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 10, 16, 18, 19, 21, 22, 24, 30, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 13, 15, 16, 18, 22, 24, 25, 27, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 13, 16, 17, 18, 22, 23, 24, 27, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 15, 16, 17, 18, 22, 23, 24, 25, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 9, 10, 12, 16, 24, 28, 30, 31, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 9, 11, 18, 19, 21, 22, 29, 31, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 9, 12, 14, 16, 24, 26, 28, 31, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 9, 12, 15, 16, 24, 25, 28, 31, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 9, 12, 16, 18, 22, 24, 28, 31, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 10, 11, 12, 16, 24, 28, 29, 30, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 10, 12, 16, 18, 22, 24, 28, 30, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 10, 12, 16, 19, 21, 24, 28, 30, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 11, 12, 14, 16, 24, 26, 28, 29, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 11, 12, 16, 18, 22, 24, 28, 29, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 12, 13, 16, 18, 22, 24, 27, 28, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 12, 14, 16, 19, 21, 24, 26, 28, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 12, 15, 16, 18, 22, 24, 25, 28, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 12, 16, 17, 18, 22, 23, 24, 28, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 9, 10, 11, 16, 18, 22, 24, 29, 30, 31, 36, 38, 39]] ,
     [40, [1, 2, 4, 9, 10, 11, 16, 19, 21, 24, 29, 30, 31, 36, 38, 39]] ,
     [40, [1, 2, 4, 9, 10, 14, 15, 16, 24, 25, 26, 30, 31, 36, 38, 39]] ,
     [40, [1, 2, 4, 9, 10, 15, 16, 18, 22, 24, 25, 30, 31, 36, 38, 39]] ,
     [40, [1, 2, 4, 9, 11, 14, 16, 19, 21, 24, 26, 29, 31, 36, 38, 39]] ,
     [40, [1, 2, 4, 10, 11, 13, 16, 17, 23, 24, 27, 29, 30, 36, 38, 39]] ,
     [40, [1, 2, 4, 10, 11, 13, 16, 18, 22, 24, 27, 29, 30, 36, 38, 39]] ,
     [40, [1, 2, 4, 10, 13, 15, 16, 18, 22, 24, 25, 27, 30, 36, 38, 39]] ,
     [40, [1, 2, 4, 10, 13, 16, 17, 18, 22, 23, 24, 27, 30, 36, 38, 39]] ,
     [40, [1, 2, 4, 10, 15, 16, 17, 18, 22, 23, 24, 25, 30, 36, 38, 39]] ,
     [40, [1, 2, 4, 11, 13, 16, 17, 18, 22, 23, 24, 27, 29, 36, 38, 39]] ,
     [40, [1, 2, 4, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 36, 38, 39]] ,
     [40, [1, 2, 5, 6, 7, 9, 10, 17, 23, 30, 31, 33, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 7, 9, 14, 17, 23, 26, 31, 33, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 7, 9, 14, 18, 22, 26, 31, 33, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 7, 9, 15, 17, 23, 25, 31, 33, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 7, 10, 14, 18, 22, 26, 30, 33, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 7, 14, 15, 18, 22, 25, 26, 33, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 10, 12, 28, 30, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 12, 14, 26, 28, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 12, 15, 25, 28, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 12, 18, 22, 28, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 11, 12, 15, 25, 28, 29, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 12, 14, 18, 22, 26, 28, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 12, 15, 19, 21, 25, 28, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 10, 11, 19, 21, 29, 30, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 10, 14, 15, 25, 26, 30, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 10, 14, 18, 22, 26, 30, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 10, 15, 18, 22, 25, 30, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 11, 14, 18, 22, 26, 29, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 11, 14, 19, 21, 26, 29, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 11, 15, 19, 21, 25, 29, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 11, 18, 19, 21, 22, 29, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 14, 15, 18, 22, 25, 26, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 10, 11, 14, 15, 25, 26, 29, 30, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 10, 11, 14, 18, 22, 26, 29, 30, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 10, 11, 15, 18, 22, 25, 29, 30, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 10, 14, 15, 18, 22, 25, 26, 30, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 10, 14, 15, 19, 21, 25, 26, 30, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 10, 14, 18, 19, 21, 22, 26, 30, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 10, 15, 18, 19, 21, 22, 25, 30, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 11, 14, 15, 18, 22, 25, 26, 29, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 11, 14, 18, 19, 21, 22, 26, 29, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 9, 12, 17, 23, 28, 31, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 9, 12, 18, 22, 28, 31, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 10, 12, 18, 22, 28, 30, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 12, 13, 18, 22, 27, 28, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 12, 15, 18, 22, 25, 28, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 12, 17, 18, 22, 23, 28, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 12, 18, 19, 21, 22, 28, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 9, 10, 15, 17, 23, 25, 30, 31, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 9, 10, 15, 18, 22, 25, 30, 31, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 9, 10, 17, 18, 22, 23, 30, 31, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 9, 10, 18, 19, 21, 22, 30, 31, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 9, 15, 17, 18, 22, 23, 25, 31, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 9, 15, 18, 19, 21, 22, 25, 31, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 10, 13, 15, 18, 22, 25, 27, 30, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 10, 13, 15, 19, 21, 25, 27, 30, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 10, 13, 17, 18, 22, 23, 27, 30, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 10, 13, 18, 19, 21, 22, 27, 30, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 10, 15, 17, 18, 22, 23, 25, 30, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 10, 15, 18, 19, 21, 22, 25, 30, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 13, 15, 17, 18, 22, 23, 25, 27, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 10, 12, 14, 26, 28, 30, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 10, 12, 15, 25, 28, 30, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 10, 12, 18, 22, 28, 30, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 11, 12, 18, 22, 28, 29, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 11, 12, 19, 21, 28, 29, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 12, 14, 15, 25, 26, 28, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 12, 15, 18, 22, 25, 28, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 10, 11, 12, 15, 25, 28, 29, 30, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 10, 11, 12, 18, 22, 28, 29, 30, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 10, 12, 13, 18, 22, 27, 28, 30, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 10, 12, 15, 18, 22, 25, 28, 30, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 10, 12, 15, 19, 21, 25, 28, 30, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 10, 12, 17, 18, 22, 23, 28, 30, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 10, 12, 18, 19, 21, 22, 28, 30, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 11, 12, 13, 18, 22, 27, 28, 29, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 11, 12, 14, 15, 25, 26, 28, 29, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 11, 12, 15, 18, 22, 25, 28, 29, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 11, 12, 17, 18, 22, 23, 28, 29, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 11, 12, 18, 19, 21, 22, 28, 29, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 12, 13, 15, 18, 22, 25, 27, 28, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 12, 13, 17, 18, 22, 23, 27, 28, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 12, 13, 18, 19, 21, 22, 27, 28, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 12, 14, 15, 19, 21, 25, 26, 28, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 12, 15, 17, 18, 22, 23, 25, 28, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 9, 10, 11, 14, 19, 21, 26, 29, 30, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 9, 10, 11, 15, 18, 22, 25, 29, 30, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 9, 10, 11, 15, 19, 21, 25, 29, 30, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 9, 10, 11, 18, 19, 21, 22, 29, 30, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 9, 11, 14, 15, 19, 21, 25, 26, 29, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 10, 11, 13, 15, 17, 23, 25, 27, 29, 30, 35, 38, 39]] ,
     [40, [1, 2, 5, 10, 11, 13, 15, 18, 22, 25, 27, 29, 30, 35, 38, 39]] ,
     [40, [1, 2, 5, 10, 11, 13, 17, 18, 22, 23, 27, 29, 30, 35, 38, 39]] ,
     [40, [1, 2, 5, 10, 11, 13, 18, 19, 21, 22, 27, 29, 30, 35, 38, 39]] ,
     [40, [1, 2, 5, 10, 13, 15, 17, 18, 22, 23, 25, 27, 30, 35, 38, 39]] ,
     [40, [1, 2, 5, 11, 13, 15, 17, 18, 22, 23, 25, 27, 29, 35, 38, 39]] ,
     [40, [1, 2, 6, 7, 9, 10, 14, 17, 23, 26, 30, 31, 33, 34, 38, 39]] ,
     [40, [1, 2, 6, 7, 9, 10, 14, 18, 22, 26, 30, 31, 33, 34, 38, 39]] ,
     [40, [1, 2, 6, 7, 9, 10, 15, 17, 23, 25, 30, 31, 33, 34, 38, 39]] ,
     [40, [1, 2, 6, 7, 9, 14, 15, 17, 23, 25, 26, 31, 33, 34, 38, 39]] ,
     [40, [1, 2, 6, 7, 9, 14, 15, 18, 22, 25, 26, 31, 33, 34, 38, 39]] ,
     [40, [1, 2, 6, 7, 9, 14, 17, 18, 22, 23, 26, 31, 33, 34, 38, 39]] ,
     [40, [1, 2, 6, 7, 10, 14, 15, 18, 22, 25, 26, 30, 33, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 10, 12, 14, 26, 28, 30, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 10, 12, 15, 25, 28, 30, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 10, 12, 18, 22, 28, 30, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 11, 12, 19, 21, 28, 29, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 12, 14, 15, 25, 26, 28, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 12, 14, 18, 22, 26, 28, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 12, 15, 18, 22, 25, 28, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 10, 11, 12, 14, 26, 28, 29, 30, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 10, 11, 12, 18, 22, 28, 29, 30, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 10, 12, 14, 18, 22, 26, 28, 30, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 10, 12, 14, 19, 21, 26, 28, 30, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 10, 12, 18, 19, 21, 22, 28, 30, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 11, 12, 14, 18, 22, 26, 28, 29, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 12, 14, 15, 18, 22, 25, 26, 28, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 9, 10, 11, 14, 18, 22, 26, 29, 30, 31, 34, 38, 39]] ,
     [40, [1, 2, 6, 9, 10, 11, 14, 19, 21, 26, 29, 30, 31, 34, 38, 39]] ,
     [40, [1, 2, 6, 9, 10, 11, 18, 19, 21, 22, 29, 30, 31, 34, 38, 39]] ,
     [40, [1, 2, 6, 9, 10, 14, 15, 18, 22, 25, 26, 30, 31, 34, 38, 39]] ,
     [40, [1, 2, 7, 8, 9, 10, 12, 17, 23, 28, 30, 31, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 9, 10, 12, 18, 22, 28, 30, 31, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 9, 12, 15, 17, 23, 25, 28, 31, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 9, 12, 15, 18, 22, 25, 28, 31, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 9, 12, 17, 18, 22, 23, 28, 31, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 9, 12, 18, 19, 21, 22, 28, 31, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 10, 12, 13, 18, 22, 27, 28, 30, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 10, 12, 13, 19, 21, 27, 28, 30, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 10, 12, 15, 18, 22, 25, 28, 30, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 10, 12, 17, 18, 22, 23, 28, 30, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 10, 12, 18, 19, 21, 22, 28, 30, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 12, 13, 15, 18, 22, 25, 27, 28, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 12, 13, 17, 18, 22, 23, 27, 28, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 12, 15, 17, 18, 22, 23, 25, 28, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 9, 10, 15, 17, 18, 22, 23, 25, 30, 31, 33, 38, 39]] ,
     [40, [1, 2, 7, 10, 13, 15, 17, 18, 22, 23, 25, 27, 30, 33, 38, 39]] ,
     [40, [1, 2, 8, 9, 10, 11, 12, 18, 22, 28, 29, 30, 31, 32, 38, 39]] ,
     [40, [1, 2, 8, 9, 10, 11, 12, 19, 21, 28, 29, 30, 31, 32, 38, 39]] ,
     [40, [1, 2, 8, 9, 10, 12, 14, 15, 25, 26, 28, 30, 31, 32, 38, 39]] ,
     [40, [1, 2, 8, 9, 10, 12, 15, 18, 22, 25, 28, 30, 31, 32, 38, 39]] ,
     [40, [1, 2, 8, 9, 11, 12, 14, 19, 21, 26, 28, 29, 31, 32, 38, 39]] ,
     [40, [1, 2, 8, 9, 11, 18, 19, 20, 21, 22, 29, 31, 32, 38, 39]] ,
     [40, [1, 2, 8, 10, 11, 12, 13, 17, 23, 27, 28, 29, 30, 32, 38, 39]] ,
     [40, [1, 2, 8, 10, 11, 12, 13, 18, 22, 27, 28, 29, 30, 32, 38, 39]] ,
     [40, [1, 2, 8, 10, 12, 13, 15, 18, 22, 25, 27, 28, 30, 32, 38, 39]] ,
     [40, [1, 2, 8, 10, 12, 13, 17, 18, 22, 23, 27, 28, 30, 32, 38, 39]] ,
     [40, [1, 2, 8, 10, 12, 15, 17, 18, 22, 23, 25, 28, 30, 32, 38, 39]] ,
     [40, [1, 2, 8, 11, 12, 13, 17, 18, 22, 23, 27, 28, 29, 32, 38, 39]] ,
     [40, [1, 2, 8, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 32, 38, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 12, 16, 24, 28, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 16, 24, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 16, 24, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 12, 20, 28, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 13, 16, 24, 27, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 15, 16, 24, 25, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 16, 17, 23, 24, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 16, 19, 21, 24, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 11, 16, 24, 29, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 13, 16, 24, 27, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 15, 16, 24, 25, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 16, 17, 23, 24, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 16, 19, 21, 24, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 11, 12, 20, 28, 29, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 11, 13, 16, 24, 27, 29, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 11, 15, 16, 24, 25, 29, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 11, 16, 17, 23, 24, 29, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 11, 16, 19, 21, 24, 29, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 12, 13, 20, 27, 28, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 12, 15, 20, 25, 28, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 12, 17, 20, 23, 28, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 12, 19, 20, 21, 28, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 13, 15, 16, 24, 25, 27, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 13, 16, 17, 23, 24, 27, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 13, 16, 19, 21, 24, 27, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 15, 16, 17, 23, 24, 25, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 15, 16, 19, 21, 24, 25, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 16, 17, 19, 21, 23, 24, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 12, 16, 24, 28, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 13, 15, 25, 27, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 10, 12, 16, 24, 28, 30, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 11, 12, 16, 24, 28, 29, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 12, 13, 16, 24, 27, 28, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 12, 15, 16, 24, 25, 28, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 12, 16, 17, 23, 24, 28, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 12, 16, 19, 21, 24, 28, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 10, 11, 16, 24, 29, 30, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 10, 13, 16, 24, 27, 30, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 10, 15, 16, 24, 25, 30, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 10, 16, 17, 23, 24, 30, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 10, 16, 19, 21, 24, 30, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 11, 12, 20, 28, 29, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 11, 13, 16, 24, 27, 29, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 11, 15, 16, 24, 25, 29, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 11, 16, 17, 23, 24, 29, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 11, 16, 19, 21, 24, 29, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 12, 13, 20, 27, 28, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 12, 15, 20, 25, 28, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 12, 17, 20, 23, 28, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 12, 19, 20, 21, 28, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 13, 15, 16, 24, 25, 27, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 15, 16, 17, 23, 24, 25, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 15, 16, 19, 21, 24, 25, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 16, 17, 19, 21, 23, 24, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 11, 13, 16, 24, 27, 29, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 11, 15, 16, 24, 25, 29, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 11, 16, 17, 23, 24, 29, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 11, 16, 19, 21, 24, 29, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 13, 15, 16, 24, 25, 27, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 13, 16, 17, 23, 24, 27, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 13, 16, 19, 21, 24, 27, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 15, 16, 17, 23, 24, 25, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 15, 16, 19, 21, 24, 25, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 16, 17, 19, 21, 23, 24, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 11, 12, 13, 20, 27, 28, 29, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 11, 12, 15, 20, 25, 28, 29, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 11, 12, 19, 20, 21, 28, 29, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 11, 13, 15, 16, 24, 25, 27, 29, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 11, 13, 16, 17, 23, 24, 27, 29, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 11, 13, 16, 19, 21, 24, 27, 29, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 11, 15, 16, 17, 23, 24, 25, 29, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 11, 15, 16, 19, 21, 24, 25, 29, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 11, 16, 17, 19, 21, 23, 24, 29, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 12, 13, 17, 20, 23, 27, 28, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 12, 13, 19, 20, 21, 27, 28, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 12, 15, 17, 20, 23, 25, 28, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 12, 15, 19, 20, 21, 25, 28, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 12, 17, 19, 20, 21, 23, 28, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 13, 15, 16, 17, 23, 24, 25, 27, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 13, 15, 16, 19, 21, 24, 25, 27, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 13, 16, 17, 19, 21, 23, 24, 27, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 9, 12, 16, 24, 28, 31, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 10, 12, 16, 24, 28, 30, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 11, 12, 16, 24, 28, 29, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 12, 13, 16, 24, 27, 28, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 12, 15, 16, 24, 25, 28, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 12, 16, 17, 23, 24, 28, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 12, 16, 19, 21, 24, 28, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 10, 11, 16, 24, 29, 30, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 10, 13, 16, 24, 27, 30, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 10, 15, 16, 24, 25, 30, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 10, 16, 17, 23, 24, 30, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 10, 16, 19, 21, 24, 30, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 11, 12, 20, 28, 29, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 11, 13, 16, 24, 27, 29, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 11, 16, 17, 23, 24, 29, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 11, 16, 19, 21, 24, 29, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 12, 13, 20, 27, 28, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 12, 17, 20, 23, 28, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 12, 19, 20, 21, 28, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 13, 15, 16, 24, 25, 27, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 13, 16, 17, 23, 24, 27, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 13, 16, 19, 21, 24, 27, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 15, 16, 17, 23, 24, 25, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 15, 16, 19, 21, 24, 25, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 16, 17, 19, 21, 23, 24, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 10, 11, 13, 16, 24, 27, 29, 30, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 10, 13, 15, 16, 24, 25, 27, 30, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 10, 13, 16, 17, 23, 24, 27, 30, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 10, 13, 16, 19, 21, 24, 27, 30, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 10, 15, 16, 17, 23, 24, 25, 30, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 10, 15, 16, 19, 21, 24, 25, 30, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 10, 16, 17, 19, 21, 23, 24, 30, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 11, 13, 16, 17, 23, 24, 27, 29, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 12, 13, 17, 20, 23, 27, 28, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 12, 13, 19, 20, 21, 27, 28, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 12, 15, 17, 20, 23, 25, 28, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 12, 15, 19, 20, 21, 25, 28, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 12, 17, 19, 20, 21, 23, 28, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 13, 15, 16, 17, 23, 24, 25, 27, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 13, 15, 16, 19, 21, 24, 25, 27, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 9, 10, 12, 16, 24, 28, 30, 31, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 9, 11, 12, 16, 24, 28, 29, 31, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 9, 12, 13, 16, 24, 27, 28, 31, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 9, 12, 16, 17, 23, 24, 28, 31, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 10, 11, 12, 16, 24, 28, 29, 30, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 10, 12, 15, 16, 24, 25, 28, 30, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 10, 12, 16, 17, 23, 24, 28, 30, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 10, 12, 16, 19, 21, 24, 28, 30, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 11, 12, 15, 16, 24, 25, 28, 29, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 11, 12, 16, 19, 21, 24, 28, 29, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 12, 15, 16, 17, 23, 24, 25, 28, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 12, 15, 16, 19, 21, 24, 25, 28, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 10, 11, 13, 16, 24, 27, 29, 30, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 10, 11, 15, 16, 24, 25, 29, 30, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 10, 11, 16, 17, 23, 24, 29, 30, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 10, 11, 16, 19, 21, 24, 29, 30, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 10, 13, 15, 16, 24, 25, 27, 30, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 10, 15, 16, 17, 23, 24, 25, 30, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 10, 15, 16, 19, 21, 24, 25, 30, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 10, 16, 17, 19, 21, 23, 24, 30, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 11, 13, 15, 16, 24, 25, 27, 29, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 11, 13, 16, 19, 21, 24, 27, 29, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 11, 15, 16, 17, 23, 24, 25, 29, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 11, 15, 16, 19, 21, 24, 25, 29, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 10, 11, 13, 15, 16, 24, 25, 27, 29, 30, 36, 37, 39]] ,
     [40, [1, 3, 4, 10, 11, 13, 16, 17, 23, 24, 27, 29, 30, 36, 37, 39]] ,
     [40, [1, 3, 4, 10, 11, 13, 16, 19, 21, 24, 27, 29, 30, 36, 37, 39]] ,
     [40, [1, 3, 4, 10, 11, 15, 16, 17, 23, 24, 25, 29, 30, 36, 37, 39]] ,
     [40, [1, 3, 4, 10, 11, 15, 16, 19, 21, 24, 25, 29, 30, 36, 37, 39]] ,
     [40, [1, 3, 4, 10, 13, 15, 16, 17, 23, 24, 25, 27, 30, 36, 37, 39]] ,
     [40, [1, 3, 4, 10, 13, 15, 16, 19, 21, 24, 25, 27, 30, 36, 37, 39]] ,
     [40, [1, 3, 4, 11, 12, 15, 19, 20, 21, 25, 28, 29, 36, 37, 39]] ,
     [40, [1, 3, 4, 11, 13, 15, 16, 17, 23, 24, 25, 27, 29, 36, 37, 39]] ,
     [40, [1, 3, 4, 11, 13, 15, 16, 19, 21, 24, 25, 27, 29, 36, 37, 39]] ,
     [40, [1, 3, 5, 7, 8, 10, 11, 12, 28, 29, 30, 32, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 8, 10, 12, 15, 25, 28, 30, 32, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 8, 10, 12, 17, 23, 28, 30, 32, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 8, 11, 12, 15, 25, 28, 29, 32, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 8, 12, 15, 17, 23, 25, 28, 32, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 9, 10, 11, 13, 27, 29, 30, 31, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 9, 10, 11, 15, 25, 29, 30, 31, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 9, 10, 11, 17, 23, 29, 30, 31, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 9, 10, 11, 19, 21, 29, 30, 31, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 9, 10, 13, 15, 25, 27, 30, 31, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 9, 10, 13, 17, 23, 27, 30, 31, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 9, 10, 13, 19, 21, 27, 30, 31, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 9, 10, 15, 17, 23, 25, 30, 31, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 9, 10, 15, 19, 21, 25, 30, 31, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 10, 11, 13, 19, 21, 27, 29, 30, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 10, 13, 15, 17, 23, 25, 27, 30, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 10, 13, 15, 19, 21, 25, 27, 30, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 10, 13, 17, 19, 21, 23, 27, 30, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 10, 15, 17, 19, 21, 23, 25, 30, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 8, 10, 11, 12, 15, 25, 28, 29, 30, 32, 35, 37, 39]] ,
     [40, [1, 3, 5, 8, 10, 11, 12, 19, 21, 28, 29, 30, 32, 35, 37, 39]] ,
     [40, [1, 3, 5, 8, 10, 12, 15, 17, 23, 25, 28, 30, 32, 35, 37, 39]] ,
     [40, [1, 3, 5, 8, 10, 12, 15, 19, 21, 25, 28, 30, 32, 35, 37, 39]] ,
     [40, [1, 3, 5, 8, 10, 12, 17, 19, 21, 23, 28, 30, 32, 35, 37, 39]] ,
     [40, [1, 3, 5, 8, 11, 12, 15, 19, 21, 25, 28, 29, 32, 35, 37, 39]] ,
     [40, [1, 3, 5, 9, 10, 11, 13, 19, 21, 27, 29, 30, 31, 35, 37, 39]] ,
     [40, [1, 3, 7, 8, 10, 12, 15, 17, 23, 25, 28, 30, 32, 33, 37, 39]] ,
     [40, [1, 3, 7, 9, 10, 11, 13, 17, 23, 27, 29, 30, 31, 33, 37, 39]] ,
     [40, [1, 3, 8, 10, 11, 12, 15, 19, 21, 25, 28, 29, 30, 32, 37, 39]] ,
     [40, [1, 4, 5, 6, 8, 9, 12, 16, 24, 28, 31, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 12, 14, 16, 24, 26, 28, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 9, 10, 14, 16, 24, 26, 30, 31, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 9, 10, 15, 16, 24, 25, 30, 31, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 9, 11, 14, 16, 24, 26, 29, 31, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 9, 11, 16, 19, 21, 24, 29, 31, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 9, 14, 15, 16, 24, 25, 26, 31, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 10, 11, 14, 16, 24, 26, 29, 30, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 10, 11, 15, 16, 24, 25, 29, 30, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 10, 14, 15, 16, 24, 25, 26, 30, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 10, 14, 16, 19, 21, 24, 26, 30, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 10, 15, 16, 19, 21, 24, 25, 30, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 11, 14, 15, 16, 24, 25, 26, 29, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 11, 14, 16, 19, 21, 24, 26, 29, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 8, 9, 10, 17, 23, 30, 31, 32, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 8, 9, 12, 16, 24, 28, 31, 32, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 8, 9, 15, 17, 23, 25, 31, 32, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 8, 10, 12, 16, 24, 28, 30, 32, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 8, 12, 15, 16, 24, 25, 28, 32, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 9, 10, 15, 16, 24, 25, 30, 31, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 9, 10, 16, 17, 23, 24, 30, 31, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 9, 12, 15, 20, 25, 28, 31, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 9, 12, 17, 20, 23, 28, 31, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 9, 15, 16, 17, 23, 24, 25, 31, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 10, 15, 16, 17, 23, 24, 25, 30, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 8, 9, 10, 12, 16, 24, 28, 30, 31, 32, 35, 36, 39]] ,
     [40, [1, 4, 5, 8, 9, 11, 12, 16, 24, 28, 29, 31, 32, 35, 36, 39]] ,
     [40, [1, 4, 5, 8, 9, 12, 15, 16, 24, 25, 28, 31, 32, 35, 36, 39]] ,
     [40, [1, 4, 5, 8, 10, 11, 12, 16, 24, 28, 29, 30, 32, 35, 36, 39]] ,
     [40, [1, 4, 5, 8, 10, 12, 15, 16, 24, 25, 28, 30, 32, 35, 36, 39]] ,
     [40, [1, 4, 5, 8, 10, 12, 16, 19, 21, 24, 28, 30, 32, 35, 36, 39]] ,
     [40, [1, 4, 5, 8, 11, 12, 15, 16, 24, 25, 28, 29, 32, 35, 36, 39]] ,
     [40, [1, 4, 5, 8, 11, 12, 16, 19, 21, 24, 28, 29, 32, 35, 36, 39]] ,
     [40, [1, 4, 5, 9, 10, 11, 15, 16, 24, 25, 29, 30, 31, 35, 36, 39]] ,
     [40, [1, 4, 5, 9, 10, 11, 16, 19, 21, 24, 29, 30, 31, 35, 36, 39]] ,
     [40, [1, 4, 5, 9, 11, 12, 15, 19, 21, 25, 28, 29, 31, 35, 36, 39]] ,
     [40, [1, 4, 5, 9, 11, 12, 15, 20, 25, 28, 29, 31, 35, 36, 39]] ,
     [40, [1, 4, 5, 9, 11, 12, 19, 20, 21, 28, 29, 31, 35, 36, 39]] ,
     [40, [1, 4, 5, 9, 11, 15, 19, 20, 21, 25, 29, 31, 35, 36, 39]] ,
     [40, [1, 4, 6, 8, 9, 10, 12, 16, 24, 28, 30, 31, 32, 34, 36, 39]] ,
     [40, [1, 4, 6, 8, 9, 12, 14, 16, 24, 26, 28, 31, 32, 34, 36, 39]] ,
     [40, [1, 4, 6, 8, 9, 12, 15, 16, 24, 25, 28, 31, 32, 34, 36, 39]] ,
     [40, [1, 4, 6, 8, 10, 11, 12, 16, 24, 28, 29, 30, 32, 34, 36, 39]] ,
     [40, [1, 4, 6, 8, 10, 12, 14, 16, 24, 26, 28, 30, 32, 34, 36, 39]] ,
     [40, [1, 4, 6, 8, 10, 12, 16, 19, 21, 24, 28, 30, 32, 34, 36, 39]] ,
     [40, [1, 4, 6, 8, 11, 12, 14, 16, 24, 26, 28, 29, 32, 34, 36, 39]] ,
     [40, [1, 4, 6, 8, 12, 14, 15, 16, 24, 25, 26, 28, 32, 34, 36, 39]] ,
     [40, [1, 4, 6, 9, 10, 11, 14, 16, 24, 26, 29, 30, 31, 34, 36, 39]] ,
     [40, [1, 4, 6, 9, 10, 11, 16, 19, 21, 24, 29, 30, 31, 34, 36, 39]] ,
     [40, [1, 4, 6, 9, 10, 14, 15, 16, 24, 25, 26, 30, 31, 34, 36, 39]] ,
     [40, [1, 4, 7, 8, 9, 10, 12, 16, 24, 28, 30, 31, 32, 33, 36, 39]] ,
     [40, [1, 4, 7, 8, 9, 10, 15, 17, 23, 25, 30, 31, 32, 33, 36, 39]] ,
     [40, [1, 4, 7, 8, 9, 12, 15, 16, 24, 25, 28, 31, 32, 33, 36, 39]] ,
     [40, [1, 4, 7, 8, 9, 12, 16, 17, 23, 24, 28, 31, 32, 33, 36, 39]] ,
     [40, [1, 4, 7, 8, 10, 12, 15, 16, 24, 25, 28, 30, 32, 33, 36, 39]] ,
     [40, [1, 4, 7, 9, 10, 15, 16, 17, 23, 24, 25, 30, 31, 33, 36, 39]] ,
     [40, [1, 4, 8, 9, 10, 11, 12, 16, 24, 28, 29, 30, 31, 32, 36, 39]] ,
     [40, [1, 4, 8, 9, 10, 12, 15, 16, 24, 25, 28, 30, 31, 32, 36, 39]] ,
     [40, [1, 5, 6, 8, 9, 10, 12, 14, 26, 28, 30, 31, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 9, 10, 12, 15, 25, 28, 30, 31, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 9, 11, 12, 14, 26, 28, 29, 31, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 9, 11, 12, 19, 21, 28, 29, 31, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 9, 12, 14, 15, 25, 26, 28, 31, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 10, 11, 12, 14, 26, 28, 29, 30, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 10, 11, 12, 15, 25, 28, 29, 30, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 10, 12, 14, 15, 25, 26, 28, 30, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 10, 12, 14, 19, 21, 26, 28, 30, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 10, 12, 15, 19, 21, 25, 28, 30, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 11, 12, 14, 15, 25, 26, 28, 29, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 11, 12, 14, 19, 21, 26, 28, 29, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 9, 10, 11, 14, 15, 25, 26, 29, 30, 31, 34, 35, 39]] ,
     [40, [1, 5, 6, 9, 10, 11, 14, 19, 21, 26, 29, 30, 31, 34, 35, 39]] ,
     [40, [1, 5, 6, 9, 10, 11, 15, 19, 21, 25, 29, 30, 31, 34, 35, 39]] ,
     [40, [1, 5, 8, 9, 10, 11, 12, 15, 25, 28, 29, 30, 31, 32, 35, 39]] ,
     [40, [1, 5, 8, 9, 10, 11, 12, 19, 21, 28, 29, 30, 31, 32, 35, 39]] ,
     [40, [1, 5, 9, 11, 12, 15, 19, 20, 21, 25, 28, 29, 31, 35, 39]] ,
     [40, [1, 6, 8, 9, 10, 11, 12, 14, 26, 28, 29, 30, 31, 32, 34, 39]] ,
     [40, [1, 6, 8, 9, 10, 11, 12, 19, 21, 28, 29, 30, 31, 32, 34, 39]] ,
     [40, [1, 6, 8, 9, 10, 12, 14, 15, 25, 26, 28, 30, 31, 32, 34, 39]] ,
     [40, [1, 6, 9, 11, 12, 14, 16, 19, 21, 24, 26, 28, 29, 31, 34, 39]] ,
     [40, [1, 6, 9, 11, 14, 16, 19, 20, 21, 24, 26, 29, 31, 34, 39]] ,
     [40, [2, 4, 5, 6, 8, 10, 12, 16, 24, 28, 30, 32, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 8, 10, 14, 18, 22, 26, 30, 32, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 8, 12, 14, 16, 24, 26, 28, 32, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 8, 12, 15, 16, 24, 25, 28, 32, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 8, 14, 15, 18, 22, 25, 26, 32, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 10, 14, 15, 16, 24, 25, 26, 30, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 10, 14, 16, 18, 22, 24, 26, 30, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 10, 15, 16, 18, 22, 24, 25, 30, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 8, 10, 12, 15, 16, 24, 25, 28, 30, 32, 35, 36, 38]] ,
     [40, [2, 4, 5, 8, 10, 12, 16, 18, 22, 24, 28, 30, 32, 35, 36, 38]] ,
     [40, [2, 4, 5, 8, 12, 15, 18, 20, 22, 25, 28, 32, 35, 36, 38]] ,
     [40, [2, 5, 6, 8, 14, 15, 16, 18, 22, 24, 25, 26, 32, 34, 35, 38]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 13, 16, 24, 27, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 14, 16, 18, 22, 24, 26, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 16, 18, 22, 24, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 16, 18, 22, 24, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 11, 15, 16, 24, 25, 29, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 11, 16, 18, 22, 24, 29, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 13, 16, 18, 22, 24, 27, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 15, 16, 18, 22, 24, 25, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 16, 17, 18, 22, 23, 24, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 16, 18, 19, 21, 22, 24, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 12, 16, 18, 22, 24, 28, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 13, 16, 24, 27, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 16, 18, 22, 24, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 11, 16, 18, 22, 24, 29, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 13, 14, 16, 24, 26, 27, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 13, 15, 16, 24, 25, 27, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 13, 16, 18, 22, 24, 27, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 15, 16, 18, 22, 24, 25, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 16, 17, 18, 22, 23, 24, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 16, 18, 19, 21, 22, 24, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 11, 16, 18, 22, 24, 29, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 13, 16, 18, 22, 24, 27, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 15, 16, 18, 22, 24, 25, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 16, 17, 18, 22, 23, 24, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 16, 18, 19, 21, 22, 24, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 11, 13, 16, 18, 22, 24, 27, 29, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 11, 15, 16, 18, 22, 24, 25, 29, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 11, 16, 17, 18, 22, 23, 24, 29, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 11, 16, 18, 19, 21, 22, 24, 29, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 13, 15, 16, 18, 22, 24, 25, 27, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 13, 16, 17, 18, 22, 23, 24, 27, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 13, 16, 18, 19, 21, 22, 24, 27, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 15, 16, 17, 18, 22, 23, 24, 25, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 15, 16, 17, 19, 21, 23, 24, 25, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 15, 16, 18, 19, 21, 22, 24, 25, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 16, 17, 18, 19, 21, 22, 23, 24, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 11, 16, 24, 29, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 11, 14, 16, 24, 26, 29, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 11, 16, 18, 22, 24, 29, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 14, 16, 18, 22, 24, 26, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 13, 16, 24, 27, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 13, 14, 16, 24, 26, 27, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 13, 15, 16, 24, 25, 27, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 13, 16, 18, 22, 24, 27, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 14, 16, 18, 22, 24, 26, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 14, 16, 18, 22, 24, 26, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 16, 17, 19, 21, 23, 24, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 11, 14, 16, 18, 22, 24, 26, 29, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 13, 14, 16, 18, 22, 24, 26, 27, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 14, 15, 16, 18, 22, 24, 25, 26, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 14, 16, 17, 18, 22, 23, 24, 26, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 14, 16, 17, 19, 21, 23, 24, 26, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 14, 16, 18, 19, 21, 22, 24, 26, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 16, 17, 18, 19, 21, 22, 23, 24, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 11, 12, 16, 24, 28, 29, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 12, 16, 18, 22, 24, 28, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 16, 18, 22, 24, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 11, 16, 18, 22, 24, 29, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 11, 16, 19, 21, 24, 29, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 13, 16, 17, 23, 24, 27, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 13, 16, 18, 22, 24, 27, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 15, 16, 18, 22, 24, 25, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 16, 17, 18, 22, 23, 24, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 16, 18, 19, 21, 22, 24, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 10, 11, 14, 16, 24, 26, 29, 30, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 10, 11, 16, 18, 22, 24, 29, 30, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 10, 13, 16, 18, 22, 24, 27, 30, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 10, 15, 16, 18, 22, 24, 25, 30, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 10, 16, 17, 18, 22, 23, 24, 30, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 10, 16, 18, 19, 21, 22, 24, 30, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 11, 13, 16, 17, 23, 24, 27, 29, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 11, 13, 16, 18, 22, 24, 27, 29, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 13, 15, 16, 18, 22, 24, 25, 27, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 13, 16, 17, 18, 22, 23, 24, 27, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 13, 16, 17, 19, 21, 23, 24, 27, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 13, 16, 18, 19, 21, 22, 24, 27, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 15, 16, 17, 18, 22, 23, 24, 25, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 15, 16, 18, 19, 21, 22, 24, 25, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 16, 17, 18, 19, 21, 22, 23, 24, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 12, 13, 16, 24, 27, 28, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 12, 16, 18, 22, 24, 28, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 12, 16, 18, 22, 24, 28, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 11, 12, 16, 18, 22, 24, 28, 29, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 12, 13, 16, 18, 22, 24, 27, 28, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 12, 15, 16, 18, 22, 24, 25, 28, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 12, 16, 17, 18, 22, 23, 24, 28, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 12, 16, 17, 19, 21, 23, 24, 28, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 12, 16, 18, 19, 21, 22, 24, 28, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 11, 16, 18, 22, 24, 29, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 13, 14, 16, 24, 26, 27, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 13, 15, 16, 24, 25, 27, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 13, 16, 18, 22, 24, 27, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 15, 16, 18, 22, 24, 25, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 16, 17, 18, 22, 23, 24, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 16, 18, 19, 21, 22, 24, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 11, 13, 16, 18, 22, 24, 27, 29, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 11, 13, 16, 19, 21, 24, 27, 29, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 11, 15, 16, 18, 22, 24, 25, 29, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 11, 16, 17, 18, 22, 23, 24, 29, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 11, 16, 17, 19, 21, 23, 24, 29, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 11, 16, 18, 19, 21, 22, 24, 29, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 13, 14, 15, 16, 24, 25, 26, 27, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 13, 15, 16, 18, 22, 24, 25, 27, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 15, 16, 17, 18, 22, 23, 24, 25, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 15, 16, 18, 19, 21, 22, 24, 25, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 16, 17, 18, 19, 21, 22, 23, 24, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 11, 13, 16, 18, 22, 24, 27, 29, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 11, 15, 16, 18, 22, 24, 25, 29, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 11, 16, 17, 18, 22, 23, 24, 29, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 11, 16, 18, 19, 21, 22, 24, 29, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 13, 15, 16, 18, 22, 24, 25, 27, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 13, 16, 17, 18, 22, 23, 24, 27, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 13, 16, 18, 19, 21, 22, 24, 27, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 14, 16, 17, 19, 21, 23, 24, 26, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 15, 16, 17, 18, 22, 23, 24, 25, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 15, 16, 18, 19, 21, 22, 24, 25, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 11, 13, 15, 16, 18, 22, 24, 25, 27, 29, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 11, 13, 16, 17, 18, 22, 23, 24, 27, 29, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 11, 13, 16, 18, 19, 21, 22, 24, 27, 29, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 11, 15, 16, 17, 18, 22, 23, 24, 25, 29, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 11, 15, 16, 18, 19, 21, 22, 24, 25, 29, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 13, 17, 23, 27, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 14, 18, 22, 26, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 11, 15, 25, 29, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 14, 18, 22, 26, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 11, 14, 15, 25, 26, 29, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 11, 14, 18, 22, 26, 29, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 11, 15, 18, 22, 25, 29, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 13, 14, 18, 22, 26, 27, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 14, 15, 18, 22, 25, 26, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 14, 17, 18, 22, 23, 26, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 14, 18, 19, 21, 22, 26, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 12, 14, 18, 22, 26, 28, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 10, 13, 14, 26, 27, 30, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 10, 13, 15, 25, 27, 30, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 10, 13, 18, 22, 27, 30, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 10, 14, 18, 22, 26, 30, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 11, 13, 19, 21, 27, 29, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 11, 14, 18, 22, 26, 29, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 13, 14, 15, 25, 26, 27, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 13, 14, 18, 22, 26, 27, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 14, 15, 18, 22, 25, 26, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 14, 17, 18, 22, 23, 26, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 14, 18, 19, 21, 22, 26, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 10, 11, 14, 18, 22, 26, 29, 30, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 10, 13, 14, 18, 22, 26, 27, 30, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 10, 14, 15, 18, 22, 25, 26, 30, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 10, 14, 17, 18, 22, 23, 26, 30, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 10, 14, 18, 19, 21, 22, 26, 30, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 10, 15, 17, 19, 21, 23, 25, 30, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 11, 13, 14, 18, 22, 26, 27, 29, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 11, 14, 15, 18, 22, 25, 26, 29, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 11, 14, 18, 19, 21, 22, 26, 29, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 13, 14, 17, 18, 22, 23, 26, 27, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 13, 14, 18, 19, 21, 22, 26, 27, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 14, 15, 17, 18, 22, 23, 25, 26, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 14, 15, 17, 19, 21, 23, 25, 26, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 14, 15, 18, 19, 21, 22, 25, 26, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 14, 17, 18, 19, 21, 22, 23, 26, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 15, 17, 18, 19, 21, 22, 23, 25, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 12, 18, 22, 28, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 12, 18, 22, 28, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 11, 12, 15, 25, 28, 29, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 11, 12, 18, 22, 28, 29, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 12, 13, 18, 22, 27, 28, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 12, 15, 18, 22, 25, 28, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 12, 17, 18, 22, 23, 28, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 12, 18, 19, 21, 22, 28, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 11, 18, 22, 29, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 13, 17, 23, 27, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 13, 18, 22, 27, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 15, 18, 22, 25, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 17, 18, 22, 23, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 18, 19, 21, 22, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 11, 13, 18, 22, 27, 29, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 11, 15, 18, 22, 25, 29, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 11, 15, 19, 21, 25, 29, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 11, 17, 18, 22, 23, 29, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 11, 18, 19, 21, 22, 29, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 13, 14, 17, 23, 26, 27, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 13, 15, 17, 23, 25, 27, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 13, 15, 18, 22, 25, 27, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 13, 17, 18, 22, 23, 27, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 13, 18, 19, 21, 22, 27, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 15, 17, 18, 22, 23, 25, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 15, 18, 19, 21, 22, 25, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 17, 18, 19, 21, 22, 23, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 11, 13, 18, 22, 27, 29, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 11, 14, 15, 25, 26, 29, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 11, 15, 18, 22, 25, 29, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 11, 17, 18, 22, 23, 29, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 11, 18, 19, 21, 22, 29, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 13, 15, 18, 22, 25, 27, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 13, 17, 18, 22, 23, 27, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 13, 18, 19, 21, 22, 27, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 15, 17, 18, 22, 23, 25, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 15, 18, 19, 21, 22, 25, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 17, 18, 19, 21, 22, 23, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 11, 13, 15, 17, 23, 25, 27, 29, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 11, 13, 15, 18, 22, 25, 27, 29, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 11, 13, 17, 18, 22, 23, 27, 29, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 11, 13, 18, 19, 21, 22, 27, 29, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 11, 17, 18, 19, 21, 22, 23, 29, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 13, 15, 17, 18, 22, 23, 25, 27, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 13, 15, 17, 19, 21, 23, 25, 27, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 13, 15, 18, 19, 21, 22, 25, 27, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 13, 17, 18, 19, 21, 22, 23, 27, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 15, 17, 18, 19, 21, 22, 23, 25, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 12, 13, 27, 28, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 12, 18, 22, 28, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 11, 12, 18, 22, 28, 29, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 12, 13, 15, 25, 27, 28, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 12, 13, 18, 22, 27, 28, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 12, 15, 18, 22, 25, 28, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 12, 17, 18, 22, 23, 28, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 12, 18, 19, 21, 22, 28, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 11, 12, 18, 22, 28, 29, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 12, 13, 18, 22, 27, 28, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 12, 15, 18, 22, 25, 28, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 12, 17, 18, 22, 23, 28, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 12, 18, 19, 21, 22, 28, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 11, 12, 13, 18, 22, 27, 28, 29, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 11, 12, 15, 18, 22, 25, 28, 29, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 11, 12, 17, 18, 22, 23, 28, 29, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 11, 12, 18, 19, 21, 22, 28, 29, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 12, 13, 15, 18, 22, 25, 27, 28, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 12, 13, 17, 18, 22, 23, 27, 28, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 12, 13, 18, 19, 21, 22, 27, 28, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 12, 15, 17, 18, 22, 23, 25, 28, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 12, 15, 17, 19, 21, 23, 25, 28, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 12, 15, 18, 19, 21, 22, 25, 28, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 12, 17, 18, 19, 21, 22, 23, 28, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 11, 13, 18, 22, 27, 29, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 11, 13, 19, 21, 27, 29, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 11, 15, 18, 22, 25, 29, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 11, 17, 18, 22, 23, 29, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 11, 18, 19, 21, 22, 29, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 13, 15, 18, 22, 25, 27, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 15, 17, 18, 22, 23, 25, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 15, 18, 19, 21, 22, 25, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 17, 18, 19, 21, 22, 23, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 11, 13, 14, 19, 21, 26, 27, 29, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 11, 13, 15, 18, 22, 25, 27, 29, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 11, 13, 15, 19, 21, 25, 27, 29, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 11, 13, 18, 19, 21, 22, 27, 29, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 11, 15, 17, 18, 22, 23, 25, 29, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 11, 15, 17, 19, 21, 23, 25, 29, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 11, 15, 18, 19, 21, 22, 25, 29, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 11, 17, 18, 19, 21, 22, 23, 29, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 15, 17, 18, 19, 21, 22, 23, 25, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 11, 13, 15, 18, 22, 25, 27, 29, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 11, 13, 17, 18, 22, 23, 27, 29, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 11, 13, 18, 19, 21, 22, 27, 29, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 11, 15, 17, 18, 22, 23, 25, 29, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 11, 15, 18, 19, 21, 22, 25, 29, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 11, 17, 18, 19, 21, 22, 23, 29, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 13, 15, 17, 18, 22, 23, 25, 27, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 13, 15, 18, 19, 21, 22, 25, 27, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 13, 17, 18, 19, 21, 22, 23, 27, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 14, 15, 17, 19, 21, 23, 25, 26, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 11, 13, 15, 17, 18, 22, 23, 25, 27, 29, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 11, 13, 15, 18, 19, 21, 22, 25, 27, 29, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 11, 13, 17, 18, 19, 21, 22, 23, 27, 29, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 8, 10, 11, 12, 28, 29, 30, 32, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 8, 11, 12, 14, 26, 28, 29, 32, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 8, 11, 12, 18, 22, 28, 29, 32, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 8, 12, 14, 18, 22, 26, 28, 32, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 10, 11, 19, 21, 29, 30, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 10, 13, 17, 23, 27, 30, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 10, 14, 18, 22, 26, 30, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 11, 14, 18, 22, 26, 29, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 11, 14, 19, 21, 26, 29, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 11, 18, 19, 21, 22, 29, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 13, 14, 17, 23, 26, 27, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 13, 14, 18, 22, 26, 27, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 13, 17, 18, 22, 23, 27, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 14, 17, 18, 22, 23, 26, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 14, 18, 19, 21, 22, 26, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 10, 11, 13, 17, 23, 27, 29, 30, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 10, 11, 14, 18, 22, 26, 29, 30, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 10, 13, 14, 18, 22, 26, 27, 30, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 10, 13, 17, 19, 21, 23, 27, 30, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 10, 14, 15, 18, 22, 25, 26, 30, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 10, 14, 17, 18, 22, 23, 26, 30, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 10, 14, 18, 19, 21, 22, 26, 30, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 13, 14, 17, 18, 22, 23, 26, 27, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 13, 14, 17, 19, 21, 23, 26, 27, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 13, 14, 18, 19, 21, 22, 26, 27, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 13, 17, 18, 19, 21, 22, 23, 27, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 14, 15, 17, 18, 22, 23, 25, 26, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 14, 15, 18, 19, 21, 22, 25, 26, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 14, 17, 18, 19, 21, 22, 23, 26, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 10, 12, 14, 18, 22, 26, 28, 30, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 10, 12, 17, 19, 21, 23, 28, 30, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 11, 12, 14, 18, 22, 26, 28, 29, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 12, 14, 15, 18, 22, 25, 26, 28, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 12, 14, 17, 18, 22, 23, 26, 28, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 12, 14, 17, 19, 21, 23, 26, 28, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 12, 14, 18, 19, 21, 22, 26, 28, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 12, 17, 18, 19, 21, 22, 23, 28, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 9, 10, 11, 13, 19, 21, 27, 29, 30, 31, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 9, 10, 11, 14, 18, 22, 26, 29, 30, 31, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 9, 10, 11, 17, 19, 21, 23, 29, 30, 31, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 9, 10, 13, 14, 18, 22, 26, 27, 30, 31, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 9, 10, 14, 17, 18, 22, 23, 26, 30, 31, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 10, 11, 14, 15, 18, 22, 25, 26, 29, 30, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 10, 11, 14, 18, 19, 21, 22, 26, 29, 30, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 10, 14, 15, 17, 18, 22, 23, 25, 26, 30, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 10, 14, 15, 18, 19, 21, 22, 25, 26, 30, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 11, 14, 15, 18, 19, 21, 22, 25, 26, 29, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 10, 12, 18, 22, 28, 30, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 11, 12, 18, 22, 28, 29, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 11, 12, 19, 21, 28, 29, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 12, 13, 17, 23, 27, 28, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 12, 13, 18, 22, 27, 28, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 12, 15, 18, 22, 25, 28, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 12, 17, 18, 22, 23, 28, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 12, 18, 19, 21, 22, 28, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 10, 11, 12, 14, 26, 28, 29, 30, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 10, 11, 12, 18, 22, 28, 29, 30, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 10, 12, 13, 18, 22, 27, 28, 30, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 10, 12, 15, 18, 22, 25, 28, 30, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 10, 12, 17, 18, 22, 23, 28, 30, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 10, 12, 18, 19, 21, 22, 28, 30, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 11, 12, 13, 17, 23, 27, 28, 29, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 11, 12, 13, 18, 22, 27, 28, 29, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 12, 13, 15, 18, 22, 25, 27, 28, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 12, 13, 17, 18, 22, 23, 27, 28, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 12, 13, 17, 19, 21, 23, 27, 28, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 12, 13, 18, 19, 21, 22, 27, 28, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 12, 15, 17, 18, 22, 23, 25, 28, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 12, 15, 18, 19, 21, 22, 25, 28, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 12, 17, 18, 19, 21, 22, 23, 28, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 10, 11, 13, 18, 22, 27, 29, 30, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 10, 11, 17, 18, 22, 23, 29, 30, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 10, 11, 18, 19, 21, 22, 29, 30, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 10, 13, 15, 17, 23, 25, 27, 30, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 10, 13, 15, 18, 22, 25, 27, 30, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 10, 13, 17, 18, 22, 23, 27, 30, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 10, 13, 18, 19, 21, 22, 27, 30, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 10, 15, 17, 18, 22, 23, 25, 30, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 10, 15, 18, 19, 21, 22, 25, 30, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 10, 17, 18, 19, 21, 22, 23, 30, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 11, 13, 17, 18, 22, 23, 27, 29, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 11, 13, 17, 19, 21, 23, 27, 29, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 11, 13, 18, 19, 21, 22, 27, 29, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 13, 15, 17, 18, 22, 23, 25, 27, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 13, 15, 18, 19, 21, 22, 25, 27, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 10, 11, 13, 17, 18, 22, 23, 27, 29, 30, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 10, 13, 15, 17, 18, 22, 23, 25, 27, 30, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 10, 13, 15, 18, 19, 21, 22, 25, 27, 30, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 10, 11, 12, 18, 22, 28, 29, 30, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 10, 12, 13, 15, 25, 27, 28, 30, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 10, 12, 13, 18, 22, 27, 28, 30, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 10, 12, 15, 18, 22, 25, 28, 30, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 10, 12, 17, 18, 22, 23, 28, 30, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 10, 12, 18, 19, 21, 22, 28, 30, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 11, 12, 13, 18, 22, 27, 28, 29, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 11, 12, 13, 19, 21, 27, 28, 29, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 11, 12, 15, 18, 22, 25, 28, 29, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 11, 12, 17, 18, 22, 23, 28, 29, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 11, 12, 17, 19, 21, 23, 28, 29, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 11, 12, 18, 19, 21, 22, 28, 29, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 12, 13, 15, 18, 22, 25, 27, 28, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 12, 15, 17, 18, 22, 23, 25, 28, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 12, 15, 18, 19, 21, 22, 25, 28, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 12, 17, 18, 19, 21, 22, 23, 28, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 11, 12, 13, 18, 22, 27, 28, 29, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 11, 12, 15, 18, 22, 25, 28, 29, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 11, 12, 17, 18, 22, 23, 28, 29, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 11, 12, 18, 19, 21, 22, 28, 29, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 12, 13, 15, 18, 22, 25, 27, 28, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 12, 13, 17, 18, 22, 23, 27, 28, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 12, 13, 18, 19, 21, 22, 27, 28, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 12, 14, 17, 19, 21, 23, 26, 28, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 12, 15, 17, 18, 22, 23, 25, 28, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 12, 15, 18, 19, 21, 22, 25, 28, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 11, 12, 13, 15, 18, 22, 25, 27, 28, 29, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 11, 12, 13, 17, 18, 22, 23, 27, 28, 29, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 11, 12, 13, 18, 19, 21, 22, 27, 28, 29, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 11, 12, 15, 17, 18, 22, 23, 25, 28, 29, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 11, 12, 15, 18, 19, 21, 22, 25, 28, 29, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 12, 13, 15, 18, 19, 21, 22, 25, 27, 28, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 10, 11, 13, 15, 18, 22, 25, 27, 29, 30, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 10, 11, 13, 15, 19, 21, 25, 27, 29, 30, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 10, 11, 13, 18, 19, 21, 22, 27, 29, 30, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 10, 11, 15, 17, 18, 22, 23, 25, 29, 30, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 10, 11, 15, 18, 19, 21, 22, 25, 29, 30, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 11, 13, 15, 18, 19, 21, 22, 25, 27, 29, 31, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 11, 13, 15, 17, 18, 22, 23, 25, 27, 29, 30, 37, 38, 39]] ,
     [40, [1, 2, 3, 10, 11, 13, 15, 18, 19, 21, 22, 25, 27, 29, 30, 37, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 9, 16, 17, 23, 24, 31, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 14, 16, 18, 22, 24, 26, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 12, 16, 24, 28, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 10, 14, 16, 24, 26, 30, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 10, 15, 16, 24, 25, 30, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 10, 16, 18, 22, 24, 30, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 11, 16, 19, 21, 24, 29, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 14, 15, 16, 24, 25, 26, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 14, 16, 18, 22, 24, 26, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 15, 16, 18, 22, 24, 25, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 10, 11, 15, 16, 24, 25, 29, 30, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 10, 14, 16, 18, 22, 24, 26, 30, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 10, 15, 16, 19, 21, 24, 25, 30, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 11, 14, 15, 16, 24, 25, 26, 29, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 11, 14, 16, 18, 22, 24, 26, 29, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 11, 15, 16, 18, 22, 24, 25, 29, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 14, 15, 16, 18, 22, 24, 25, 26, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 14, 15, 16, 19, 21, 24, 25, 26, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 14, 16, 17, 18, 22, 23, 24, 26, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 14, 16, 18, 19, 21, 22, 24, 26, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 15, 16, 18, 19, 21, 22, 24, 25, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 12, 16, 18, 22, 24, 28, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 9, 10, 16, 17, 23, 24, 30, 31, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 9, 10, 16, 18, 22, 24, 30, 31, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 9, 14, 16, 17, 23, 24, 26, 31, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 9, 15, 16, 17, 23, 24, 25, 31, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 9, 15, 16, 18, 22, 24, 25, 31, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 9, 16, 17, 18, 22, 23, 24, 31, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 9, 16, 18, 19, 21, 22, 24, 31, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 10, 13, 16, 18, 22, 24, 27, 30, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 10, 15, 16, 18, 22, 24, 25, 30, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 10, 16, 17, 18, 22, 23, 24, 30, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 10, 16, 18, 19, 21, 22, 24, 30, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 13, 15, 16, 18, 22, 24, 25, 27, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 13, 15, 16, 19, 21, 24, 25, 27, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 13, 16, 17, 18, 22, 23, 24, 27, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 13, 16, 18, 19, 21, 22, 24, 27, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 15, 16, 17, 18, 22, 23, 24, 25, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 15, 16, 18, 19, 21, 22, 24, 25, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 10, 12, 16, 24, 28, 30, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 12, 14, 16, 24, 26, 28, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 12, 15, 16, 24, 25, 28, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 12, 16, 18, 22, 24, 28, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 10, 12, 16, 18, 22, 24, 28, 30, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 11, 12, 15, 16, 24, 25, 28, 29, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 11, 12, 16, 18, 22, 24, 28, 29, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 12, 13, 16, 18, 22, 24, 27, 28, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 12, 15, 16, 18, 22, 24, 25, 28, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 12, 15, 16, 19, 21, 24, 25, 28, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 12, 16, 17, 18, 22, 23, 24, 28, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 12, 16, 18, 19, 21, 22, 24, 28, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 10, 11, 16, 18, 22, 24, 29, 30, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 10, 11, 16, 19, 21, 24, 29, 30, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 10, 14, 15, 16, 24, 25, 26, 30, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 10, 15, 16, 18, 22, 24, 25, 30, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 11, 14, 16, 19, 21, 24, 26, 29, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 11, 15, 16, 18, 22, 24, 25, 29, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 11, 15, 16, 19, 21, 24, 25, 29, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 11, 16, 18, 19, 21, 22, 24, 29, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 10, 11, 13, 16, 18, 22, 24, 27, 29, 30, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 10, 11, 14, 15, 16, 24, 25, 26, 29, 30, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 10, 11, 15, 16, 18, 22, 24, 25, 29, 30, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 10, 11, 16, 17, 18, 22, 23, 24, 29, 30, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 10, 11, 16, 18, 19, 21, 22, 24, 29, 30, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 10, 13, 15, 16, 18, 22, 24, 25, 27, 30, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 10, 13, 16, 17, 18, 22, 23, 24, 27, 30, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 10, 13, 16, 18, 19, 21, 22, 24, 27, 30, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 10, 14, 15, 16, 19, 21, 24, 25, 26, 30, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 10, 15, 16, 17, 18, 22, 23, 24, 25, 30, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 11, 13, 15, 16, 17, 23, 24, 25, 27, 29, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 11, 13, 15, 16, 18, 22, 24, 25, 27, 29, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 11, 13, 16, 17, 18, 22, 23, 24, 27, 29, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 11, 13, 16, 18, 19, 21, 22, 24, 27, 29, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 10, 16, 17, 23, 24, 30, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 14, 16, 17, 23, 24, 26, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 14, 16, 18, 22, 24, 26, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 15, 16, 17, 23, 24, 25, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 16, 17, 18, 22, 23, 24, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 10, 14, 16, 18, 22, 24, 26, 30, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 14, 15, 16, 18, 22, 24, 25, 26, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 14, 16, 17, 18, 22, 23, 24, 26, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 10, 12, 16, 24, 28, 30, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 12, 14, 16, 24, 26, 28, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 12, 15, 16, 24, 25, 28, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 12, 16, 18, 22, 24, 28, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 10, 11, 12, 16, 24, 28, 29, 30, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 10, 12, 16, 19, 21, 24, 28, 30, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 11, 12, 14, 16, 24, 26, 28, 29, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 11, 12, 16, 18, 22, 24, 28, 29, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 12, 14, 16, 19, 21, 24, 26, 28, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 12, 16, 18, 19, 21, 22, 24, 28, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 10, 11, 16, 19, 21, 24, 29, 30, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 10, 14, 15, 16, 24, 25, 26, 30, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 10, 14, 16, 18, 22, 24, 26, 30, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 10, 15, 16, 18, 22, 24, 25, 30, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 11, 14, 16, 18, 22, 24, 26, 29, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 11, 14, 16, 19, 21, 24, 26, 29, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 11, 16, 18, 19, 21, 22, 24, 29, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 14, 15, 16, 18, 22, 24, 25, 26, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 10, 11, 14, 16, 18, 22, 24, 26, 29, 30, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 10, 12, 14, 18, 20, 22, 26, 28, 30, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 10, 14, 15, 16, 18, 22, 24, 25, 26, 30, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 10, 14, 16, 17, 18, 22, 23, 24, 26, 30, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 9, 12, 16, 17, 23, 24, 28, 31, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 9, 12, 16, 18, 22, 24, 28, 31, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 10, 12, 16, 18, 22, 24, 28, 30, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 12, 13, 16, 18, 22, 24, 27, 28, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 12, 13, 16, 19, 21, 24, 27, 28, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 12, 15, 16, 18, 22, 24, 25, 28, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 12, 16, 17, 18, 22, 23, 24, 28, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 12, 16, 18, 19, 21, 22, 24, 28, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 9, 10, 14, 16, 17, 23, 24, 26, 30, 31, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 9, 10, 15, 16, 17, 23, 24, 25, 30, 31, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 9, 10, 15, 16, 18, 22, 24, 25, 30, 31, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 9, 10, 16, 17, 18, 22, 23, 24, 30, 31, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 9, 10, 16, 18, 19, 21, 22, 24, 30, 31, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 9, 12, 15, 17, 20, 23, 25, 28, 31, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 9, 14, 15, 16, 17, 23, 24, 25, 26, 31, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 9, 15, 16, 17, 18, 22, 23, 24, 25, 31, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 10, 13, 15, 16, 18, 22, 24, 25, 27, 30, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 10, 13, 16, 17, 18, 22, 23, 24, 27, 30, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 10, 15, 16, 17, 18, 22, 23, 24, 25, 30, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 9, 10, 12, 14, 16, 24, 26, 28, 30, 31, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 9, 10, 12, 15, 16, 24, 25, 28, 30, 31, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 9, 10, 12, 16, 18, 22, 24, 28, 30, 31, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 9, 11, 12, 16, 18, 22, 24, 28, 29, 31, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 9, 11, 12, 16, 19, 21, 24, 28, 29, 31, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 9, 11, 12, 18, 19, 21, 22, 28, 29, 31, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 9, 11, 18, 19, 20, 21, 22, 29, 31, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 9, 12, 14, 15, 16, 24, 25, 26, 28, 31, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 9, 12, 15, 16, 18, 22, 24, 25, 28, 31, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 10, 11, 12, 14, 16, 24, 26, 28, 29, 30, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 10, 11, 12, 16, 18, 22, 24, 28, 29, 30, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 10, 12, 13, 16, 18, 22, 24, 27, 28, 30, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 10, 12, 14, 16, 19, 21, 24, 26, 28, 30, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 10, 12, 15, 16, 18, 22, 24, 25, 28, 30, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 10, 12, 16, 17, 18, 22, 23, 24, 28, 30, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 11, 12, 13, 16, 17, 23, 24, 27, 28, 29, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 11, 12, 13, 16, 18, 22, 24, 27, 28, 29, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 9, 10, 11, 14, 16, 19, 21, 24, 26, 29, 30, 31, 36, 38, 39]] ,
     [40, [1, 2, 4, 10, 11, 13, 16, 17, 18, 22, 23, 24, 27, 29, 30, 36, 38, 39]] ,
     [40, [1, 2, 4, 10, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 30, 36, 38, 39]] ,
     [40, [1, 2, 5, 6, 7, 9, 10, 14, 17, 23, 26, 30, 31, 33, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 7, 9, 10, 14, 18, 22, 26, 30, 31, 33, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 7, 9, 10, 15, 17, 23, 25, 30, 31, 33, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 7, 9, 14, 15, 17, 23, 25, 26, 31, 33, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 7, 9, 14, 15, 18, 22, 25, 26, 31, 33, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 7, 9, 14, 17, 18, 22, 23, 26, 31, 33, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 7, 10, 14, 15, 18, 22, 25, 26, 30, 33, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 10, 12, 14, 26, 28, 30, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 10, 12, 15, 25, 28, 30, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 10, 12, 18, 22, 28, 30, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 11, 12, 19, 21, 28, 29, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 12, 14, 15, 25, 26, 28, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 12, 14, 18, 22, 26, 28, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 12, 15, 18, 22, 25, 28, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 10, 11, 12, 15, 25, 28, 29, 30, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 10, 12, 14, 18, 22, 26, 28, 30, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 10, 12, 15, 19, 21, 25, 28, 30, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 11, 12, 14, 15, 25, 26, 28, 29, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 11, 12, 14, 18, 22, 26, 28, 29, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 11, 12, 15, 18, 22, 25, 28, 29, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 12, 14, 15, 18, 22, 25, 26, 28, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 12, 14, 15, 19, 21, 25, 26, 28, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 12, 14, 18, 19, 21, 22, 26, 28, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 12, 15, 18, 19, 21, 22, 25, 28, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 10, 11, 14, 18, 22, 26, 29, 30, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 10, 11, 14, 19, 21, 26, 29, 30, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 10, 11, 15, 19, 21, 25, 29, 30, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 10, 11, 18, 19, 21, 22, 29, 30, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 10, 14, 15, 18, 22, 25, 26, 30, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 11, 14, 15, 18, 22, 25, 26, 29, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 11, 14, 15, 19, 21, 25, 26, 29, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 11, 14, 18, 19, 21, 22, 26, 29, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 11, 15, 18, 19, 21, 22, 25, 29, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 10, 11, 14, 15, 18, 22, 25, 26, 29, 30, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 10, 11, 14, 18, 19, 21, 22, 26, 29, 30, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 9, 10, 12, 17, 23, 28, 30, 31, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 9, 10, 12, 18, 22, 28, 30, 31, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 9, 12, 15, 17, 23, 25, 28, 31, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 9, 12, 15, 18, 22, 25, 28, 31, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 9, 12, 17, 18, 22, 23, 28, 31, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 9, 12, 18, 19, 21, 22, 28, 31, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 10, 12, 13, 18, 22, 27, 28, 30, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 10, 12, 15, 18, 22, 25, 28, 30, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 10, 12, 17, 18, 22, 23, 28, 30, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 10, 12, 18, 19, 21, 22, 28, 30, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 12, 13, 15, 18, 22, 25, 27, 28, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 12, 13, 15, 19, 21, 25, 27, 28, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 12, 13, 17, 18, 22, 23, 27, 28, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 12, 13, 18, 19, 21, 22, 27, 28, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 12, 15, 17, 18, 22, 23, 25, 28, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 12, 15, 18, 19, 21, 22, 25, 28, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 9, 10, 15, 17, 18, 22, 23, 25, 30, 31, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 9, 10, 15, 18, 19, 21, 22, 25, 30, 31, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 10, 13, 15, 17, 18, 22, 23, 25, 27, 30, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 10, 11, 12, 18, 22, 28, 29, 30, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 10, 11, 12, 19, 21, 28, 29, 30, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 10, 12, 14, 15, 25, 26, 28, 30, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 10, 12, 15, 18, 22, 25, 28, 30, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 11, 12, 14, 19, 21, 26, 28, 29, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 11, 12, 15, 18, 22, 25, 28, 29, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 11, 12, 15, 19, 21, 25, 28, 29, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 11, 12, 18, 19, 21, 22, 28, 29, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 11, 15, 18, 19, 21, 22, 25, 29, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 10, 11, 12, 13, 18, 22, 27, 28, 29, 30, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 10, 11, 12, 14, 15, 25, 26, 28, 29, 30, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 10, 11, 12, 15, 18, 22, 25, 28, 29, 30, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 10, 11, 12, 17, 18, 22, 23, 28, 29, 30, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 10, 11, 12, 18, 19, 21, 22, 28, 29, 30, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 10, 12, 13, 15, 18, 22, 25, 27, 28, 30, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 10, 12, 13, 17, 18, 22, 23, 27, 28, 30, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 10, 12, 13, 18, 19, 21, 22, 27, 28, 30, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 10, 12, 14, 15, 19, 21, 25, 26, 28, 30, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 10, 12, 15, 17, 18, 22, 23, 25, 28, 30, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 11, 12, 13, 15, 17, 23, 25, 27, 28, 29, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 11, 12, 13, 15, 18, 22, 25, 27, 28, 29, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 11, 12, 13, 17, 18, 22, 23, 27, 28, 29, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 11, 12, 13, 18, 19, 21, 22, 27, 28, 29, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 9, 10, 11, 14, 15, 19, 21, 25, 26, 29, 30, 31, 35, 38, 39]] ,
     [40, [1, 2, 5, 10, 11, 13, 15, 17, 18, 22, 23, 25, 27, 29, 30, 35, 38, 39]] ,
     [40, [1, 2, 6, 7, 9, 10, 14, 15, 17, 23, 25, 26, 30, 31, 33, 34, 38, 39]] ,
     [40, [1, 2, 6, 7, 9, 10, 14, 15, 18, 22, 25, 26, 30, 31, 33, 34, 38, 39]] ,
     [40, [1, 2, 6, 7, 9, 10, 14, 17, 18, 22, 23, 26, 30, 31, 33, 34, 38, 39]] ,
     [40, [1, 2, 6, 7, 9, 14, 15, 17, 18, 22, 23, 25, 26, 31, 33, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 10, 11, 12, 19, 21, 28, 29, 30, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 10, 12, 14, 15, 25, 26, 28, 30, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 10, 12, 14, 18, 22, 26, 28, 30, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 10, 12, 15, 18, 22, 25, 28, 30, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 11, 12, 14, 18, 22, 26, 28, 29, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 11, 12, 14, 19, 21, 26, 28, 29, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 11, 12, 18, 19, 21, 22, 28, 29, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 12, 14, 15, 18, 22, 25, 26, 28, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 10, 11, 12, 14, 18, 22, 26, 28, 29, 30, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 10, 12, 14, 15, 18, 22, 25, 26, 28, 30, 32, 34, 38, 39]] ,
     [40, [1, 2, 7, 8, 9, 10, 12, 15, 17, 23, 25, 28, 30, 31, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 9, 10, 12, 15, 18, 22, 25, 28, 30, 31, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 9, 10, 12, 17, 18, 22, 23, 28, 30, 31, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 9, 10, 12, 18, 19, 21, 22, 28, 30, 31, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 9, 12, 15, 17, 18, 22, 23, 25, 28, 31, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 10, 12, 13, 15, 18, 22, 25, 27, 28, 30, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 10, 12, 13, 17, 18, 22, 23, 27, 28, 30, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 10, 12, 15, 17, 18, 22, 23, 25, 28, 30, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 38, 39]] ,
     [40, [1, 2, 8, 9, 10, 11, 12, 14, 19, 21, 26, 28, 29, 30, 31, 32, 38, 39]] ,
     [40, [1, 2, 8, 9, 11, 12, 18, 19, 20, 21, 22, 28, 29, 31, 32, 38, 39]] ,
     [40, [1, 2, 8, 10, 11, 12, 13, 17, 18, 22, 23, 27, 28, 29, 30, 32, 38, 39]] ,
     [40, [1, 2, 8, 10, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 30, 32, 38, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 12, 16, 24, 28, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 10, 12, 16, 24, 28, 30, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 11, 12, 16, 24, 28, 29, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 12, 13, 16, 24, 27, 28, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 12, 15, 16, 24, 25, 28, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 12, 16, 17, 23, 24, 28, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 12, 16, 19, 21, 24, 28, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 11, 16, 24, 29, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 13, 16, 24, 27, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 15, 16, 24, 25, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 16, 17, 23, 24, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 16, 19, 21, 24, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 12, 20, 28, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 13, 16, 24, 27, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 15, 16, 24, 25, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 16, 17, 23, 24, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 16, 19, 21, 24, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 12, 13, 20, 27, 28, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 12, 15, 20, 25, 28, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 12, 17, 20, 23, 28, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 12, 19, 20, 21, 28, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 13, 15, 16, 24, 25, 27, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 13, 16, 17, 23, 24, 27, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 13, 16, 19, 21, 24, 27, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 15, 16, 17, 23, 24, 25, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 15, 16, 19, 21, 24, 25, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 16, 17, 19, 21, 23, 24, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 11, 13, 16, 24, 27, 29, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 11, 15, 16, 24, 25, 29, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 11, 16, 17, 23, 24, 29, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 11, 16, 19, 21, 24, 29, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 13, 15, 16, 24, 25, 27, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 13, 16, 17, 23, 24, 27, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 13, 16, 19, 21, 24, 27, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 15, 16, 17, 23, 24, 25, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 15, 16, 19, 21, 24, 25, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 16, 17, 19, 21, 23, 24, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 11, 12, 13, 20, 27, 28, 29, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 11, 12, 15, 20, 25, 28, 29, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 11, 12, 19, 20, 21, 28, 29, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 11, 13, 15, 16, 24, 25, 27, 29, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 11, 13, 16, 17, 23, 24, 27, 29, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 11, 13, 16, 19, 21, 24, 27, 29, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 11, 16, 17, 19, 21, 23, 24, 29, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 12, 13, 15, 20, 25, 27, 28, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 12, 13, 17, 20, 23, 27, 28, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 12, 13, 19, 20, 21, 27, 28, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 12, 15, 17, 20, 23, 25, 28, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 12, 15, 19, 20, 21, 25, 28, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 12, 17, 19, 20, 21, 23, 28, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 13, 15, 16, 17, 23, 24, 25, 27, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 13, 15, 16, 19, 21, 24, 25, 27, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 13, 16, 17, 19, 21, 23, 24, 27, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 15, 16, 17, 19, 21, 23, 24, 25, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 10, 12, 16, 24, 28, 30, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 10, 13, 15, 25, 27, 30, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 11, 12, 16, 24, 28, 29, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 12, 13, 16, 24, 27, 28, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 12, 15, 16, 24, 25, 28, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 12, 16, 17, 23, 24, 28, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 12, 16, 19, 21, 24, 28, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 10, 11, 12, 16, 24, 28, 29, 30, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 10, 12, 13, 16, 24, 27, 28, 30, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 10, 12, 15, 16, 24, 25, 28, 30, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 10, 12, 16, 17, 23, 24, 28, 30, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 10, 12, 16, 19, 21, 24, 28, 30, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 11, 12, 13, 16, 24, 27, 28, 29, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 11, 12, 15, 16, 24, 25, 28, 29, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 11, 12, 16, 19, 21, 24, 28, 29, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 12, 13, 16, 17, 23, 24, 27, 28, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 12, 13, 16, 19, 21, 24, 27, 28, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 12, 15, 16, 17, 23, 24, 25, 28, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 12, 15, 16, 19, 21, 24, 25, 28, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 12, 16, 17, 19, 21, 23, 24, 28, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 10, 11, 13, 16, 24, 27, 29, 30, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 10, 11, 15, 16, 24, 25, 29, 30, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 10, 11, 16, 17, 23, 24, 29, 30, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 10, 11, 16, 19, 21, 24, 29, 30, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 10, 13, 15, 16, 24, 25, 27, 30, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 10, 15, 16, 17, 23, 24, 25, 30, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 10, 15, 16, 19, 21, 24, 25, 30, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 10, 16, 17, 19, 21, 23, 24, 30, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 11, 12, 13, 20, 27, 28, 29, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 11, 12, 15, 20, 25, 28, 29, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 11, 12, 19, 20, 21, 28, 29, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 11, 13, 15, 16, 24, 25, 27, 29, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 11, 13, 16, 19, 21, 24, 27, 29, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 11, 15, 16, 17, 23, 24, 25, 29, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 11, 15, 16, 19, 21, 24, 25, 29, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 11, 16, 17, 19, 21, 23, 24, 29, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 12, 13, 15, 20, 25, 27, 28, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 12, 15, 17, 20, 23, 25, 28, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 12, 17, 19, 20, 21, 23, 28, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 15, 16, 17, 19, 21, 23, 24, 25, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 11, 13, 15, 16, 24, 25, 27, 29, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 11, 13, 16, 17, 23, 24, 27, 29, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 11, 13, 16, 19, 21, 24, 27, 29, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 11, 15, 16, 17, 23, 24, 25, 29, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 11, 15, 16, 19, 21, 24, 25, 29, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 11, 16, 17, 19, 21, 23, 24, 29, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 13, 15, 16, 17, 23, 24, 25, 27, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 13, 15, 16, 19, 21, 24, 25, 27, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 13, 16, 17, 19, 21, 23, 24, 27, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 11, 12, 13, 19, 20, 21, 27, 28, 29, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 11, 12, 15, 19, 20, 21, 25, 28, 29, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 11, 13, 15, 16, 17, 23, 24, 25, 27, 29, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 11, 13, 15, 16, 19, 21, 24, 25, 27, 29, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 11, 13, 16, 17, 19, 21, 23, 24, 27, 29, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 12, 13, 17, 19, 20, 21, 23, 27, 28, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 12, 15, 17, 19, 20, 21, 23, 25, 28, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 9, 10, 12, 16, 24, 28, 30, 31, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 9, 11, 12, 16, 24, 28, 29, 31, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 9, 12, 13, 16, 24, 27, 28, 31, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 9, 12, 16, 17, 23, 24, 28, 31, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 9, 12, 16, 19, 21, 24, 28, 31, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 10, 11, 12, 16, 24, 28, 29, 30, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 10, 12, 13, 16, 24, 27, 28, 30, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 10, 12, 15, 16, 24, 25, 28, 30, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 10, 12, 16, 17, 23, 24, 28, 30, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 10, 12, 16, 19, 21, 24, 28, 30, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 12, 13, 16, 17, 23, 24, 27, 28, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 12, 13, 16, 19, 21, 24, 27, 28, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 12, 15, 16, 17, 23, 24, 25, 28, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 12, 15, 16, 19, 21, 24, 25, 28, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 12, 16, 17, 19, 21, 23, 24, 28, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 10, 11, 13, 16, 24, 27, 29, 30, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 10, 11, 16, 17, 23, 24, 29, 30, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 10, 11, 16, 19, 21, 24, 29, 30, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 10, 13, 15, 16, 24, 25, 27, 30, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 10, 13, 16, 17, 23, 24, 27, 30, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 10, 13, 16, 19, 21, 24, 27, 30, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 10, 15, 16, 17, 23, 24, 25, 30, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 10, 15, 16, 19, 21, 24, 25, 30, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 10, 16, 17, 19, 21, 23, 24, 30, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 11, 12, 13, 20, 27, 28, 29, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 11, 12, 17, 20, 23, 28, 29, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 11, 12, 19, 20, 21, 28, 29, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 11, 13, 16, 17, 23, 24, 27, 29, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 11, 13, 16, 19, 21, 24, 27, 29, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 11, 13, 17, 19, 21, 23, 27, 29, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 12, 13, 17, 20, 23, 27, 28, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 13, 15, 16, 17, 23, 24, 25, 27, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 13, 15, 16, 19, 21, 24, 25, 27, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 10, 11, 13, 16, 17, 23, 24, 27, 29, 30, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 10, 13, 15, 16, 17, 23, 24, 25, 27, 30, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 10, 13, 15, 16, 19, 21, 24, 25, 27, 30, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 12, 13, 17, 19, 20, 21, 23, 27, 28, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 9, 10, 11, 12, 16, 24, 28, 29, 30, 31, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 9, 10, 12, 13, 16, 24, 27, 28, 30, 31, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 9, 10, 12, 16, 17, 23, 24, 28, 30, 31, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 10, 11, 12, 15, 16, 24, 25, 28, 29, 30, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 10, 11, 12, 16, 19, 21, 24, 28, 29, 30, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 10, 12, 15, 16, 17, 23, 24, 25, 28, 30, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 10, 12, 15, 16, 19, 21, 24, 25, 28, 30, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 11, 12, 15, 16, 19, 21, 24, 25, 28, 29, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 10, 11, 13, 15, 16, 24, 25, 27, 29, 30, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 10, 11, 13, 16, 19, 21, 24, 27, 29, 30, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 10, 11, 15, 16, 17, 23, 24, 25, 29, 30, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 10, 11, 15, 16, 19, 21, 24, 25, 29, 30, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 11, 13, 15, 16, 19, 21, 24, 25, 27, 29, 31, 36, 37, 39]] ,
     [40, [1, 3, 4, 10, 11, 13, 15, 16, 17, 23, 24, 25, 27, 29, 30, 36, 37, 39]] ,
     [40, [1, 3, 4, 10, 11, 13, 15, 16, 19, 21, 24, 25, 27, 29, 30, 36, 37, 39]] ,
     [40, [1, 3, 5, 7, 8, 10, 11, 12, 15, 25, 28, 29, 30, 32, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 8, 10, 12, 15, 17, 23, 25, 28, 30, 32, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 9, 10, 11, 13, 15, 25, 27, 29, 30, 31, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 9, 10, 11, 13, 17, 23, 27, 29, 30, 31, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 9, 10, 11, 13, 19, 21, 27, 29, 30, 31, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 9, 10, 11, 15, 17, 23, 25, 29, 30, 31, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 9, 10, 11, 15, 19, 21, 25, 29, 30, 31, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 9, 10, 13, 15, 17, 23, 25, 27, 30, 31, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 8, 10, 11, 12, 15, 19, 21, 25, 28, 29, 30, 32, 35, 37, 39]] ,
     [40, [1, 3, 7, 9, 11, 13, 17, 19, 20, 21, 23, 27, 29, 31, 33, 37, 39]] ,
     [40, [1, 4, 5, 6, 8, 9, 10, 12, 16, 24, 28, 30, 31, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 9, 12, 14, 16, 24, 26, 28, 31, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 9, 12, 15, 16, 24, 25, 28, 31, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 10, 12, 14, 16, 24, 26, 28, 30, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 11, 12, 14, 16, 24, 26, 28, 29, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 11, 12, 15, 16, 24, 25, 28, 29, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 12, 14, 15, 16, 24, 25, 26, 28, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 12, 14, 16, 19, 21, 24, 26, 28, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 12, 15, 16, 19, 21, 24, 25, 28, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 9, 10, 11, 14, 16, 24, 26, 29, 30, 31, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 9, 10, 11, 16, 19, 21, 24, 29, 30, 31, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 9, 10, 14, 15, 16, 24, 25, 26, 30, 31, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 9, 11, 14, 15, 16, 24, 25, 26, 29, 31, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 9, 11, 14, 16, 19, 21, 24, 26, 29, 31, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 9, 11, 15, 16, 19, 21, 24, 25, 29, 31, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 10, 11, 14, 15, 16, 24, 25, 26, 29, 30, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 10, 11, 14, 16, 19, 21, 24, 26, 29, 30, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 8, 9, 10, 12, 16, 24, 28, 30, 31, 32, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 8, 9, 10, 15, 17, 23, 25, 30, 31, 32, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 8, 9, 12, 15, 16, 24, 25, 28, 31, 32, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 8, 9, 12, 16, 17, 23, 24, 28, 31, 32, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 8, 10, 12, 15, 16, 24, 25, 28, 30, 32, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 9, 10, 15, 16, 17, 23, 24, 25, 30, 31, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 9, 12, 15, 17, 20, 23, 25, 28, 31, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 8, 9, 10, 11, 12, 16, 24, 28, 29, 30, 31, 32, 35, 36, 39]] ,
     [40, [1, 4, 5, 8, 9, 10, 12, 15, 16, 24, 25, 28, 30, 31, 32, 35, 36, 39]] ,
     [40, [1, 4, 5, 8, 9, 11, 12, 15, 16, 24, 25, 28, 29, 31, 32, 35, 36, 39]] ,
     [40, [1, 4, 5, 8, 9, 11, 12, 16, 19, 21, 24, 28, 29, 31, 32, 35, 36, 39]] ,
     [40, [1, 4, 5, 8, 10, 11, 12, 15, 16, 24, 25, 28, 29, 30, 32, 35, 36, 39]] ,
     [40, [1, 4, 5, 8, 10, 11, 12, 16, 19, 21, 24, 28, 29, 30, 32, 35, 36, 39]] ,
     [40, [1, 4, 5, 9, 11, 12, 15, 19, 20, 21, 25, 28, 29, 31, 35, 36, 39]] ,
     [40, [1, 4, 6, 8, 9, 10, 12, 14, 16, 24, 26, 28, 30, 31, 32, 34, 36, 39]] ,
     [40, [1, 4, 6, 8, 9, 10, 12, 15, 16, 24, 25, 28, 30, 31, 32, 34, 36, 39]] ,
     [40, [1, 4, 6, 8, 9, 11, 12, 14, 16, 24, 26, 28, 29, 31, 32, 34, 36, 39]] ,
     [40, [1, 4, 6, 8, 9, 11, 12, 16, 19, 21, 24, 28, 29, 31, 32, 34, 36, 39]] ,
     [40, [1, 4, 6, 8, 9, 12, 14, 15, 16, 24, 25, 26, 28, 31, 32, 34, 36, 39]] ,
     [40, [1, 4, 6, 8, 10, 11, 12, 14, 16, 24, 26, 28, 29, 30, 32, 34, 36, 39]] ,
     [40, [1, 4, 6, 8, 10, 12, 14, 15, 16, 24, 25, 26, 28, 30, 32, 34, 36, 39]] ,
     [40, [1, 4, 6, 9, 11, 12, 14, 16, 19, 21, 24, 26, 28, 29, 31, 34, 36, 39]] ,
     [40, [1, 4, 6, 9, 11, 14, 16, 19, 20, 21, 24, 26, 29, 31, 34, 36, 39]] ,
     [40, [1, 4, 7, 8, 9, 10, 12, 15, 16, 24, 25, 28, 30, 31, 32, 33, 36, 39]] ,
     [40, [1, 4, 7, 8, 9, 10, 12, 16, 17, 23, 24, 28, 30, 31, 32, 33, 36, 39]] ,
     [40, [1, 4, 7, 8, 9, 12, 15, 16, 17, 23, 24, 25, 28, 31, 32, 33, 36, 39]] ,
     [40, [1, 4, 7, 9, 10, 12, 15, 17, 20, 23, 25, 28, 30, 31, 33, 36, 39]] ,
     [40, [1, 5, 6, 8, 9, 10, 11, 12, 14, 26, 28, 29, 30, 31, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 9, 10, 11, 12, 19, 21, 28, 29, 30, 31, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 9, 10, 12, 14, 15, 25, 26, 28, 30, 31, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 9, 11, 12, 14, 15, 25, 26, 28, 29, 31, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 9, 11, 12, 14, 19, 21, 26, 28, 29, 31, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 9, 11, 12, 15, 19, 21, 25, 28, 29, 31, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 10, 11, 12, 14, 15, 25, 26, 28, 29, 30, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 10, 11, 12, 14, 19, 21, 26, 28, 29, 30, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 9, 11, 14, 15, 16, 19, 21, 24, 25, 26, 29, 31, 34, 35, 39]] ,
     [40, [1, 6, 9, 11, 12, 14, 16, 19, 20, 21, 24, 26, 28, 29, 31, 34, 39]] ,
     [40, [2, 4, 5, 6, 8, 10, 12, 14, 16, 24, 26, 28, 30, 32, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 8, 10, 12, 15, 16, 24, 25, 28, 30, 32, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 8, 10, 14, 15, 18, 22, 25, 26, 30, 32, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 8, 12, 14, 15, 16, 24, 25, 26, 28, 32, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 8, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 8, 14, 15, 16, 18, 22, 24, 25, 26, 32, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 10, 12, 14, 18, 20, 22, 26, 28, 30, 34, 35, 36, 38]] ,
     [40, [2, 5, 6, 8, 14, 15, 16, 18, 20, 22, 24, 25, 26, 32, 34, 35, 38]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 11, 15, 16, 24, 25, 29, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 14, 16, 18, 22, 24, 26, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 13, 16, 24, 27, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 13, 14, 16, 24, 26, 27, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 13, 15, 16, 24, 25, 27, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 13, 16, 18, 22, 24, 27, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 14, 16, 18, 22, 24, 26, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 14, 16, 18, 22, 24, 26, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 11, 14, 16, 18, 22, 24, 26, 29, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 13, 14, 16, 18, 22, 24, 26, 27, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 14, 15, 16, 18, 22, 24, 25, 26, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 14, 16, 17, 18, 22, 23, 24, 26, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 14, 16, 18, 19, 21, 22, 24, 26, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 15, 16, 17, 19, 21, 23, 24, 25, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 12, 16, 18, 22, 24, 28, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 16, 18, 22, 24, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 11, 16, 18, 22, 24, 29, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 13, 16, 17, 23, 24, 27, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 13, 16, 18, 22, 24, 27, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 15, 16, 18, 22, 24, 25, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 16, 17, 18, 22, 23, 24, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 16, 18, 19, 21, 22, 24, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 11, 15, 16, 24, 25, 29, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 11, 16, 18, 22, 24, 29, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 13, 16, 18, 22, 24, 27, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 15, 16, 18, 22, 24, 25, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 16, 17, 18, 22, 23, 24, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 16, 18, 19, 21, 22, 24, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 11, 13, 16, 18, 22, 24, 27, 29, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 11, 14, 15, 16, 24, 25, 26, 29, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 11, 15, 16, 18, 22, 24, 25, 29, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 11, 16, 17, 18, 22, 23, 24, 29, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 11, 16, 18, 19, 21, 22, 24, 29, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 13, 15, 16, 18, 22, 24, 25, 27, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 13, 16, 17, 18, 22, 23, 24, 27, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 13, 16, 18, 19, 21, 22, 24, 27, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 15, 16, 17, 18, 22, 23, 24, 25, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 15, 16, 18, 19, 21, 22, 24, 25, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 16, 17, 18, 19, 21, 22, 23, 24, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 12, 13, 16, 24, 27, 28, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 12, 16, 18, 22, 24, 28, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 12, 16, 18, 22, 24, 28, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 11, 12, 16, 18, 22, 24, 28, 29, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 12, 13, 16, 18, 22, 24, 27, 28, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 12, 15, 16, 18, 22, 24, 25, 28, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 12, 16, 17, 18, 22, 23, 24, 28, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 12, 16, 18, 19, 21, 22, 24, 28, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 11, 16, 18, 22, 24, 29, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 13, 14, 16, 24, 26, 27, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 13, 15, 16, 24, 25, 27, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 13, 16, 18, 22, 24, 27, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 15, 16, 18, 22, 24, 25, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 16, 17, 18, 22, 23, 24, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 16, 18, 19, 21, 22, 24, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 11, 13, 16, 18, 22, 24, 27, 29, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 11, 13, 16, 19, 21, 24, 27, 29, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 11, 15, 16, 18, 22, 24, 25, 29, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 11, 16, 17, 18, 22, 23, 24, 29, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 11, 16, 18, 19, 21, 22, 24, 29, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 13, 14, 15, 16, 24, 25, 26, 27, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 13, 15, 16, 18, 22, 24, 25, 27, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 15, 16, 17, 18, 22, 23, 24, 25, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 15, 16, 18, 19, 21, 22, 24, 25, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 16, 17, 18, 19, 21, 22, 23, 24, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 11, 13, 16, 18, 22, 24, 27, 29, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 11, 15, 16, 18, 22, 24, 25, 29, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 11, 16, 17, 18, 22, 23, 24, 29, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 11, 16, 18, 19, 21, 22, 24, 29, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 13, 15, 16, 18, 22, 24, 25, 27, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 13, 16, 17, 18, 22, 23, 24, 27, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 13, 16, 18, 19, 21, 22, 24, 27, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 15, 16, 17, 18, 22, 23, 24, 25, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 15, 16, 17, 19, 21, 23, 24, 25, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 15, 16, 18, 19, 21, 22, 24, 25, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 16, 17, 18, 19, 21, 22, 23, 24, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 11, 13, 15, 16, 18, 22, 24, 25, 27, 29, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 11, 13, 16, 17, 18, 22, 23, 24, 27, 29, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 11, 13, 16, 18, 19, 21, 22, 24, 27, 29, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 11, 15, 16, 17, 18, 22, 23, 24, 25, 29, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 11, 15, 16, 18, 19, 21, 22, 24, 25, 29, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 11, 16, 17, 18, 19, 21, 22, 23, 24, 29, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 14, 15, 16, 17, 19, 21, 23, 24, 25, 26, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 11, 12, 16, 24, 28, 29, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 11, 16, 19, 21, 24, 29, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 13, 16, 17, 23, 24, 27, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 14, 16, 18, 22, 24, 26, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 11, 14, 16, 24, 26, 29, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 11, 16, 18, 22, 24, 29, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 14, 16, 18, 22, 24, 26, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 11, 13, 16, 17, 23, 24, 27, 29, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 11, 14, 16, 18, 22, 24, 26, 29, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 13, 14, 16, 18, 22, 24, 26, 27, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 13, 16, 17, 19, 21, 23, 24, 27, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 14, 15, 16, 18, 22, 24, 25, 26, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 14, 16, 17, 18, 22, 23, 24, 26, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 14, 16, 18, 19, 21, 22, 24, 26, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 9, 12, 13, 16, 24, 27, 28, 31, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 9, 13, 14, 18, 22, 26, 27, 31, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 12, 16, 17, 19, 21, 23, 24, 28, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 13, 14, 16, 24, 26, 27, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 13, 15, 16, 24, 25, 27, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 13, 16, 18, 22, 24, 27, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 14, 16, 18, 22, 24, 26, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 11, 13, 16, 19, 21, 24, 27, 29, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 11, 14, 16, 18, 22, 24, 26, 29, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 11, 16, 17, 19, 21, 23, 24, 29, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 13, 14, 15, 16, 24, 25, 26, 27, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 13, 14, 16, 18, 22, 24, 26, 27, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 13, 15, 16, 18, 22, 24, 25, 27, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 14, 15, 16, 18, 22, 24, 25, 26, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 14, 16, 17, 18, 22, 23, 24, 26, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 14, 16, 18, 19, 21, 22, 24, 26, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 11, 14, 16, 18, 22, 24, 26, 29, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 12, 14, 18, 20, 22, 26, 28, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 13, 14, 16, 18, 22, 24, 26, 27, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 14, 15, 16, 18, 22, 24, 25, 26, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 14, 16, 17, 18, 22, 23, 24, 26, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 14, 16, 17, 19, 21, 23, 24, 26, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 14, 16, 18, 19, 21, 22, 24, 26, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 16, 17, 18, 19, 21, 22, 23, 24, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 11, 13, 14, 16, 18, 22, 24, 26, 27, 29, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 11, 14, 15, 16, 18, 22, 24, 25, 26, 29, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 11, 14, 16, 17, 18, 22, 23, 24, 26, 29, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 11, 14, 16, 18, 19, 21, 22, 24, 26, 29, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 12, 16, 18, 22, 24, 28, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 10, 11, 12, 16, 24, 28, 29, 30, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 10, 12, 16, 18, 22, 24, 28, 30, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 11, 12, 14, 16, 24, 26, 28, 29, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 11, 12, 16, 18, 22, 24, 28, 29, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 12, 13, 16, 18, 22, 24, 27, 28, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 12, 15, 16, 18, 22, 24, 25, 28, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 12, 16, 17, 18, 22, 23, 24, 28, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 12, 16, 18, 19, 21, 22, 24, 28, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 11, 16, 18, 22, 24, 29, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 11, 16, 19, 21, 24, 29, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 13, 16, 17, 23, 24, 27, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 13, 16, 18, 22, 24, 27, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 15, 16, 18, 22, 24, 25, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 16, 17, 18, 22, 23, 24, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 16, 18, 19, 21, 22, 24, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 11, 13, 16, 18, 22, 24, 27, 29, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 11, 14, 16, 19, 21, 24, 26, 29, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 11, 16, 17, 18, 22, 23, 24, 29, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 11, 16, 18, 19, 21, 22, 24, 29, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 13, 14, 16, 17, 23, 24, 26, 27, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 13, 15, 16, 17, 23, 24, 25, 27, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 13, 15, 16, 18, 22, 24, 25, 27, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 13, 16, 17, 18, 22, 23, 24, 27, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 13, 16, 18, 19, 21, 22, 24, 27, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 15, 16, 17, 18, 22, 23, 24, 25, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 15, 16, 18, 19, 21, 22, 24, 25, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 16, 17, 18, 19, 21, 22, 23, 24, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 10, 11, 13, 16, 17, 23, 24, 27, 29, 30, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 10, 11, 13, 16, 18, 22, 24, 27, 29, 30, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 10, 13, 15, 16, 18, 22, 24, 25, 27, 30, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 10, 13, 16, 17, 18, 22, 23, 24, 27, 30, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 10, 13, 16, 17, 19, 21, 23, 24, 27, 30, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 10, 13, 16, 18, 19, 21, 22, 24, 27, 30, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 10, 15, 16, 17, 18, 22, 23, 24, 25, 30, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 10, 15, 16, 18, 19, 21, 22, 24, 25, 30, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 10, 16, 17, 18, 19, 21, 22, 23, 24, 30, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 11, 13, 14, 16, 17, 23, 24, 26, 27, 29, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 11, 13, 16, 17, 18, 22, 23, 24, 27, 29, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 13, 14, 16, 17, 19, 21, 23, 24, 26, 27, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 10, 12, 13, 16, 24, 27, 28, 30, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 10, 12, 16, 18, 22, 24, 28, 30, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 11, 12, 16, 18, 22, 24, 28, 29, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 12, 13, 15, 16, 24, 25, 27, 28, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 12, 13, 16, 18, 22, 24, 27, 28, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 12, 15, 16, 18, 22, 24, 25, 28, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 12, 16, 17, 18, 22, 23, 24, 28, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 12, 16, 18, 19, 21, 22, 24, 28, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 11, 12, 16, 18, 22, 24, 28, 29, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 12, 13, 16, 18, 22, 24, 27, 28, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 12, 15, 16, 18, 22, 24, 25, 28, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 12, 16, 17, 18, 22, 23, 24, 28, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 12, 16, 17, 19, 21, 23, 24, 28, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 12, 16, 18, 19, 21, 22, 24, 28, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 11, 12, 13, 16, 18, 22, 24, 27, 28, 29, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 11, 12, 15, 16, 18, 22, 24, 25, 28, 29, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 11, 12, 16, 17, 18, 22, 23, 24, 28, 29, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 11, 12, 16, 18, 19, 21, 22, 24, 28, 29, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 12, 14, 16, 17, 19, 21, 23, 24, 26, 28, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 11, 13, 16, 18, 22, 24, 27, 29, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 11, 13, 16, 19, 21, 24, 27, 29, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 11, 15, 16, 18, 22, 24, 25, 29, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 11, 16, 17, 18, 22, 23, 24, 29, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 11, 16, 17, 19, 21, 23, 24, 29, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 11, 16, 18, 19, 21, 22, 24, 29, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 13, 14, 15, 16, 24, 25, 26, 27, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 13, 15, 16, 18, 22, 24, 25, 27, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 15, 16, 17, 18, 22, 23, 24, 25, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 15, 16, 18, 19, 21, 22, 24, 25, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 16, 17, 18, 19, 21, 22, 23, 24, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 11, 13, 14, 16, 19, 21, 24, 26, 27, 29, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 11, 13, 15, 16, 18, 22, 24, 25, 27, 29, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 11, 13, 15, 16, 19, 21, 24, 25, 27, 29, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 11, 13, 16, 18, 19, 21, 22, 24, 27, 29, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 11, 14, 16, 17, 19, 21, 23, 24, 26, 29, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 11, 15, 16, 17, 18, 22, 23, 24, 25, 29, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 11, 15, 16, 18, 19, 21, 22, 24, 25, 29, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 11, 13, 15, 16, 18, 22, 24, 25, 27, 29, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 11, 13, 16, 17, 18, 22, 23, 24, 27, 29, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 11, 13, 16, 18, 19, 21, 22, 24, 27, 29, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 11, 15, 16, 17, 18, 22, 23, 24, 25, 29, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 11, 15, 16, 18, 19, 21, 22, 24, 25, 29, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 11, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 29, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 11, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 29, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 8, 11, 12, 15, 25, 28, 29, 32, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 8, 12, 14, 18, 22, 26, 28, 32, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 13, 17, 23, 27, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 14, 18, 22, 26, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 11, 14, 18, 22, 26, 29, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 11, 15, 19, 21, 25, 29, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 13, 14, 17, 23, 26, 27, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 13, 14, 18, 22, 26, 27, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 13, 15, 17, 23, 25, 27, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 13, 17, 18, 22, 23, 27, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 14, 15, 18, 22, 25, 26, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 14, 17, 18, 22, 23, 26, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 14, 18, 19, 21, 22, 26, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 11, 14, 15, 25, 26, 29, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 11, 14, 18, 22, 26, 29, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 11, 15, 18, 22, 25, 29, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 13, 14, 18, 22, 26, 27, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 14, 15, 18, 22, 25, 26, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 14, 17, 18, 22, 23, 26, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 14, 18, 19, 21, 22, 26, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 11, 13, 14, 18, 22, 26, 27, 29, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 11, 13, 15, 17, 23, 25, 27, 29, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 11, 14, 15, 18, 22, 25, 26, 29, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 11, 14, 18, 19, 21, 22, 26, 29, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 13, 14, 15, 18, 22, 25, 26, 27, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 13, 14, 17, 18, 22, 23, 26, 27, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 13, 14, 18, 19, 21, 22, 26, 27, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 13, 15, 17, 19, 21, 23, 25, 27, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 14, 15, 17, 18, 22, 23, 25, 26, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 14, 15, 18, 19, 21, 22, 25, 26, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 14, 17, 18, 19, 21, 22, 23, 26, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 10, 12, 14, 18, 22, 26, 28, 30, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 11, 12, 14, 18, 22, 26, 28, 29, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 12, 14, 15, 18, 22, 25, 26, 28, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 12, 14, 17, 18, 22, 23, 26, 28, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 12, 14, 18, 19, 21, 22, 26, 28, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 12, 15, 17, 19, 21, 23, 25, 28, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 10, 11, 13, 19, 21, 27, 29, 30, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 10, 11, 14, 18, 22, 26, 29, 30, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 10, 13, 14, 15, 25, 26, 27, 30, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 10, 13, 14, 18, 22, 26, 27, 30, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 10, 14, 15, 18, 22, 25, 26, 30, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 10, 14, 17, 18, 22, 23, 26, 30, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 10, 14, 18, 19, 21, 22, 26, 30, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 11, 13, 14, 18, 22, 26, 27, 29, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 11, 13, 14, 19, 21, 26, 27, 29, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 11, 13, 15, 19, 21, 25, 27, 29, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 11, 13, 18, 19, 21, 22, 27, 29, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 11, 14, 15, 18, 22, 25, 26, 29, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 11, 14, 18, 19, 21, 22, 26, 29, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 11, 15, 17, 19, 21, 23, 25, 29, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 13, 14, 15, 18, 22, 25, 26, 27, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 14, 15, 17, 18, 22, 23, 25, 26, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 14, 17, 18, 19, 21, 22, 23, 26, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 10, 11, 13, 14, 18, 22, 26, 27, 29, 30, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 10, 11, 14, 15, 18, 22, 25, 26, 29, 30, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 10, 11, 14, 18, 19, 21, 22, 26, 29, 30, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 10, 13, 14, 17, 18, 22, 23, 26, 27, 30, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 10, 13, 14, 18, 19, 21, 22, 26, 27, 30, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 10, 14, 15, 17, 18, 22, 23, 25, 26, 30, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 10, 14, 15, 17, 19, 21, 23, 25, 26, 30, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 10, 14, 15, 18, 19, 21, 22, 25, 26, 30, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 10, 14, 17, 18, 19, 21, 22, 23, 26, 30, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 10, 15, 17, 18, 19, 21, 22, 23, 25, 30, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 11, 13, 14, 18, 19, 21, 22, 26, 27, 29, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 11, 14, 15, 18, 19, 21, 22, 25, 26, 29, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 13, 14, 17, 18, 19, 21, 22, 23, 26, 27, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 12, 18, 22, 28, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 11, 12, 18, 22, 28, 29, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 12, 13, 17, 23, 27, 28, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 12, 13, 18, 22, 27, 28, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 12, 15, 18, 22, 25, 28, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 12, 17, 18, 22, 23, 28, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 12, 18, 19, 21, 22, 28, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 11, 12, 15, 25, 28, 29, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 11, 12, 18, 22, 28, 29, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 12, 13, 18, 22, 27, 28, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 12, 15, 18, 22, 25, 28, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 12, 17, 18, 22, 23, 28, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 12, 18, 19, 21, 22, 28, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 11, 12, 13, 18, 22, 27, 28, 29, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 11, 12, 14, 15, 25, 26, 28, 29, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 11, 12, 15, 18, 22, 25, 28, 29, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 11, 12, 17, 18, 22, 23, 28, 29, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 11, 12, 18, 19, 21, 22, 28, 29, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 12, 13, 15, 18, 22, 25, 27, 28, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 12, 13, 17, 18, 22, 23, 27, 28, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 12, 13, 18, 19, 21, 22, 27, 28, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 12, 15, 17, 18, 22, 23, 25, 28, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 12, 15, 18, 19, 21, 22, 25, 28, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 12, 17, 18, 19, 21, 22, 23, 28, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 11, 13, 18, 22, 27, 29, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 11, 15, 18, 22, 25, 29, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 11, 15, 19, 21, 25, 29, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 11, 17, 18, 22, 23, 29, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 11, 18, 19, 21, 22, 29, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 13, 14, 17, 23, 26, 27, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 13, 15, 17, 23, 25, 27, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 13, 15, 18, 22, 25, 27, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 13, 17, 18, 22, 23, 27, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 13, 18, 19, 21, 22, 27, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 15, 17, 18, 22, 23, 25, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 15, 18, 19, 21, 22, 25, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 17, 18, 19, 21, 22, 23, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 11, 13, 15, 18, 22, 25, 27, 29, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 11, 13, 17, 18, 22, 23, 27, 29, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 11, 13, 17, 19, 21, 23, 27, 29, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 11, 13, 18, 19, 21, 22, 27, 29, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 11, 15, 17, 18, 22, 23, 25, 29, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 11, 15, 18, 19, 21, 22, 25, 29, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 11, 17, 18, 19, 21, 22, 23, 29, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 13, 15, 17, 18, 22, 23, 25, 27, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 13, 15, 18, 19, 21, 22, 25, 27, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 15, 17, 18, 19, 21, 22, 23, 25, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 11, 13, 15, 17, 23, 25, 27, 29, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 11, 13, 15, 18, 22, 25, 27, 29, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 11, 13, 17, 18, 22, 23, 27, 29, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 11, 13, 18, 19, 21, 22, 27, 29, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 11, 17, 18, 19, 21, 22, 23, 29, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 13, 15, 17, 18, 22, 23, 25, 27, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 13, 15, 17, 19, 21, 23, 25, 27, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 13, 15, 18, 19, 21, 22, 25, 27, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 13, 17, 18, 19, 21, 22, 23, 27, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 15, 17, 18, 19, 21, 22, 23, 25, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 11, 13, 15, 17, 18, 22, 23, 25, 27, 29, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 11, 13, 17, 18, 19, 21, 22, 23, 27, 29, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 11, 12, 18, 22, 28, 29, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 12, 13, 15, 25, 27, 28, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 12, 13, 18, 22, 27, 28, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 12, 15, 18, 22, 25, 28, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 12, 17, 18, 22, 23, 28, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 12, 18, 19, 21, 22, 28, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 11, 12, 13, 18, 22, 27, 28, 29, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 11, 12, 13, 19, 21, 27, 28, 29, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 11, 12, 15, 18, 22, 25, 28, 29, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 11, 12, 17, 18, 22, 23, 28, 29, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 11, 12, 18, 19, 21, 22, 28, 29, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 12, 13, 15, 18, 22, 25, 27, 28, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 12, 15, 17, 18, 22, 23, 25, 28, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 12, 15, 18, 19, 21, 22, 25, 28, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 12, 17, 18, 19, 21, 22, 23, 28, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 11, 12, 13, 18, 22, 27, 28, 29, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 11, 12, 15, 18, 22, 25, 28, 29, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 11, 12, 17, 18, 22, 23, 28, 29, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 11, 12, 18, 19, 21, 22, 28, 29, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 12, 13, 15, 18, 22, 25, 27, 28, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 12, 13, 17, 18, 22, 23, 27, 28, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 12, 13, 18, 19, 21, 22, 27, 28, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 12, 15, 17, 18, 22, 23, 25, 28, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 12, 15, 17, 19, 21, 23, 25, 28, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 12, 15, 18, 19, 21, 22, 25, 28, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 12, 17, 18, 19, 21, 22, 23, 28, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 11, 12, 13, 15, 18, 22, 25, 27, 28, 29, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 11, 12, 13, 17, 18, 22, 23, 27, 28, 29, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 11, 12, 13, 18, 19, 21, 22, 27, 28, 29, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 11, 12, 15, 17, 18, 22, 23, 25, 28, 29, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 11, 12, 15, 18, 19, 21, 22, 25, 28, 29, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 11, 12, 17, 18, 19, 21, 22, 23, 28, 29, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 12, 13, 15, 18, 19, 21, 22, 25, 27, 28, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 12, 13, 17, 18, 19, 21, 22, 23, 27, 28, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 12, 14, 15, 17, 19, 21, 23, 25, 26, 28, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 11, 13, 14, 19, 21, 26, 27, 29, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 11, 13, 15, 18, 22, 25, 27, 29, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 11, 13, 15, 19, 21, 25, 27, 29, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 11, 13, 18, 19, 21, 22, 27, 29, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 11, 15, 17, 18, 22, 23, 25, 29, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 11, 15, 17, 19, 21, 23, 25, 29, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 11, 15, 18, 19, 21, 22, 25, 29, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 11, 17, 18, 19, 21, 22, 23, 29, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 15, 17, 18, 19, 21, 22, 23, 25, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 11, 13, 15, 18, 19, 21, 22, 25, 27, 29, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 11, 13, 15, 17, 18, 22, 23, 25, 27, 29, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 11, 13, 15, 18, 19, 21, 22, 25, 27, 29, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 10, 11, 13, 17, 18, 19, 21, 22, 23, 27, 29, 30, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 26, 28, 29, 30, 32, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 8, 10, 11, 12, 18, 22, 28, 29, 30, 32, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 8, 10, 12, 14, 18, 22, 26, 28, 30, 32, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 8, 11, 12, 14, 18, 22, 26, 28, 29, 32, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 8, 12, 14, 15, 18, 22, 25, 26, 28, 32, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 8, 12, 14, 17, 18, 22, 23, 26, 28, 32, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 10, 11, 14, 18, 22, 26, 29, 30, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 10, 11, 14, 19, 21, 26, 29, 30, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 10, 11, 18, 19, 21, 22, 29, 30, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 10, 13, 14, 17, 23, 26, 27, 30, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 10, 13, 14, 18, 22, 26, 27, 30, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 10, 13, 17, 18, 22, 23, 27, 30, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 10, 14, 17, 18, 22, 23, 26, 30, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 10, 14, 18, 19, 21, 22, 26, 30, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 11, 13, 14, 18, 22, 26, 27, 29, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 11, 13, 17, 19, 21, 23, 27, 29, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 11, 14, 17, 18, 22, 23, 26, 29, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 11, 14, 18, 19, 21, 22, 26, 29, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 13, 14, 17, 18, 22, 23, 26, 27, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 10, 13, 14, 17, 18, 22, 23, 26, 27, 30, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 10, 13, 14, 17, 19, 21, 23, 26, 27, 30, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 10, 13, 14, 18, 19, 21, 22, 26, 27, 30, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 10, 13, 17, 18, 19, 21, 22, 23, 27, 30, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 10, 14, 15, 17, 18, 22, 23, 25, 26, 30, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 10, 14, 15, 18, 19, 21, 22, 25, 26, 30, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 10, 14, 17, 18, 19, 21, 22, 23, 26, 30, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 10, 11, 12, 14, 18, 22, 26, 28, 29, 30, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 10, 12, 14, 15, 18, 22, 25, 26, 28, 30, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 10, 12, 14, 17, 18, 22, 23, 26, 28, 30, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 10, 12, 14, 17, 19, 21, 23, 26, 28, 30, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 10, 12, 14, 18, 19, 21, 22, 26, 28, 30, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 10, 12, 17, 18, 19, 21, 22, 23, 28, 30, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 11, 12, 14, 15, 18, 22, 25, 26, 28, 29, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 11, 12, 14, 18, 19, 21, 22, 26, 28, 29, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 12, 14, 15, 17, 18, 22, 23, 25, 26, 28, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 12, 14, 15, 18, 19, 21, 22, 25, 26, 28, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 10, 11, 14, 15, 18, 19, 21, 22, 25, 26, 29, 30, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 10, 11, 12, 18, 22, 28, 29, 30, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 10, 11, 12, 19, 21, 28, 29, 30, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 10, 12, 13, 17, 23, 27, 28, 30, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 10, 12, 13, 18, 22, 27, 28, 30, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 10, 12, 15, 18, 22, 25, 28, 30, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 10, 12, 17, 18, 22, 23, 28, 30, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 10, 12, 18, 19, 21, 22, 28, 30, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 11, 12, 13, 18, 22, 27, 28, 29, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 11, 12, 17, 18, 22, 23, 28, 29, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 11, 12, 18, 19, 21, 22, 28, 29, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 12, 13, 15, 17, 23, 25, 27, 28, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 12, 13, 15, 18, 22, 25, 27, 28, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 12, 13, 17, 18, 22, 23, 27, 28, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 12, 13, 18, 19, 21, 22, 27, 28, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 12, 15, 17, 18, 22, 23, 25, 28, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 12, 15, 18, 19, 21, 22, 25, 28, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 12, 17, 18, 19, 21, 22, 23, 28, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 10, 11, 12, 13, 17, 23, 27, 28, 29, 30, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 10, 11, 12, 13, 18, 22, 27, 28, 29, 30, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 10, 12, 13, 15, 18, 22, 25, 27, 28, 30, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 10, 12, 13, 17, 18, 22, 23, 27, 28, 30, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 10, 12, 13, 17, 19, 21, 23, 27, 28, 30, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 10, 12, 13, 18, 19, 21, 22, 27, 28, 30, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 10, 12, 15, 17, 18, 22, 23, 25, 28, 30, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 10, 12, 15, 18, 19, 21, 22, 25, 28, 30, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 10, 12, 17, 18, 19, 21, 22, 23, 28, 30, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 11, 12, 13, 17, 18, 22, 23, 27, 28, 29, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 12, 13, 15, 18, 19, 21, 22, 25, 27, 28, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 10, 11, 13, 17, 18, 22, 23, 27, 29, 30, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 10, 11, 13, 17, 19, 21, 23, 27, 29, 30, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 10, 11, 13, 18, 19, 21, 22, 27, 29, 30, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 10, 13, 15, 17, 18, 22, 23, 25, 27, 30, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 9, 10, 13, 15, 18, 19, 21, 22, 25, 27, 30, 31, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 10, 11, 12, 13, 18, 22, 27, 28, 29, 30, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 10, 11, 12, 13, 19, 21, 27, 28, 29, 30, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 10, 11, 12, 15, 18, 22, 25, 28, 29, 30, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 10, 11, 12, 17, 18, 22, 23, 28, 29, 30, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 10, 11, 12, 17, 19, 21, 23, 28, 29, 30, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 10, 11, 12, 18, 19, 21, 22, 28, 29, 30, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 10, 12, 13, 15, 18, 22, 25, 27, 28, 30, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 10, 12, 15, 17, 18, 22, 23, 25, 28, 30, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 10, 12, 15, 18, 19, 21, 22, 25, 28, 30, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 10, 12, 17, 18, 19, 21, 22, 23, 28, 30, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 11, 12, 13, 15, 18, 22, 25, 27, 28, 29, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 11, 12, 13, 15, 19, 21, 25, 27, 28, 29, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 11, 12, 13, 18, 19, 21, 22, 27, 28, 29, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 11, 12, 15, 17, 18, 22, 23, 25, 28, 29, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 11, 12, 15, 18, 19, 21, 22, 25, 28, 29, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 11, 12, 13, 15, 18, 22, 25, 27, 28, 29, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 11, 12, 13, 17, 18, 22, 23, 27, 28, 29, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 11, 12, 13, 18, 19, 21, 22, 27, 28, 29, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 11, 12, 15, 17, 18, 22, 23, 25, 28, 29, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 11, 12, 15, 18, 19, 21, 22, 25, 28, 29, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 12, 13, 15, 18, 19, 21, 22, 25, 27, 28, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 11, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 29, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 11, 12, 13, 15, 18, 19, 21, 22, 25, 27, 28, 29, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 9, 10, 11, 13, 15, 18, 19, 21, 22, 25, 27, 29, 30, 31, 37, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 9, 10, 16, 17, 23, 24, 30, 31, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 9, 14, 16, 17, 23, 24, 26, 31, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 9, 14, 16, 18, 22, 24, 26, 31, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 9, 15, 16, 17, 23, 24, 25, 31, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 9, 16, 17, 18, 22, 23, 24, 31, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 10, 14, 16, 18, 22, 24, 26, 30, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 14, 15, 16, 18, 22, 24, 25, 26, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 14, 16, 17, 18, 22, 23, 24, 26, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 10, 12, 16, 24, 28, 30, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 12, 14, 16, 24, 26, 28, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 12, 15, 16, 24, 25, 28, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 12, 16, 18, 22, 24, 28, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 11, 12, 15, 16, 24, 25, 28, 29, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 12, 15, 16, 19, 21, 24, 25, 28, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 10, 11, 16, 19, 21, 24, 29, 30, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 10, 14, 15, 16, 24, 25, 26, 30, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 10, 14, 16, 18, 22, 24, 26, 30, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 10, 15, 16, 18, 22, 24, 25, 30, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 11, 14, 16, 18, 22, 24, 26, 29, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 11, 14, 16, 19, 21, 24, 26, 29, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 11, 15, 16, 19, 21, 24, 25, 29, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 11, 16, 18, 19, 21, 22, 24, 29, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 14, 15, 16, 18, 22, 24, 25, 26, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 10, 11, 14, 15, 16, 24, 25, 26, 29, 30, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 10, 11, 14, 16, 18, 22, 24, 26, 29, 30, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 10, 11, 15, 16, 18, 22, 24, 25, 29, 30, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 10, 12, 14, 18, 20, 22, 26, 28, 30, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 10, 14, 15, 16, 18, 22, 24, 25, 26, 30, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 10, 14, 15, 16, 19, 21, 24, 25, 26, 30, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 10, 14, 16, 17, 18, 22, 23, 24, 26, 30, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 10, 14, 16, 18, 19, 21, 22, 24, 26, 30, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 10, 15, 16, 18, 19, 21, 22, 24, 25, 30, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 11, 14, 15, 16, 18, 22, 24, 25, 26, 29, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 11, 14, 16, 18, 19, 21, 22, 24, 26, 29, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 9, 12, 16, 17, 23, 24, 28, 31, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 9, 12, 16, 18, 22, 24, 28, 31, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 10, 12, 16, 18, 22, 24, 28, 30, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 12, 13, 16, 18, 22, 24, 27, 28, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 12, 15, 16, 18, 22, 24, 25, 28, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 12, 16, 17, 18, 22, 23, 24, 28, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 12, 16, 18, 19, 21, 22, 24, 28, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 9, 10, 14, 16, 17, 23, 24, 26, 30, 31, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 9, 10, 15, 16, 17, 23, 24, 25, 30, 31, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 9, 10, 15, 16, 18, 22, 24, 25, 30, 31, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 9, 10, 16, 17, 18, 22, 23, 24, 30, 31, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 9, 10, 16, 18, 19, 21, 22, 24, 30, 31, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 9, 14, 15, 16, 17, 23, 24, 25, 26, 31, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 9, 15, 16, 17, 18, 22, 23, 24, 25, 31, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 9, 15, 16, 18, 19, 21, 22, 24, 25, 31, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 10, 13, 15, 16, 18, 22, 24, 25, 27, 30, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 10, 13, 15, 16, 19, 21, 24, 25, 27, 30, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 10, 13, 16, 17, 18, 22, 23, 24, 27, 30, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 10, 13, 16, 18, 19, 21, 22, 24, 27, 30, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 10, 15, 16, 17, 18, 22, 23, 24, 25, 30, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 10, 15, 16, 18, 19, 21, 22, 24, 25, 30, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 10, 12, 14, 16, 24, 26, 28, 30, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 10, 12, 15, 16, 24, 25, 28, 30, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 10, 12, 16, 18, 22, 24, 28, 30, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 11, 12, 16, 18, 22, 24, 28, 29, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 11, 12, 16, 19, 21, 24, 28, 29, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 11, 15, 18, 19, 21, 22, 25, 29, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 12, 14, 15, 16, 24, 25, 26, 28, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 12, 15, 16, 18, 22, 24, 25, 28, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 10, 11, 12, 15, 16, 24, 25, 28, 29, 30, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 10, 11, 12, 16, 18, 22, 24, 28, 29, 30, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 10, 12, 13, 16, 18, 22, 24, 27, 28, 30, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 10, 12, 15, 16, 18, 22, 24, 25, 28, 30, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 10, 12, 15, 16, 19, 21, 24, 25, 28, 30, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 10, 12, 16, 17, 18, 22, 23, 24, 28, 30, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 10, 12, 16, 18, 19, 21, 22, 24, 28, 30, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 11, 12, 13, 16, 18, 22, 24, 27, 28, 29, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 11, 12, 14, 15, 16, 24, 25, 26, 28, 29, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 11, 12, 15, 16, 18, 22, 24, 25, 28, 29, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 11, 12, 16, 17, 18, 22, 23, 24, 28, 29, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 11, 12, 16, 18, 19, 21, 22, 24, 28, 29, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 12, 14, 15, 16, 19, 21, 24, 25, 26, 28, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 10, 11, 14, 16, 19, 21, 24, 26, 29, 30, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 10, 11, 15, 16, 18, 22, 24, 25, 29, 30, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 10, 11, 15, 16, 19, 21, 24, 25, 29, 30, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 10, 11, 16, 18, 19, 21, 22, 24, 29, 30, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 11, 14, 15, 16, 19, 21, 24, 25, 26, 29, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 10, 11, 13, 15, 16, 17, 23, 24, 25, 27, 29, 30, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 10, 11, 13, 15, 16, 18, 22, 24, 25, 27, 29, 30, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 10, 11, 13, 16, 17, 18, 22, 23, 24, 27, 29, 30, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 10, 11, 13, 16, 18, 19, 21, 22, 24, 27, 29, 30, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 10, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 30, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 11, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 29, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 8, 9, 12, 16, 17, 23, 24, 28, 31, 32, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 8, 9, 14, 17, 18, 22, 23, 26, 31, 32, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 8, 12, 14, 16, 18, 22, 24, 26, 28, 32, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 10, 14, 16, 17, 23, 24, 26, 30, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 10, 14, 16, 18, 22, 24, 26, 30, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 10, 15, 16, 17, 23, 24, 25, 30, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 10, 16, 17, 18, 22, 23, 24, 30, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 12, 15, 17, 20, 23, 25, 28, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 14, 15, 16, 17, 23, 24, 25, 26, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 14, 15, 16, 18, 22, 24, 25, 26, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 14, 16, 17, 18, 22, 23, 24, 26, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 15, 16, 17, 18, 22, 23, 24, 25, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 10, 12, 14, 18, 20, 22, 26, 28, 30, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 10, 14, 15, 16, 18, 22, 24, 25, 26, 30, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 10, 14, 16, 17, 18, 22, 23, 24, 26, 30, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 10, 12, 14, 16, 24, 26, 28, 30, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 10, 12, 15, 16, 24, 25, 28, 30, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 10, 12, 16, 18, 22, 24, 28, 30, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 11, 12, 16, 19, 21, 24, 28, 29, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 12, 14, 15, 16, 24, 25, 26, 28, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 12, 14, 16, 18, 22, 24, 26, 28, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 12, 15, 16, 18, 22, 24, 25, 28, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 10, 11, 12, 14, 16, 24, 26, 28, 29, 30, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 10, 11, 12, 16, 18, 22, 24, 28, 29, 30, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 10, 12, 14, 16, 18, 22, 24, 26, 28, 30, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 10, 12, 14, 16, 19, 21, 24, 26, 28, 30, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 10, 12, 16, 18, 19, 21, 22, 24, 28, 30, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 11, 12, 14, 16, 18, 22, 24, 26, 28, 29, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 10, 11, 14, 16, 18, 22, 24, 26, 29, 30, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 10, 11, 14, 16, 19, 21, 24, 26, 29, 30, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 10, 11, 16, 18, 19, 21, 22, 24, 29, 30, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 10, 12, 14, 18, 20, 22, 26, 28, 30, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 10, 14, 15, 16, 18, 22, 24, 25, 26, 30, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 10, 11, 12, 14, 18, 20, 22, 26, 28, 29, 30, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 10, 12, 14, 15, 18, 20, 22, 25, 26, 28, 30, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 10, 12, 14, 18, 19, 20, 21, 22, 26, 28, 30, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 10, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 30, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 9, 10, 12, 16, 17, 23, 24, 28, 30, 31, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 9, 10, 12, 16, 18, 22, 24, 28, 30, 31, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 9, 12, 15, 16, 17, 23, 24, 25, 28, 31, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 9, 12, 15, 16, 18, 22, 24, 25, 28, 31, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 9, 12, 16, 17, 18, 22, 23, 24, 28, 31, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 9, 12, 16, 18, 19, 21, 22, 24, 28, 31, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 10, 12, 13, 16, 18, 22, 24, 27, 28, 30, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 10, 12, 13, 16, 19, 21, 24, 27, 28, 30, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 10, 12, 15, 16, 18, 22, 24, 25, 28, 30, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 10, 12, 16, 17, 18, 22, 23, 24, 28, 30, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 10, 12, 16, 18, 19, 21, 22, 24, 28, 30, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 9, 10, 12, 15, 17, 20, 23, 25, 28, 30, 31, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 9, 10, 14, 15, 16, 17, 23, 24, 25, 26, 30, 31, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 9, 10, 15, 16, 17, 18, 22, 23, 24, 25, 30, 31, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 9, 12, 15, 17, 18, 20, 22, 23, 25, 28, 31, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 10, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 30, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 9, 10, 11, 12, 16, 18, 22, 24, 28, 29, 30, 31, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 9, 10, 11, 12, 16, 19, 21, 24, 28, 29, 30, 31, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 9, 10, 12, 14, 15, 16, 24, 25, 26, 28, 30, 31, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 9, 10, 12, 15, 16, 18, 22, 24, 25, 28, 30, 31, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 9, 11, 12, 14, 16, 19, 21, 24, 26, 28, 29, 31, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 9, 11, 12, 18, 19, 20, 21, 22, 28, 29, 31, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 10, 11, 12, 13, 16, 17, 23, 24, 27, 28, 29, 30, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 10, 11, 12, 13, 16, 18, 22, 24, 27, 28, 29, 30, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 10, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 30, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 10, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 30, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 10, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 30, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 11, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 29, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 32, 36, 38, 39]] ,
     [40, [1, 2, 5, 6, 7, 9, 10, 14, 15, 17, 23, 25, 26, 30, 31, 33, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 7, 9, 10, 14, 15, 18, 22, 25, 26, 30, 31, 33, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 7, 9, 10, 14, 17, 18, 22, 23, 26, 30, 31, 33, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 7, 9, 14, 15, 17, 18, 22, 23, 25, 26, 31, 33, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 10, 11, 12, 19, 21, 28, 29, 30, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 10, 12, 14, 15, 25, 26, 28, 30, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 10, 12, 14, 18, 22, 26, 28, 30, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 10, 12, 15, 18, 22, 25, 28, 30, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 11, 12, 14, 18, 22, 26, 28, 29, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 11, 12, 14, 19, 21, 26, 28, 29, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 11, 12, 15, 19, 21, 25, 28, 29, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 11, 12, 18, 19, 21, 22, 28, 29, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 12, 14, 15, 18, 22, 25, 26, 28, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 10, 11, 12, 14, 15, 25, 26, 28, 29, 30, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 10, 11, 12, 14, 18, 22, 26, 28, 29, 30, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 10, 11, 12, 15, 18, 22, 25, 28, 29, 30, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 10, 12, 14, 15, 18, 22, 25, 26, 28, 30, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 10, 12, 14, 15, 19, 21, 25, 26, 28, 30, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 10, 12, 14, 18, 19, 21, 22, 26, 28, 30, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 10, 12, 15, 18, 19, 21, 22, 25, 28, 30, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 11, 12, 14, 15, 18, 22, 25, 26, 28, 29, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 11, 12, 14, 18, 19, 21, 22, 26, 28, 29, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 10, 11, 14, 15, 18, 22, 25, 26, 29, 30, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 10, 11, 14, 15, 19, 21, 25, 26, 29, 30, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 10, 11, 14, 18, 19, 21, 22, 26, 29, 30, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 9, 10, 11, 15, 18, 19, 21, 22, 25, 29, 30, 31, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 9, 10, 12, 15, 17, 23, 25, 28, 30, 31, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 9, 10, 12, 15, 18, 22, 25, 28, 30, 31, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 9, 10, 12, 17, 18, 22, 23, 28, 30, 31, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 9, 10, 12, 18, 19, 21, 22, 28, 30, 31, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 9, 12, 15, 17, 18, 22, 23, 25, 28, 31, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 9, 12, 15, 18, 19, 21, 22, 25, 28, 31, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 10, 12, 13, 15, 18, 22, 25, 27, 28, 30, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 10, 12, 13, 15, 19, 21, 25, 27, 28, 30, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 10, 12, 13, 17, 18, 22, 23, 27, 28, 30, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 10, 12, 13, 18, 19, 21, 22, 27, 28, 30, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 10, 12, 15, 17, 18, 22, 23, 25, 28, 30, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 10, 12, 15, 18, 19, 21, 22, 25, 28, 30, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 10, 11, 12, 14, 19, 21, 26, 28, 29, 30, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 10, 11, 12, 15, 18, 22, 25, 28, 29, 30, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 10, 11, 12, 15, 19, 21, 25, 28, 29, 30, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 10, 11, 12, 18, 19, 21, 22, 28, 29, 30, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 11, 12, 14, 15, 19, 21, 25, 26, 28, 29, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 11, 15, 18, 19, 20, 21, 22, 25, 29, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 10, 11, 12, 13, 15, 17, 23, 25, 27, 28, 29, 30, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 10, 11, 12, 13, 15, 18, 22, 25, 27, 28, 29, 30, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 10, 11, 12, 13, 17, 18, 22, 23, 27, 28, 29, 30, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 10, 11, 12, 13, 18, 19, 21, 22, 27, 28, 29, 30, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 10, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 30, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 11, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 29, 32, 35, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 10, 11, 12, 14, 18, 22, 26, 28, 29, 30, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 10, 11, 12, 14, 19, 21, 26, 28, 29, 30, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 10, 11, 12, 18, 19, 21, 22, 28, 29, 30, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 10, 12, 14, 15, 18, 22, 25, 26, 28, 30, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 11, 14, 16, 18, 19, 21, 22, 24, 26, 29, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 7, 8, 9, 10, 12, 15, 17, 18, 22, 23, 25, 28, 30, 31, 32, 33, 38, 39]] ,
     [40, [1, 2, 7, 8, 10, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 30, 32, 33, 38, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 10, 12, 16, 24, 28, 30, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 11, 12, 16, 24, 28, 29, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 12, 13, 16, 24, 27, 28, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 12, 15, 16, 24, 25, 28, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 12, 16, 17, 23, 24, 28, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 12, 16, 19, 21, 24, 28, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 10, 11, 12, 16, 24, 28, 29, 30, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 10, 12, 13, 16, 24, 27, 28, 30, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 10, 12, 15, 16, 24, 25, 28, 30, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 10, 12, 16, 17, 23, 24, 28, 30, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 10, 12, 16, 19, 21, 24, 28, 30, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 11, 12, 13, 16, 24, 27, 28, 29, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 11, 12, 15, 16, 24, 25, 28, 29, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 11, 12, 16, 19, 21, 24, 28, 29, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 12, 13, 15, 16, 24, 25, 27, 28, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 12, 13, 16, 17, 23, 24, 27, 28, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 12, 13, 16, 19, 21, 24, 27, 28, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 12, 15, 16, 17, 23, 24, 25, 28, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 12, 15, 16, 19, 21, 24, 25, 28, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 12, 16, 17, 19, 21, 23, 24, 28, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 11, 13, 16, 24, 27, 29, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 11, 15, 16, 24, 25, 29, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 11, 16, 17, 23, 24, 29, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 11, 16, 19, 21, 24, 29, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 13, 15, 16, 24, 25, 27, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 13, 16, 17, 23, 24, 27, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 13, 16, 19, 21, 24, 27, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 15, 16, 17, 23, 24, 25, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 15, 16, 19, 21, 24, 25, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 16, 17, 19, 21, 23, 24, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 12, 13, 20, 27, 28, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 12, 15, 20, 25, 28, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 12, 17, 20, 23, 28, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 12, 19, 20, 21, 28, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 13, 15, 16, 24, 25, 27, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 13, 16, 17, 23, 24, 27, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 13, 16, 19, 21, 24, 27, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 15, 16, 17, 23, 24, 25, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 15, 16, 19, 21, 24, 25, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 16, 17, 19, 21, 23, 24, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 12, 13, 15, 20, 25, 27, 28, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 12, 13, 17, 20, 23, 27, 28, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 12, 13, 19, 20, 21, 27, 28, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 12, 15, 17, 20, 23, 25, 28, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 12, 15, 19, 20, 21, 25, 28, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 13, 15, 16, 17, 23, 24, 25, 27, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 13, 15, 16, 19, 21, 24, 25, 27, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 15, 16, 17, 19, 21, 23, 24, 25, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 11, 13, 15, 16, 24, 25, 27, 29, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 11, 13, 16, 17, 23, 24, 27, 29, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 11, 13, 16, 19, 21, 24, 27, 29, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 11, 16, 17, 19, 21, 23, 24, 29, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 13, 15, 16, 17, 23, 24, 25, 27, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 13, 15, 16, 19, 21, 24, 25, 27, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 13, 16, 17, 19, 21, 23, 24, 27, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 15, 16, 17, 19, 21, 23, 24, 25, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 11, 12, 13, 19, 20, 21, 27, 28, 29, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 11, 13, 15, 16, 17, 23, 24, 25, 27, 29, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 11, 13, 16, 17, 19, 21, 23, 24, 27, 29, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 12, 13, 15, 17, 20, 23, 25, 27, 28, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 12, 13, 15, 19, 20, 21, 25, 27, 28, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 12, 13, 17, 19, 20, 21, 23, 27, 28, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 12, 15, 17, 19, 20, 21, 23, 25, 28, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 10, 11, 12, 16, 24, 28, 29, 30, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 10, 12, 13, 16, 24, 27, 28, 30, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 10, 12, 15, 16, 24, 25, 28, 30, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 10, 12, 16, 17, 23, 24, 28, 30, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 10, 12, 16, 19, 21, 24, 28, 30, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 11, 12, 13, 16, 24, 27, 28, 29, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 11, 12, 15, 16, 24, 25, 28, 29, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 11, 12, 16, 19, 21, 24, 28, 29, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 12, 13, 15, 16, 24, 25, 27, 28, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 12, 15, 16, 17, 23, 24, 25, 28, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 12, 16, 17, 19, 21, 23, 24, 28, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 10, 11, 12, 13, 16, 24, 27, 28, 29, 30, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 10, 11, 12, 15, 16, 24, 25, 28, 29, 30, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 10, 11, 12, 16, 19, 21, 24, 28, 29, 30, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 10, 12, 13, 16, 17, 23, 24, 27, 28, 30, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 10, 12, 13, 16, 19, 21, 24, 27, 28, 30, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 10, 12, 15, 16, 17, 23, 24, 25, 28, 30, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 10, 12, 15, 16, 19, 21, 24, 25, 28, 30, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 10, 12, 16, 17, 19, 21, 23, 24, 28, 30, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 11, 12, 13, 16, 19, 21, 24, 27, 28, 29, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 11, 12, 15, 16, 19, 21, 24, 25, 28, 29, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 12, 13, 16, 17, 19, 21, 23, 24, 27, 28, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 10, 11, 13, 15, 16, 24, 25, 27, 29, 30, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 10, 11, 13, 16, 19, 21, 24, 27, 29, 30, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 10, 11, 15, 16, 17, 23, 24, 25, 29, 30, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 10, 11, 15, 16, 19, 21, 24, 25, 29, 30, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 10, 11, 16, 17, 19, 21, 23, 24, 29, 30, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 10, 15, 16, 17, 19, 21, 23, 24, 25, 30, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 11, 12, 13, 19, 20, 21, 27, 28, 29, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 11, 13, 15, 16, 19, 21, 24, 25, 27, 29, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 11, 13, 15, 16, 17, 23, 24, 25, 27, 29, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 11, 13, 15, 16, 19, 21, 24, 25, 27, 29, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 10, 11, 13, 16, 17, 19, 21, 23, 24, 27, 29, 30, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 9, 10, 11, 12, 16, 24, 28, 29, 30, 31, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 9, 10, 12, 13, 16, 24, 27, 28, 30, 31, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 9, 10, 12, 16, 17, 23, 24, 28, 30, 31, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 9, 10, 12, 16, 19, 21, 24, 28, 30, 31, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 9, 11, 12, 13, 16, 24, 27, 28, 29, 31, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 9, 11, 12, 16, 17, 23, 24, 28, 29, 31, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 9, 11, 12, 16, 19, 21, 24, 28, 29, 31, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 9, 11, 13, 17, 19, 21, 23, 27, 29, 31, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 9, 12, 13, 16, 17, 23, 24, 27, 28, 31, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 10, 12, 13, 16, 17, 23, 24, 27, 28, 30, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 10, 12, 13, 16, 19, 21, 24, 27, 28, 30, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 10, 12, 15, 16, 17, 23, 24, 25, 28, 30, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 10, 12, 15, 16, 19, 21, 24, 25, 28, 30, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 10, 12, 16, 17, 19, 21, 23, 24, 28, 30, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 10, 11, 13, 16, 17, 23, 24, 27, 29, 30, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 10, 11, 13, 16, 19, 21, 24, 27, 29, 30, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 10, 13, 15, 16, 17, 23, 24, 25, 27, 30, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 10, 13, 15, 16, 19, 21, 24, 25, 27, 30, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 11, 12, 13, 17, 19, 21, 23, 27, 28, 29, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 11, 12, 13, 17, 20, 23, 27, 28, 29, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 11, 13, 17, 19, 20, 21, 23, 27, 29, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 8, 10, 11, 12, 15, 16, 19, 21, 24, 25, 28, 29, 30, 32, 36, 37, 39]] ,
     [40, [1, 3, 4, 9, 10, 11, 13, 15, 16, 19, 21, 24, 25, 27, 29, 30, 31, 36, 37, 39]] ,
     [40, [1, 3, 5, 7, 9, 10, 11, 13, 15, 17, 23, 25, 27, 29, 30, 31, 33, 35, 37, 39]] ,
     [40, [1, 3, 5, 7, 9, 10, 11, 13, 17, 19, 21, 23, 27, 29, 30, 31, 33, 35, 37, 39]] ,
     [40, [1, 4, 5, 6, 8, 9, 10, 12, 14, 16, 24, 26, 28, 30, 31, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 9, 10, 12, 15, 16, 24, 25, 28, 30, 31, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 9, 11, 12, 14, 16, 24, 26, 28, 29, 31, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 9, 11, 12, 16, 19, 21, 24, 28, 29, 31, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 9, 12, 14, 15, 16, 24, 25, 26, 28, 31, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 10, 11, 12, 14, 16, 24, 26, 28, 29, 30, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 10, 11, 12, 15, 16, 24, 25, 28, 29, 30, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 10, 12, 14, 15, 16, 24, 25, 26, 28, 30, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 10, 12, 14, 16, 19, 21, 24, 26, 28, 30, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 10, 12, 15, 16, 19, 21, 24, 25, 28, 30, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 11, 12, 14, 15, 16, 24, 25, 26, 28, 29, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 11, 12, 14, 16, 19, 21, 24, 26, 28, 29, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 9, 10, 11, 14, 15, 16, 24, 25, 26, 29, 30, 31, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 9, 10, 11, 14, 16, 19, 21, 24, 26, 29, 30, 31, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 9, 10, 11, 15, 16, 19, 21, 24, 25, 29, 30, 31, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 8, 9, 10, 12, 15, 16, 24, 25, 28, 30, 31, 32, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 8, 9, 10, 12, 16, 17, 23, 24, 28, 30, 31, 32, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 8, 9, 12, 15, 16, 17, 23, 24, 25, 28, 31, 32, 33, 35, 36, 39]] ,
     [40, [1, 4, 5, 8, 9, 10, 11, 12, 15, 16, 24, 25, 28, 29, 30, 31, 32, 35, 36, 39]] ,
     [40, [1, 4, 5, 8, 9, 10, 11, 12, 16, 19, 21, 24, 28, 29, 30, 31, 32, 35, 36, 39]] ,
     [40, [1, 4, 6, 8, 9, 10, 11, 12, 14, 16, 24, 26, 28, 29, 30, 31, 32, 34, 36, 39]] ,
     [40, [1, 4, 6, 8, 9, 10, 11, 12, 16, 19, 21, 24, 28, 29, 30, 31, 32, 34, 36, 39]] ,
     [40, [1, 4, 6, 8, 9, 10, 12, 14, 15, 16, 24, 25, 26, 28, 30, 31, 32, 34, 36, 39]] ,
     [40, [1, 4, 6, 9, 11, 12, 14, 16, 19, 20, 21, 24, 26, 28, 29, 31, 34, 36, 39]] ,
     [40, [1, 4, 7, 8, 9, 10, 12, 15, 16, 17, 23, 24, 25, 28, 30, 31, 32, 33, 36, 39]] ,
     [40, [1, 5, 6, 8, 9, 10, 11, 12, 14, 15, 25, 26, 28, 29, 30, 31, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 9, 10, 11, 12, 14, 19, 21, 26, 28, 29, 30, 31, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 8, 9, 10, 11, 12, 15, 19, 21, 25, 28, 29, 30, 31, 32, 34, 35, 39]] ,
     [40, [1, 5, 6, 9, 11, 12, 14, 15, 16, 19, 21, 24, 25, 26, 28, 29, 31, 34, 35, 39]] ,
     [40, [1, 5, 6, 9, 11, 14, 15, 16, 19, 20, 21, 24, 25, 26, 29, 31, 34, 35, 39]] ,
     [40, [2, 4, 5, 6, 8, 10, 12, 14, 15, 16, 24, 25, 26, 28, 30, 32, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 8, 10, 12, 14, 16, 18, 22, 24, 26, 28, 30, 32, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 8, 14, 15, 16, 18, 20, 22, 24, 25, 26, 32, 34, 35, 36, 38]] ,
     [40, [2, 4, 5, 6, 10, 12, 14, 15, 18, 20, 22, 25, 26, 28, 30, 34, 35, 36, 38]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 13, 16, 17, 23, 24, 27, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 14, 16, 18, 22, 24, 26, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 11, 15, 16, 24, 25, 29, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 14, 16, 18, 22, 24, 26, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 11, 14, 15, 16, 24, 25, 26, 29, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 11, 14, 16, 18, 22, 24, 26, 29, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 11, 15, 16, 18, 22, 24, 25, 29, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 13, 14, 16, 18, 22, 24, 26, 27, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 14, 15, 16, 18, 22, 24, 25, 26, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 14, 16, 17, 18, 22, 23, 24, 26, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 14, 16, 18, 19, 21, 22, 24, 26, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 16, 24, 27, 28, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 13, 14, 16, 24, 26, 27, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 13, 15, 16, 24, 25, 27, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 13, 16, 18, 22, 24, 27, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 14, 16, 18, 22, 24, 26, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 11, 13, 16, 19, 21, 24, 27, 29, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 11, 14, 16, 18, 22, 24, 26, 29, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 13, 14, 15, 16, 24, 25, 26, 27, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 13, 14, 16, 18, 22, 24, 26, 27, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 13, 15, 16, 18, 22, 24, 25, 27, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 14, 15, 16, 18, 22, 24, 25, 26, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 14, 16, 17, 18, 22, 23, 24, 26, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 14, 16, 18, 19, 21, 22, 24, 26, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 11, 14, 16, 18, 22, 24, 26, 29, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 12, 14, 18, 20, 22, 26, 28, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 13, 14, 16, 18, 22, 24, 26, 27, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 14, 15, 16, 18, 22, 24, 25, 26, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 14, 16, 17, 18, 22, 23, 24, 26, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 14, 16, 18, 19, 21, 22, 24, 26, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 15, 16, 17, 19, 21, 23, 24, 25, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 11, 13, 14, 16, 18, 22, 24, 26, 27, 29, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 11, 14, 15, 16, 18, 22, 24, 25, 26, 29, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 11, 14, 16, 17, 18, 22, 23, 24, 26, 29, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 11, 14, 16, 18, 19, 21, 22, 24, 26, 29, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 14, 15, 16, 17, 19, 21, 23, 24, 25, 26, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 12, 16, 18, 22, 24, 28, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 12, 16, 18, 22, 24, 28, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 11, 12, 15, 16, 24, 25, 28, 29, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 11, 12, 16, 18, 22, 24, 28, 29, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 12, 13, 16, 18, 22, 24, 27, 28, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 12, 15, 16, 18, 22, 24, 25, 28, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 12, 16, 17, 18, 22, 23, 24, 28, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 12, 16, 18, 19, 21, 22, 24, 28, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 11, 16, 18, 22, 24, 29, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 13, 16, 17, 23, 24, 27, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 13, 16, 18, 22, 24, 27, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 15, 16, 18, 22, 24, 25, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 16, 17, 18, 22, 23, 24, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 16, 18, 19, 21, 22, 24, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 11, 13, 16, 18, 22, 24, 27, 29, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 11, 15, 16, 18, 22, 24, 25, 29, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 11, 15, 16, 19, 21, 24, 25, 29, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 11, 16, 17, 18, 22, 23, 24, 29, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 11, 16, 18, 19, 21, 22, 24, 29, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 13, 14, 16, 17, 23, 24, 26, 27, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 13, 15, 16, 17, 23, 24, 25, 27, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 13, 15, 16, 18, 22, 24, 25, 27, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 13, 16, 17, 18, 22, 23, 24, 27, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 13, 16, 18, 19, 21, 22, 24, 27, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 15, 16, 17, 18, 22, 23, 24, 25, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 15, 16, 18, 19, 21, 22, 24, 25, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 16, 17, 18, 19, 21, 22, 23, 24, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 11, 13, 16, 18, 22, 24, 27, 29, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 11, 14, 15, 16, 24, 25, 26, 29, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 11, 15, 16, 18, 22, 24, 25, 29, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 11, 16, 17, 18, 22, 23, 24, 29, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 11, 16, 18, 19, 21, 22, 24, 29, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 13, 15, 16, 18, 22, 24, 25, 27, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 13, 16, 17, 18, 22, 23, 24, 27, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 13, 16, 18, 19, 21, 22, 24, 27, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 15, 16, 17, 18, 22, 23, 24, 25, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 15, 16, 18, 19, 21, 22, 24, 25, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 16, 17, 18, 19, 21, 22, 23, 24, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 11, 13, 15, 16, 17, 23, 24, 25, 27, 29, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 11, 13, 15, 16, 18, 22, 24, 25, 27, 29, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 11, 13, 16, 17, 18, 22, 23, 24, 27, 29, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 11, 13, 16, 18, 19, 21, 22, 24, 27, 29, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 11, 16, 17, 18, 19, 21, 22, 23, 24, 29, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 13, 15, 16, 17, 19, 21, 23, 24, 25, 27, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 12, 13, 16, 24, 27, 28, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 12, 16, 18, 22, 24, 28, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 11, 12, 16, 18, 22, 24, 28, 29, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 12, 13, 14, 16, 24, 26, 27, 28, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 12, 13, 15, 16, 24, 25, 27, 28, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 12, 13, 16, 18, 22, 24, 27, 28, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 12, 15, 16, 18, 22, 24, 25, 28, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 12, 16, 17, 18, 22, 23, 24, 28, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 12, 16, 18, 19, 21, 22, 24, 28, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 11, 12, 16, 18, 22, 24, 28, 29, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 12, 13, 16, 18, 22, 24, 27, 28, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 12, 15, 16, 18, 22, 24, 25, 28, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 12, 16, 17, 18, 22, 23, 24, 28, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 12, 16, 18, 19, 21, 22, 24, 28, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 11, 12, 13, 16, 18, 22, 24, 27, 28, 29, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 11, 12, 15, 16, 18, 22, 24, 25, 28, 29, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 11, 12, 16, 17, 18, 22, 23, 24, 28, 29, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 11, 12, 16, 18, 19, 21, 22, 24, 28, 29, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 12, 15, 16, 17, 19, 21, 23, 24, 25, 28, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 12, 16, 17, 18, 19, 21, 22, 23, 24, 28, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 11, 13, 16, 18, 22, 24, 27, 29, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 11, 13, 16, 19, 21, 24, 27, 29, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 11, 15, 16, 18, 22, 24, 25, 29, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 11, 16, 17, 18, 22, 23, 24, 29, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 11, 16, 18, 19, 21, 22, 24, 29, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 13, 14, 15, 16, 24, 25, 26, 27, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 13, 15, 16, 18, 22, 24, 25, 27, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 15, 16, 17, 18, 22, 23, 24, 25, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 15, 16, 18, 19, 21, 22, 24, 25, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 16, 17, 18, 19, 21, 22, 23, 24, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 11, 13, 14, 16, 19, 21, 24, 26, 27, 29, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 11, 13, 15, 16, 18, 22, 24, 25, 27, 29, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 11, 13, 15, 16, 19, 21, 24, 25, 27, 29, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 11, 13, 16, 18, 19, 21, 22, 24, 27, 29, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 11, 15, 16, 17, 18, 22, 23, 24, 25, 29, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 11, 15, 16, 17, 19, 21, 23, 24, 25, 29, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 11, 15, 16, 18, 19, 21, 22, 24, 25, 29, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 11, 16, 17, 18, 19, 21, 22, 23, 24, 29, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 11, 13, 15, 16, 18, 22, 24, 25, 27, 29, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 11, 13, 16, 17, 18, 22, 23, 24, 27, 29, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 11, 13, 16, 18, 19, 21, 22, 24, 27, 29, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 11, 15, 16, 17, 18, 22, 23, 24, 25, 29, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 11, 15, 16, 18, 19, 21, 22, 24, 25, 29, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 11, 16, 17, 18, 19, 21, 22, 23, 24, 29, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 14, 15, 16, 17, 19, 21, 23, 24, 25, 26, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 11, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 29, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 11, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 29, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 11, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 29, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 16, 24, 28, 29, 30, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 16, 24, 26, 28, 29, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 11, 12, 16, 18, 22, 24, 28, 29, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 12, 14, 16, 18, 22, 24, 26, 28, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 11, 16, 19, 21, 24, 29, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 13, 16, 17, 23, 24, 27, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 14, 16, 18, 22, 24, 26, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 11, 14, 16, 18, 22, 24, 26, 29, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 11, 14, 16, 19, 21, 24, 26, 29, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 11, 16, 18, 19, 21, 22, 24, 29, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 13, 14, 16, 17, 23, 24, 26, 27, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 13, 14, 16, 18, 22, 24, 26, 27, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 13, 15, 16, 17, 23, 24, 25, 27, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 13, 16, 17, 18, 22, 23, 24, 27, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 14, 15, 16, 18, 22, 24, 25, 26, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 14, 16, 17, 18, 22, 23, 24, 26, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 14, 16, 18, 19, 21, 22, 24, 26, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 11, 13, 16, 17, 23, 24, 27, 29, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 11, 14, 16, 18, 22, 24, 26, 29, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 12, 14, 18, 20, 22, 26, 28, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 13, 14, 16, 18, 22, 24, 26, 27, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 13, 16, 17, 19, 21, 23, 24, 27, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 14, 15, 16, 18, 22, 24, 25, 26, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 14, 16, 17, 18, 22, 23, 24, 26, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 14, 16, 18, 19, 21, 22, 24, 26, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 11, 13, 14, 16, 17, 23, 24, 26, 27, 29, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 11, 13, 14, 16, 18, 22, 24, 26, 27, 29, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 11, 13, 16, 17, 18, 22, 23, 24, 27, 29, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 13, 14, 16, 17, 19, 21, 23, 24, 26, 27, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 9, 10, 12, 13, 16, 24, 27, 28, 30, 31, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 9, 10, 13, 14, 18, 22, 26, 27, 30, 31, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 9, 12, 13, 14, 16, 24, 26, 27, 28, 31, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 9, 12, 14, 16, 18, 22, 24, 26, 28, 31, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 10, 12, 14, 16, 18, 22, 24, 26, 28, 30, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 10, 12, 16, 17, 19, 21, 23, 24, 28, 30, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 11, 12, 14, 16, 18, 22, 24, 26, 28, 29, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 12, 14, 16, 17, 18, 22, 23, 24, 26, 28, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 12, 14, 16, 17, 19, 21, 23, 24, 26, 28, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 12, 16, 17, 18, 19, 21, 22, 23, 24, 28, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 11, 13, 16, 19, 21, 24, 27, 29, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 11, 14, 16, 18, 22, 24, 26, 29, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 11, 16, 17, 19, 21, 23, 24, 29, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 12, 14, 18, 20, 22, 26, 28, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 13, 14, 15, 16, 24, 25, 26, 27, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 13, 14, 16, 18, 22, 24, 26, 27, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 13, 15, 16, 18, 22, 24, 25, 27, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 14, 15, 16, 18, 22, 24, 25, 26, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 14, 16, 17, 18, 22, 23, 24, 26, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 14, 16, 18, 19, 21, 22, 24, 26, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 11, 13, 14, 16, 18, 22, 24, 26, 27, 29, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 11, 13, 14, 16, 19, 21, 24, 26, 27, 29, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 11, 13, 15, 16, 19, 21, 24, 25, 27, 29, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 11, 13, 16, 18, 19, 21, 22, 24, 27, 29, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 11, 14, 15, 16, 18, 22, 24, 25, 26, 29, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 11, 14, 16, 17, 18, 22, 23, 24, 26, 29, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 11, 14, 16, 17, 19, 21, 23, 24, 26, 29, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 11, 14, 16, 18, 19, 21, 22, 24, 26, 29, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 11, 16, 17, 18, 19, 21, 22, 23, 24, 29, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 11, 12, 14, 18, 20, 22, 26, 28, 29, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 11, 13, 14, 16, 18, 22, 24, 26, 27, 29, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 11, 14, 15, 16, 18, 22, 24, 25, 26, 29, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 11, 14, 16, 17, 18, 22, 23, 24, 26, 29, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 11, 14, 16, 18, 19, 21, 22, 24, 26, 29, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 12, 14, 15, 18, 20, 22, 25, 26, 28, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 12, 14, 17, 18, 20, 22, 23, 26, 28, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 12, 14, 18, 19, 20, 21, 22, 26, 28, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 11, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 29, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 11, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 29, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 11, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 29, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 11, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 29, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 11, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 29, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 13, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 27, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 10, 12, 16, 18, 22, 24, 28, 30, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 11, 12, 16, 18, 22, 24, 28, 29, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 11, 12, 16, 19, 21, 24, 28, 29, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 12, 13, 16, 17, 23, 24, 27, 28, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 12, 13, 16, 18, 22, 24, 27, 28, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 12, 15, 16, 18, 22, 24, 25, 28, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 12, 16, 17, 18, 22, 23, 24, 28, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 12, 16, 18, 19, 21, 22, 24, 28, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 10, 11, 12, 14, 16, 24, 26, 28, 29, 30, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 10, 11, 12, 16, 18, 22, 24, 28, 29, 30, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 10, 12, 13, 16, 18, 22, 24, 27, 28, 30, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 10, 12, 15, 16, 18, 22, 24, 25, 28, 30, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 10, 12, 16, 17, 18, 22, 23, 24, 28, 30, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 10, 12, 16, 18, 19, 21, 22, 24, 28, 30, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 11, 12, 13, 16, 17, 23, 24, 27, 28, 29, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 11, 12, 13, 16, 18, 22, 24, 27, 28, 29, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 12, 13, 16, 17, 19, 21, 23, 24, 27, 28, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 12, 16, 17, 18, 19, 21, 22, 23, 24, 28, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 11, 13, 16, 18, 22, 24, 27, 29, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 11, 14, 16, 19, 21, 24, 26, 29, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 11, 16, 17, 18, 22, 23, 24, 29, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 11, 16, 18, 19, 21, 22, 24, 29, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 13, 14, 16, 17, 23, 24, 26, 27, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 13, 15, 16, 17, 23, 24, 25, 27, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 13, 15, 16, 18, 22, 24, 25, 27, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 13, 16, 17, 18, 22, 23, 24, 27, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 13, 16, 18, 19, 21, 22, 24, 27, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 15, 16, 17, 18, 22, 23, 24, 25, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 15, 16, 18, 19, 21, 22, 24, 25, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 16, 17, 18, 19, 21, 22, 23, 24, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 11, 13, 16, 17, 18, 22, 23, 24, 27, 29, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 11, 13, 16, 17, 19, 21, 23, 24, 27, 29, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 11, 13, 16, 18, 19, 21, 22, 24, 27, 29, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 13, 14, 15, 16, 17, 23, 24, 25, 26, 27, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 10, 11, 13, 14, 16, 17, 23, 24, 26, 27, 29, 30, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 10, 11, 13, 16, 17, 18, 22, 23, 24, 27, 29, 30, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 10, 13, 14, 16, 17, 19, 21, 23, 24, 26, 27, 30, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 10, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 30, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 10, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 30, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 10, 11, 12, 16, 18, 22, 24, 28, 29, 30, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 10, 12, 13, 15, 16, 24, 25, 27, 28, 30, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 10, 12, 13, 16, 18, 22, 24, 27, 28, 30, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 10, 12, 15, 16, 18, 22, 24, 25, 28, 30, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 10, 12, 16, 17, 18, 22, 23, 24, 28, 30, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 10, 12, 16, 18, 19, 21, 22, 24, 28, 30, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 11, 12, 13, 16, 18, 22, 24, 27, 28, 29, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 11, 12, 13, 16, 19, 21, 24, 27, 28, 29, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 11, 12, 15, 16, 18, 22, 24, 25, 28, 29, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 11, 12, 16, 17, 18, 22, 23, 24, 28, 29, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 11, 12, 16, 17, 19, 21, 23, 24, 28, 29, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 11, 12, 16, 18, 19, 21, 22, 24, 28, 29, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 12, 16, 17, 18, 19, 21, 22, 23, 24, 28, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 11, 12, 13, 16, 18, 22, 24, 27, 28, 29, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 11, 12, 15, 16, 18, 22, 24, 25, 28, 29, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 11, 12, 16, 17, 18, 22, 23, 24, 28, 29, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 11, 12, 16, 18, 19, 21, 22, 24, 28, 29, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 12, 14, 16, 17, 19, 21, 23, 24, 26, 28, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 11, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 29, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 11, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 29, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 11, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 29, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 11, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 29, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 11, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 29, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 12, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 28, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 11, 13, 14, 16, 19, 21, 24, 26, 27, 29, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 11, 13, 15, 16, 18, 22, 24, 25, 27, 29, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 11, 13, 15, 16, 19, 21, 24, 25, 27, 29, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 11, 13, 16, 18, 19, 21, 22, 24, 27, 29, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 11, 14, 16, 17, 19, 21, 23, 24, 26, 29, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 11, 15, 16, 17, 18, 22, 23, 24, 25, 29, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 11, 15, 16, 18, 19, 21, 22, 24, 25, 29, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 11, 13, 14, 15, 16, 19, 21, 24, 25, 26, 27, 29, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 11, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 29, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 11, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 29, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 10, 11, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 29, 30, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 15, 25, 28, 29, 30, 32, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 18, 22, 26, 28, 30, 32, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 8, 11, 12, 14, 15, 25, 26, 28, 29, 32, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 8, 11, 12, 14, 18, 22, 26, 28, 29, 32, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 8, 11, 12, 15, 18, 22, 25, 28, 29, 32, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 8, 12, 14, 15, 18, 22, 25, 26, 28, 32, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 8, 12, 14, 17, 18, 22, 23, 26, 28, 32, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 18, 22, 26, 29, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 11, 15, 19, 21, 25, 29, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 13, 14, 17, 23, 26, 27, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 13, 14, 18, 22, 26, 27, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 13, 15, 17, 23, 25, 27, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 13, 17, 18, 22, 23, 27, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 14, 15, 18, 22, 25, 26, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 14, 17, 18, 22, 23, 26, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 14, 18, 19, 21, 22, 26, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 11, 13, 14, 18, 22, 26, 27, 29, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 11, 13, 17, 19, 21, 23, 27, 29, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 11, 14, 15, 18, 22, 25, 26, 29, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 11, 14, 15, 19, 21, 25, 26, 29, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 11, 14, 17, 18, 22, 23, 26, 29, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 11, 14, 18, 19, 21, 22, 26, 29, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 11, 15, 18, 19, 21, 22, 25, 29, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 13, 14, 15, 17, 23, 25, 26, 27, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 13, 14, 15, 18, 22, 25, 26, 27, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 13, 14, 17, 18, 22, 23, 26, 27, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 13, 14, 18, 19, 21, 22, 26, 27, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 13, 15, 17, 18, 22, 23, 25, 27, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 14, 15, 17, 18, 22, 23, 25, 26, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 14, 15, 18, 19, 21, 22, 25, 26, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 11, 13, 14, 18, 22, 26, 27, 29, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 11, 13, 15, 17, 23, 25, 27, 29, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 11, 14, 15, 18, 22, 25, 26, 29, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 11, 14, 18, 19, 21, 22, 26, 29, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 13, 14, 15, 18, 22, 25, 26, 27, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 13, 14, 17, 18, 22, 23, 26, 27, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 13, 14, 18, 19, 21, 22, 26, 27, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 13, 15, 17, 19, 21, 23, 25, 27, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 14, 15, 17, 18, 22, 23, 25, 26, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 14, 15, 18, 19, 21, 22, 25, 26, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 14, 17, 18, 19, 21, 22, 23, 26, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 11, 13, 14, 18, 19, 21, 22, 26, 27, 29, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 13, 14, 15, 17, 18, 22, 23, 25, 26, 27, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 13, 14, 15, 17, 19, 21, 23, 25, 26, 27, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 13, 14, 15, 18, 19, 21, 22, 25, 26, 27, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 13, 14, 17, 18, 19, 21, 22, 23, 26, 27, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 13, 15, 17, 18, 19, 21, 22, 23, 25, 27, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 14, 15, 17, 18, 19, 21, 22, 23, 25, 26, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 10, 11, 12, 14, 18, 22, 26, 28, 29, 30, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 10, 12, 14, 15, 18, 22, 25, 26, 28, 30, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 10, 12, 14, 17, 18, 22, 23, 26, 28, 30, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 10, 12, 14, 18, 19, 21, 22, 26, 28, 30, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 10, 12, 15, 17, 19, 21, 23, 25, 28, 30, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 11, 12, 14, 15, 18, 22, 25, 26, 28, 29, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 11, 12, 14, 18, 19, 21, 22, 26, 28, 29, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 12, 14, 15, 17, 18, 22, 23, 25, 26, 28, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 12, 14, 15, 17, 19, 21, 23, 25, 26, 28, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 12, 14, 15, 18, 19, 21, 22, 25, 26, 28, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 12, 14, 17, 18, 19, 21, 22, 23, 26, 28, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 12, 15, 17, 18, 19, 21, 22, 23, 25, 28, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 10, 11, 13, 14, 18, 22, 26, 27, 29, 30, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 10, 11, 13, 14, 19, 21, 26, 27, 29, 30, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 10, 11, 13, 15, 19, 21, 25, 27, 29, 30, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 10, 11, 13, 18, 19, 21, 22, 27, 29, 30, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 10, 11, 14, 15, 18, 22, 25, 26, 29, 30, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 10, 11, 14, 18, 19, 21, 22, 26, 29, 30, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 10, 11, 15, 17, 19, 21, 23, 25, 29, 30, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 10, 13, 14, 15, 18, 22, 25, 26, 27, 30, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 10, 14, 15, 17, 18, 22, 23, 25, 26, 30, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 10, 14, 17, 18, 19, 21, 22, 23, 26, 30, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 11, 13, 14, 18, 19, 21, 22, 26, 27, 29, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 10, 11, 13, 14, 18, 19, 21, 22, 26, 27, 29, 30, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 10, 11, 14, 15, 18, 19, 21, 22, 25, 26, 29, 30, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 10, 13, 14, 17, 18, 19, 21, 22, 23, 26, 27, 30, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 18, 22, 28, 29, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 12, 13, 17, 23, 27, 28, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 12, 13, 18, 22, 27, 28, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 12, 15, 18, 22, 25, 28, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 12, 17, 18, 22, 23, 28, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 12, 18, 19, 21, 22, 28, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 18, 22, 27, 28, 29, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 18, 22, 25, 28, 29, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 19, 21, 25, 28, 29, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 11, 12, 17, 18, 22, 23, 28, 29, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 11, 12, 18, 19, 21, 22, 28, 29, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 17, 23, 25, 27, 28, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 18, 22, 25, 27, 28, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 12, 13, 17, 18, 22, 23, 27, 28, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 12, 13, 18, 19, 21, 22, 27, 28, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 12, 15, 17, 18, 22, 23, 25, 28, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 12, 15, 18, 19, 21, 22, 25, 28, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 12, 17, 18, 19, 21, 22, 23, 28, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 11, 12, 13, 18, 22, 27, 28, 29, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 11, 12, 14, 15, 25, 26, 28, 29, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 11, 12, 15, 18, 22, 25, 28, 29, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 11, 12, 17, 18, 22, 23, 28, 29, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 11, 12, 18, 19, 21, 22, 28, 29, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 12, 13, 15, 18, 22, 25, 27, 28, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 12, 13, 17, 18, 22, 23, 27, 28, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 12, 13, 18, 19, 21, 22, 27, 28, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 12, 15, 17, 18, 22, 23, 25, 28, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 12, 15, 18, 19, 21, 22, 25, 28, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 12, 17, 18, 19, 21, 22, 23, 28, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 11, 12, 13, 15, 17, 23, 25, 27, 28, 29, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 11, 12, 13, 15, 18, 22, 25, 27, 28, 29, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 11, 12, 13, 17, 18, 22, 23, 27, 28, 29, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 11, 12, 13, 18, 19, 21, 22, 27, 28, 29, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 11, 12, 17, 18, 19, 21, 22, 23, 28, 29, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 12, 13, 15, 17, 19, 21, 23, 25, 27, 28, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 12, 13, 15, 18, 19, 21, 22, 25, 27, 28, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 12, 13, 17, 18, 19, 21, 22, 23, 27, 28, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 12, 15, 17, 18, 19, 21, 22, 23, 25, 28, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 11, 13, 15, 18, 22, 25, 27, 29, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 11, 13, 17, 18, 22, 23, 27, 29, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 11, 13, 17, 19, 21, 23, 27, 29, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 11, 13, 18, 19, 21, 22, 27, 29, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 11, 15, 17, 18, 22, 23, 25, 29, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 11, 15, 18, 19, 21, 22, 25, 29, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 11, 17, 18, 19, 21, 22, 23, 29, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 13, 15, 17, 18, 22, 23, 25, 27, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 13, 15, 18, 19, 21, 22, 25, 27, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 15, 17, 18, 19, 21, 22, 23, 25, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 11, 13, 15, 17, 18, 22, 23, 25, 27, 29, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 11, 13, 15, 18, 19, 21, 22, 25, 27, 29, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 11, 13, 17, 18, 19, 21, 22, 23, 27, 29, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 11, 13, 15, 17, 18, 22, 23, 25, 27, 29, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 10, 11, 13, 17, 18, 19, 21, 22, 23, 27, 29, 30, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 11, 12, 13, 18, 22, 27, 28, 29, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 11, 12, 13, 19, 21, 27, 28, 29, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 11, 12, 15, 18, 22, 25, 28, 29, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 11, 12, 17, 18, 22, 23, 28, 29, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 11, 12, 18, 19, 21, 22, 28, 29, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 12, 13, 15, 18, 22, 25, 27, 28, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 12, 15, 17, 18, 22, 23, 25, 28, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 12, 15, 18, 19, 21, 22, 25, 28, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 12, 17, 18, 19, 21, 22, 23, 28, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 11, 12, 13, 15, 18, 22, 25, 27, 28, 29, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 11, 12, 13, 15, 19, 21, 25, 27, 28, 29, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 11, 12, 13, 18, 19, 21, 22, 27, 28, 29, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 11, 12, 15, 17, 18, 22, 23, 25, 28, 29, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 11, 12, 15, 17, 19, 21, 23, 25, 28, 29, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 11, 12, 15, 18, 19, 21, 22, 25, 28, 29, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 11, 12, 17, 18, 19, 21, 22, 23, 28, 29, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 12, 15, 17, 18, 19, 21, 22, 23, 25, 28, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 11, 12, 13, 15, 18, 22, 25, 27, 28, 29, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 11, 12, 13, 17, 18, 22, 23, 27, 28, 29, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 11, 12, 13, 18, 19, 21, 22, 27, 28, 29, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 11, 12, 15, 17, 18, 22, 23, 25, 28, 29, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 11, 12, 15, 18, 19, 21, 22, 25, 28, 29, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 11, 12, 17, 18, 19, 21, 22, 23, 28, 29, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 12, 13, 15, 18, 19, 21, 22, 25, 27, 28, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 12, 13, 17, 18, 19, 21, 22, 23, 27, 28, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 12, 14, 15, 17, 19, 21, 23, 25, 26, 28, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 11, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 29, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 11, 12, 13, 15, 18, 19, 21, 22, 25, 27, 28, 29, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 11, 12, 13, 17, 18, 19, 21, 22, 23, 27, 28, 29, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 9, 10, 11, 13, 15, 18, 19, 21, 22, 25, 27, 29, 30, 31, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 18, 22, 26, 28, 29, 30, 32, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 8, 10, 12, 14, 15, 18, 22, 25, 26, 28, 30, 32, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 8, 10, 12, 14, 17, 18, 22, 23, 26, 28, 30, 32, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 8, 12, 14, 15, 17, 18, 22, 23, 25, 26, 28, 32, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 10, 11, 13, 14, 18, 22, 26, 27, 29, 30, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 10, 11, 13, 17, 19, 21, 23, 27, 29, 30, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 10, 11, 14, 17, 18, 22, 23, 26, 29, 30, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 10, 11, 14, 18, 19, 21, 22, 26, 29, 30, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 10, 13, 14, 17, 18, 22, 23, 26, 27, 30, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 11, 13, 14, 17, 18, 22, 23, 26, 27, 29, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 11, 13, 14, 17, 19, 21, 23, 26, 27, 29, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 10, 11, 12, 14, 15, 18, 22, 25, 26, 28, 29, 30, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 10, 11, 12, 14, 18, 19, 21, 22, 26, 28, 29, 30, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 10, 12, 14, 15, 17, 18, 22, 23, 25, 26, 28, 30, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 10, 12, 14, 15, 18, 19, 21, 22, 25, 26, 28, 30, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 11, 12, 14, 15, 18, 19, 21, 22, 25, 26, 28, 29, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 18, 22, 27, 28, 29, 30, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 10, 11, 12, 17, 18, 22, 23, 28, 29, 30, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 10, 11, 12, 18, 19, 21, 22, 28, 29, 30, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 10, 12, 13, 15, 17, 23, 25, 27, 28, 30, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 10, 12, 13, 15, 18, 22, 25, 27, 28, 30, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 10, 12, 13, 17, 18, 22, 23, 27, 28, 30, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 10, 12, 13, 18, 19, 21, 22, 27, 28, 30, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 10, 12, 15, 17, 18, 22, 23, 25, 28, 30, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 10, 12, 15, 18, 19, 21, 22, 25, 28, 30, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 10, 12, 17, 18, 19, 21, 22, 23, 28, 30, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 11, 12, 13, 17, 18, 22, 23, 27, 28, 29, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 11, 12, 13, 17, 19, 21, 23, 27, 28, 29, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 11, 12, 13, 18, 19, 21, 22, 27, 28, 29, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 11, 13, 17, 18, 19, 21, 22, 23, 27, 29, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 12, 13, 15, 18, 19, 21, 22, 25, 27, 28, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 10, 11, 12, 13, 17, 18, 22, 23, 27, 28, 29, 30, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 10, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 30, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 10, 12, 13, 15, 18, 19, 21, 22, 25, 27, 28, 30, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 10, 11, 12, 13, 15, 18, 22, 25, 27, 28, 29, 30, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 10, 11, 12, 13, 15, 19, 21, 25, 27, 28, 29, 30, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 10, 11, 12, 13, 18, 19, 21, 22, 27, 28, 29, 30, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 10, 11, 12, 15, 17, 18, 22, 23, 25, 28, 29, 30, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 10, 11, 12, 15, 18, 19, 21, 22, 25, 28, 29, 30, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 11, 12, 13, 15, 18, 19, 21, 22, 25, 27, 28, 29, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 11, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 29, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 10, 11, 12, 13, 15, 18, 19, 21, 22, 25, 27, 28, 29, 30, 32, 37, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 8, 9, 12, 16, 17, 23, 24, 28, 31, 32, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 8, 9, 14, 17, 18, 22, 23, 26, 31, 32, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 8, 12, 14, 16, 18, 22, 24, 26, 28, 32, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 9, 10, 14, 16, 17, 23, 24, 26, 30, 31, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 9, 10, 14, 16, 18, 22, 24, 26, 30, 31, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 9, 10, 15, 16, 17, 23, 24, 25, 30, 31, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 9, 10, 16, 17, 18, 22, 23, 24, 30, 31, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 9, 14, 15, 16, 17, 23, 24, 25, 26, 31, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 9, 14, 15, 16, 18, 22, 24, 25, 26, 31, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 9, 14, 16, 17, 18, 22, 23, 24, 26, 31, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 9, 15, 16, 17, 18, 22, 23, 24, 25, 31, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 10, 12, 14, 18, 20, 22, 26, 28, 30, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 10, 14, 15, 16, 18, 22, 24, 25, 26, 30, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 10, 14, 16, 17, 18, 22, 23, 24, 26, 30, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 10, 12, 14, 16, 24, 26, 28, 30, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 10, 12, 15, 16, 24, 25, 28, 30, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 10, 12, 16, 18, 22, 24, 28, 30, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 11, 12, 16, 19, 21, 24, 28, 29, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 12, 14, 15, 16, 24, 25, 26, 28, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 12, 14, 16, 18, 22, 24, 26, 28, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 12, 15, 16, 18, 22, 24, 25, 28, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 10, 11, 12, 15, 16, 24, 25, 28, 29, 30, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 10, 12, 14, 16, 18, 22, 24, 26, 28, 30, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 10, 12, 15, 16, 19, 21, 24, 25, 28, 30, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 11, 12, 14, 15, 16, 24, 25, 26, 28, 29, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 11, 12, 14, 16, 18, 22, 24, 26, 28, 29, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 11, 12, 15, 16, 18, 22, 24, 25, 28, 29, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 12, 14, 15, 16, 19, 21, 24, 25, 26, 28, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 10, 11, 14, 16, 18, 22, 24, 26, 29, 30, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 10, 11, 14, 16, 19, 21, 24, 26, 29, 30, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 10, 11, 15, 16, 19, 21, 24, 25, 29, 30, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 10, 11, 16, 18, 19, 21, 22, 24, 29, 30, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 10, 12, 14, 18, 20, 22, 26, 28, 30, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 10, 14, 15, 16, 18, 22, 24, 25, 26, 30, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 11, 14, 15, 16, 18, 22, 24, 25, 26, 29, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 11, 14, 15, 16, 19, 21, 24, 25, 26, 29, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 11, 14, 16, 18, 19, 21, 22, 24, 26, 29, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 11, 15, 16, 18, 19, 21, 22, 24, 25, 29, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 10, 11, 12, 14, 18, 20, 22, 26, 28, 29, 30, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 10, 11, 14, 15, 16, 18, 22, 24, 25, 26, 29, 30, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 10, 11, 14, 16, 18, 19, 21, 22, 24, 26, 29, 30, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 10, 12, 14, 15, 18, 20, 22, 25, 26, 28, 30, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 10, 12, 14, 18, 19, 20, 21, 22, 26, 28, 30, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 10, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 30, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 9, 10, 12, 16, 17, 23, 24, 28, 30, 31, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 9, 10, 12, 16, 18, 22, 24, 28, 30, 31, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 9, 12, 15, 16, 17, 23, 24, 25, 28, 31, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 9, 12, 15, 16, 18, 22, 24, 25, 28, 31, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 9, 12, 16, 17, 18, 22, 23, 24, 28, 31, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 9, 12, 16, 18, 19, 21, 22, 24, 28, 31, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 10, 12, 13, 16, 18, 22, 24, 27, 28, 30, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 10, 12, 15, 16, 18, 22, 24, 25, 28, 30, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 10, 12, 16, 17, 18, 22, 23, 24, 28, 30, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 10, 12, 16, 18, 19, 21, 22, 24, 28, 30, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 12, 13, 15, 16, 19, 21, 24, 25, 27, 28, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 9, 10, 14, 15, 16, 17, 23, 24, 25, 26, 30, 31, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 9, 10, 15, 16, 17, 18, 22, 23, 24, 25, 30, 31, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 9, 10, 15, 16, 18, 19, 21, 22, 24, 25, 30, 31, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 10, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 30, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 10, 11, 12, 16, 18, 22, 24, 28, 29, 30, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 10, 11, 12, 16, 19, 21, 24, 28, 29, 30, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 10, 12, 14, 15, 16, 24, 25, 26, 28, 30, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 10, 12, 15, 16, 18, 22, 24, 25, 28, 30, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 11, 12, 14, 16, 19, 21, 24, 26, 28, 29, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 11, 12, 15, 16, 18, 22, 24, 25, 28, 29, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 11, 12, 15, 16, 19, 21, 24, 25, 28, 29, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 11, 12, 15, 18, 19, 21, 22, 25, 28, 29, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 11, 12, 16, 18, 19, 21, 22, 24, 28, 29, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 11, 15, 18, 19, 20, 21, 22, 25, 29, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 10, 11, 12, 13, 16, 18, 22, 24, 27, 28, 29, 30, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 10, 11, 12, 14, 15, 16, 24, 25, 26, 28, 29, 30, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 10, 11, 12, 15, 16, 18, 22, 24, 25, 28, 29, 30, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 10, 11, 12, 16, 17, 18, 22, 23, 24, 28, 29, 30, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 10, 11, 12, 16, 18, 19, 21, 22, 24, 28, 29, 30, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 10, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 30, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 10, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 30, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 10, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 30, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 10, 12, 14, 15, 16, 19, 21, 24, 25, 26, 28, 30, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 10, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 30, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 11, 12, 13, 15, 16, 17, 23, 24, 25, 27, 28, 29, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 11, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 29, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 11, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 29, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 11, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 29, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 9, 10, 11, 14, 15, 16, 19, 21, 24, 25, 26, 29, 30, 31, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 10, 11, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 29, 30, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 8, 9, 10, 12, 16, 17, 23, 24, 28, 30, 31, 32, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 8, 9, 10, 14, 17, 18, 22, 23, 26, 30, 31, 32, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 8, 9, 12, 14, 16, 17, 23, 24, 26, 28, 31, 32, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 8, 9, 12, 14, 16, 18, 22, 24, 26, 28, 31, 32, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 8, 9, 12, 15, 16, 17, 23, 24, 25, 28, 31, 32, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 8, 9, 14, 15, 17, 18, 22, 23, 25, 26, 31, 32, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 8, 10, 12, 14, 16, 18, 22, 24, 26, 28, 30, 32, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 8, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 10, 12, 14, 18, 20, 22, 26, 28, 30, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 10, 12, 15, 17, 20, 23, 25, 28, 30, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 10, 14, 15, 16, 17, 23, 24, 25, 26, 30, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 10, 14, 15, 16, 18, 22, 24, 25, 26, 30, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 10, 14, 15, 17, 18, 22, 23, 25, 26, 30, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 10, 14, 16, 17, 18, 22, 23, 24, 26, 30, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 10, 15, 16, 17, 18, 22, 23, 24, 25, 30, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 12, 14, 15, 17, 20, 23, 25, 26, 28, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 10, 12, 14, 15, 18, 20, 22, 25, 26, 28, 30, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 10, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 30, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 10, 11, 12, 16, 19, 21, 24, 28, 29, 30, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 10, 12, 14, 15, 16, 24, 25, 26, 28, 30, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 10, 12, 14, 16, 18, 22, 24, 26, 28, 30, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 10, 12, 15, 16, 18, 22, 24, 25, 28, 30, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 11, 12, 14, 16, 18, 22, 24, 26, 28, 29, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 11, 12, 14, 16, 19, 21, 24, 26, 28, 29, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 11, 12, 16, 18, 19, 21, 22, 24, 28, 29, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 11, 14, 16, 18, 19, 21, 22, 24, 26, 29, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 10, 11, 12, 14, 16, 18, 22, 24, 26, 28, 29, 30, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 10, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 30, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 10, 11, 12, 14, 18, 20, 22, 26, 28, 29, 30, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 10, 12, 14, 15, 18, 20, 22, 25, 26, 28, 30, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 9, 10, 12, 15, 16, 17, 23, 24, 25, 28, 30, 31, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 9, 10, 12, 15, 16, 18, 22, 24, 25, 28, 30, 31, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 9, 10, 12, 16, 17, 18, 22, 23, 24, 28, 30, 31, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 9, 10, 12, 16, 18, 19, 21, 22, 24, 28, 30, 31, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 9, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 31, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 10, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 30, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 10, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 30, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 10, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 30, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 9, 10, 12, 15, 17, 18, 20, 22, 23, 25, 28, 30, 31, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 9, 10, 11, 12, 14, 16, 19, 21, 24, 26, 28, 29, 30, 31, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 10, 11, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 29, 30, 32, 36, 38, 39]] ,
     [40, [1, 2, 4, 8, 10, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 30, 32, 36, 38, 39]] ,
     [40, [1, 2, 5, 6, 7, 9, 10, 14, 15, 17, 18, 22, 23, 25, 26, 30, 31, 33, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 10, 11, 12, 14, 18, 22, 26, 28, 29, 30, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 10, 11, 12, 14, 19, 21, 26, 28, 29, 30, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 10, 11, 12, 15, 19, 21, 25, 28, 29, 30, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 10, 11, 12, 18, 19, 21, 22, 28, 29, 30, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 10, 12, 14, 15, 18, 22, 25, 26, 28, 30, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 11, 12, 14, 15, 18, 22, 25, 26, 28, 29, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 11, 12, 14, 15, 19, 21, 25, 26, 28, 29, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 11, 12, 14, 18, 19, 21, 22, 26, 28, 29, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 11, 12, 15, 18, 19, 21, 22, 25, 28, 29, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 10, 11, 12, 14, 15, 18, 22, 25, 26, 28, 29, 30, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 10, 11, 12, 14, 18, 19, 21, 22, 26, 28, 29, 30, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 9, 10, 12, 15, 17, 18, 22, 23, 25, 28, 30, 31, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 9, 10, 12, 15, 18, 19, 21, 22, 25, 28, 30, 31, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 7, 8, 10, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 30, 32, 33, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 10, 11, 12, 14, 15, 19, 21, 25, 26, 28, 29, 30, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 9, 11, 12, 15, 18, 19, 20, 21, 22, 25, 28, 29, 31, 32, 35, 38, 39]] ,
     [40, [1, 2, 5, 8, 10, 11, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 29, 30, 32, 35, 38, 39]] ,
     [40, [1, 2, 6, 7, 9, 10, 14, 15, 17, 18, 20, 22, 23, 25, 26, 30, 31, 33, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 11, 14, 16, 18, 19, 20, 21, 22, 24, 26, 29, 31, 32, 34, 38, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 10, 11, 12, 16, 24, 28, 29, 30, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 10, 12, 13, 16, 24, 27, 28, 30, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 10, 12, 15, 16, 24, 25, 28, 30, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 10, 12, 16, 17, 23, 24, 28, 30, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 10, 12, 16, 19, 21, 24, 28, 30, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 11, 12, 13, 16, 24, 27, 28, 29, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 11, 12, 15, 16, 24, 25, 28, 29, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 11, 12, 16, 17, 23, 24, 28, 29, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 11, 12, 16, 19, 21, 24, 28, 29, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 11, 13, 17, 19, 21, 23, 27, 29, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 12, 13, 15, 16, 24, 25, 27, 28, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 12, 13, 16, 17, 23, 24, 27, 28, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 12, 13, 16, 19, 21, 24, 27, 28, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 12, 15, 16, 17, 23, 24, 25, 28, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 12, 15, 16, 19, 21, 24, 25, 28, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 10, 11, 12, 13, 16, 24, 27, 28, 29, 30, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 10, 11, 12, 15, 16, 24, 25, 28, 29, 30, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 10, 11, 12, 16, 19, 21, 24, 28, 29, 30, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 10, 12, 13, 15, 16, 24, 25, 27, 28, 30, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 10, 12, 13, 16, 17, 23, 24, 27, 28, 30, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 10, 12, 13, 16, 19, 21, 24, 27, 28, 30, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 10, 12, 15, 16, 17, 23, 24, 25, 28, 30, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 10, 12, 15, 16, 19, 21, 24, 25, 28, 30, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 10, 12, 16, 17, 19, 21, 23, 24, 28, 30, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 11, 12, 13, 16, 19, 21, 24, 27, 28, 29, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 12, 13, 15, 16, 17, 23, 24, 25, 27, 28, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 12, 13, 15, 16, 19, 21, 24, 25, 27, 28, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 12, 13, 16, 17, 19, 21, 23, 24, 27, 28, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 12, 15, 16, 17, 19, 21, 23, 24, 25, 28, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 11, 13, 15, 16, 24, 25, 27, 29, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 11, 13, 16, 17, 23, 24, 27, 29, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 11, 13, 16, 19, 21, 24, 27, 29, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 11, 15, 16, 17, 23, 24, 25, 29, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 11, 15, 16, 19, 21, 24, 25, 29, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 11, 16, 17, 19, 21, 23, 24, 29, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 13, 15, 16, 17, 23, 24, 25, 27, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 13, 15, 16, 19, 21, 24, 25, 27, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 15, 16, 17, 19, 21, 23, 24, 25, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 12, 13, 15, 20, 25, 27, 28, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 12, 13, 17, 20, 23, 27, 28, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 12, 13, 19, 20, 21, 27, 28, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 12, 15, 17, 20, 23, 25, 28, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 12, 15, 19, 20, 21, 25, 28, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 13, 15, 16, 17, 23, 24, 25, 27, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 13, 15, 16, 19, 21, 24, 25, 27, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 13, 16, 17, 19, 21, 23, 24, 27, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 12, 13, 15, 17, 20, 23, 25, 27, 28, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 11, 13, 15, 16, 17, 23, 24, 25, 27, 29, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 10, 11, 13, 16, 17, 19, 21, 23, 24, 27, 29, 30, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 12, 13, 15, 17, 19, 20, 21, 23, 25, 27, 28, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 10, 11, 12, 13, 16, 24, 27, 28, 29, 30, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 10, 11, 12, 15, 16, 24, 25, 28, 29, 30, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 10, 11, 12, 16, 19, 21, 24, 28, 29, 30, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 10, 12, 13, 15, 16, 24, 25, 27, 28, 30, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 10, 12, 15, 16, 17, 23, 24, 25, 28, 30, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 10, 12, 16, 17, 19, 21, 23, 24, 28, 30, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 11, 12, 13, 16, 19, 21, 24, 27, 28, 29, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 10, 11, 12, 13, 16, 19, 21, 24, 27, 28, 29, 30, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 10, 11, 12, 15, 16, 19, 21, 24, 25, 28, 29, 30, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 10, 12, 13, 16, 17, 19, 21, 23, 24, 27, 28, 30, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 9, 10, 11, 13, 15, 16, 19, 21, 24, 25, 27, 29, 30, 31, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 9, 10, 11, 12, 13, 16, 24, 27, 28, 29, 30, 31, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 9, 10, 11, 12, 16, 17, 23, 24, 28, 29, 30, 31, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 9, 10, 11, 12, 16, 19, 21, 24, 28, 29, 30, 31, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 9, 10, 11, 13, 17, 19, 21, 23, 27, 29, 30, 31, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 9, 10, 12, 13, 16, 17, 23, 24, 27, 28, 30, 31, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 9, 11, 12, 13, 16, 17, 23, 24, 27, 28, 29, 31, 32, 33, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 9, 11, 12, 13, 17, 19, 20, 21, 23, 27, 28, 29, 31, 33, 36, 37, 39]] ,
     [40, [1, 3, 5, 7, 9, 11, 13, 15, 17, 19, 20, 21, 23, 25, 27, 29, 31, 33, 35, 37, 39]] ,
     [40, [1, 4, 5, 6, 8, 9, 10, 11, 12, 14, 16, 24, 26, 28, 29, 30, 31, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 9, 10, 11, 12, 16, 19, 21, 24, 28, 29, 30, 31, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 9, 10, 12, 14, 15, 16, 24, 25, 26, 28, 30, 31, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 9, 11, 12, 14, 15, 16, 24, 25, 26, 28, 29, 31, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 9, 11, 12, 14, 16, 19, 21, 24, 26, 28, 29, 31, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 9, 11, 12, 15, 16, 19, 21, 24, 25, 28, 29, 31, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 10, 11, 12, 14, 15, 16, 24, 25, 26, 28, 29, 30, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 10, 11, 12, 14, 16, 19, 21, 24, 26, 28, 29, 30, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 9, 11, 12, 14, 15, 16, 19, 21, 24, 25, 26, 28, 29, 31, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 9, 11, 14, 15, 16, 19, 20, 21, 24, 25, 26, 29, 31, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 7, 8, 9, 10, 12, 15, 16, 17, 23, 24, 25, 28, 30, 31, 32, 33, 35, 36, 39]] ,
     [40, [1, 5, 6, 9, 11, 12, 14, 15, 16, 19, 20, 21, 24, 25, 26, 28, 29, 31, 34, 35, 39]] ,
     [40, [2, 4, 5, 6, 8, 12, 14, 15, 16, 18, 20, 22, 24, 25, 26, 28, 32, 34, 35, 36, 38]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 15, 16, 24, 25, 28, 29, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 18, 22, 24, 26, 28, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 16, 17, 23, 24, 27, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 14, 16, 18, 22, 24, 26, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 14, 16, 18, 22, 24, 26, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 15, 16, 19, 21, 24, 25, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 13, 14, 16, 17, 23, 24, 26, 27, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 13, 14, 16, 18, 22, 24, 26, 27, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 13, 15, 16, 17, 23, 24, 25, 27, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 13, 16, 17, 18, 22, 23, 24, 27, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 14, 15, 16, 18, 22, 24, 25, 26, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 14, 16, 17, 18, 22, 23, 24, 26, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 14, 16, 18, 19, 21, 22, 24, 26, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 11, 14, 15, 16, 24, 25, 26, 29, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 11, 14, 16, 18, 22, 24, 26, 29, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 11, 15, 16, 18, 22, 24, 25, 29, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 12, 14, 18, 20, 22, 26, 28, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 13, 14, 16, 18, 22, 24, 26, 27, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 14, 15, 16, 18, 22, 24, 25, 26, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 14, 16, 17, 18, 22, 23, 24, 26, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 14, 16, 18, 19, 21, 22, 24, 26, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 11, 13, 14, 16, 18, 22, 24, 26, 27, 29, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 11, 13, 15, 16, 17, 23, 24, 25, 27, 29, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 11, 14, 15, 16, 18, 22, 24, 25, 26, 29, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 11, 14, 16, 17, 18, 22, 23, 24, 26, 29, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 11, 14, 16, 18, 19, 21, 22, 24, 26, 29, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 13, 15, 16, 17, 19, 21, 23, 24, 25, 27, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 16, 24, 27, 28, 30, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14, 16, 24, 26, 27, 28, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 15, 16, 24, 25, 27, 28, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 16, 18, 22, 24, 27, 28, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 18, 22, 24, 26, 28, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 13, 14, 15, 18, 22, 25, 26, 27, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 16, 18, 22, 24, 26, 28, 30, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 16, 18, 22, 24, 26, 28, 29, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 16, 18, 22, 24, 26, 27, 28, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17, 18, 22, 23, 24, 26, 28, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 12, 15, 16, 17, 19, 21, 23, 24, 25, 28, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 16, 19, 21, 24, 27, 29, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 16, 18, 22, 24, 26, 29, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 12, 14, 18, 20, 22, 26, 28, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 13, 14, 15, 16, 24, 25, 26, 27, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 13, 14, 16, 18, 22, 24, 26, 27, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 13, 15, 16, 18, 22, 24, 25, 27, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 14, 15, 16, 18, 22, 24, 25, 26, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 14, 16, 17, 18, 22, 23, 24, 26, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 14, 16, 18, 19, 21, 22, 24, 26, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 16, 18, 22, 24, 26, 27, 29, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 16, 19, 21, 24, 26, 27, 29, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 11, 13, 15, 16, 19, 21, 24, 25, 27, 29, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 11, 13, 16, 18, 19, 21, 22, 24, 27, 29, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 11, 14, 15, 16, 18, 22, 24, 25, 26, 29, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 11, 14, 16, 17, 18, 22, 23, 24, 26, 29, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 11, 14, 16, 18, 19, 21, 22, 24, 26, 29, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 11, 15, 16, 17, 19, 21, 23, 24, 25, 29, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 18, 20, 22, 26, 28, 29, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 11, 13, 14, 16, 18, 22, 24, 26, 27, 29, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 11, 14, 15, 16, 18, 22, 24, 25, 26, 29, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 11, 14, 16, 17, 18, 22, 23, 24, 26, 29, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 11, 14, 16, 18, 19, 21, 22, 24, 26, 29, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 12, 13, 14, 18, 20, 22, 26, 27, 28, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 12, 14, 15, 18, 20, 22, 25, 26, 28, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 12, 14, 17, 18, 20, 22, 23, 26, 28, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 12, 14, 18, 19, 20, 21, 22, 26, 28, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 14, 15, 16, 17, 19, 21, 23, 24, 25, 26, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 11, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 29, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 11, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 29, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 11, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 29, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 11, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 29, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 11, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 29, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 11, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 29, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 13, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 27, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 27, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 16, 18, 22, 24, 28, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 16, 18, 22, 24, 28, 29, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 12, 13, 16, 17, 23, 24, 27, 28, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 12, 13, 16, 18, 22, 24, 27, 28, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 12, 15, 16, 18, 22, 24, 25, 28, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 12, 16, 17, 18, 22, 23, 24, 28, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 12, 16, 18, 19, 21, 22, 24, 28, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 15, 16, 24, 25, 28, 29, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 16, 18, 22, 24, 28, 29, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 12, 13, 16, 18, 22, 24, 27, 28, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 12, 15, 16, 18, 22, 24, 25, 28, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 12, 16, 17, 18, 22, 23, 24, 28, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 12, 16, 18, 19, 21, 22, 24, 28, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 11, 12, 13, 16, 18, 22, 24, 27, 28, 29, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 11, 12, 14, 15, 16, 24, 25, 26, 28, 29, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 11, 12, 15, 16, 18, 22, 24, 25, 28, 29, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 11, 12, 16, 17, 18, 22, 23, 24, 28, 29, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 11, 12, 16, 18, 19, 21, 22, 24, 28, 29, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 12, 16, 17, 18, 19, 21, 22, 23, 24, 28, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 11, 13, 16, 18, 22, 24, 27, 29, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 11, 15, 16, 18, 22, 24, 25, 29, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 11, 15, 16, 19, 21, 24, 25, 29, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 11, 16, 17, 18, 22, 23, 24, 29, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 11, 16, 18, 19, 21, 22, 24, 29, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 13, 14, 16, 17, 23, 24, 26, 27, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 13, 15, 16, 17, 23, 24, 25, 27, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 13, 15, 16, 18, 22, 24, 25, 27, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 13, 16, 17, 18, 22, 23, 24, 27, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 13, 16, 18, 19, 21, 22, 24, 27, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 15, 16, 17, 18, 22, 23, 24, 25, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 15, 16, 18, 19, 21, 22, 24, 25, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 16, 17, 18, 19, 21, 22, 23, 24, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 11, 13, 15, 16, 18, 22, 24, 25, 27, 29, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 11, 13, 16, 17, 18, 22, 23, 24, 27, 29, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 11, 13, 16, 17, 19, 21, 23, 24, 27, 29, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 11, 13, 16, 18, 19, 21, 22, 24, 27, 29, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 11, 14, 15, 16, 19, 21, 24, 25, 26, 29, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 11, 15, 16, 17, 18, 22, 23, 24, 25, 29, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 11, 15, 16, 18, 19, 21, 22, 24, 25, 29, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 11, 16, 17, 18, 19, 21, 22, 23, 24, 29, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 13, 14, 15, 16, 17, 23, 24, 25, 26, 27, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 11, 13, 15, 16, 17, 23, 24, 25, 27, 29, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 11, 13, 15, 16, 18, 22, 24, 25, 27, 29, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 11, 13, 16, 17, 18, 22, 23, 24, 27, 29, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 11, 13, 16, 18, 19, 21, 22, 24, 27, 29, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 11, 16, 17, 18, 19, 21, 22, 23, 24, 29, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 13, 15, 16, 17, 19, 21, 23, 24, 25, 27, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 11, 13, 14, 15, 16, 17, 23, 24, 25, 26, 27, 29, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 11, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 29, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 11, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 29, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 13, 14, 15, 16, 17, 19, 21, 23, 24, 25, 26, 27, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 16, 18, 22, 24, 28, 29, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14, 16, 24, 26, 27, 28, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 12, 13, 15, 16, 24, 25, 27, 28, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 12, 13, 16, 18, 22, 24, 27, 28, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 12, 15, 16, 18, 22, 24, 25, 28, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 12, 16, 17, 18, 22, 23, 24, 28, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 12, 16, 18, 19, 21, 22, 24, 28, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 11, 12, 13, 16, 18, 22, 24, 27, 28, 29, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 11, 12, 13, 16, 19, 21, 24, 27, 28, 29, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 11, 12, 15, 16, 18, 22, 24, 25, 28, 29, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 11, 12, 16, 17, 18, 22, 23, 24, 28, 29, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 11, 12, 16, 18, 19, 21, 22, 24, 28, 29, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 12, 16, 17, 18, 19, 21, 22, 23, 24, 28, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 16, 18, 22, 24, 27, 28, 29, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 11, 12, 15, 16, 18, 22, 24, 25, 28, 29, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 11, 12, 16, 17, 18, 22, 23, 24, 28, 29, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 11, 12, 16, 18, 19, 21, 22, 24, 28, 29, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 12, 15, 16, 17, 19, 21, 23, 24, 25, 28, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 12, 16, 17, 18, 19, 21, 22, 23, 24, 28, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 11, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 29, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 11, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 29, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 11, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 29, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 11, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 29, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 11, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 29, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 11, 12, 16, 17, 18, 19, 21, 22, 23, 24, 28, 29, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 12, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 28, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 12, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 28, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 12, 14, 15, 16, 17, 19, 21, 23, 24, 25, 26, 28, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 11, 13, 14, 16, 19, 21, 24, 26, 27, 29, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 11, 13, 15, 16, 18, 22, 24, 25, 27, 29, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 11, 13, 15, 16, 19, 21, 24, 25, 27, 29, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 11, 13, 16, 18, 19, 21, 22, 24, 27, 29, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 11, 15, 16, 17, 18, 22, 23, 24, 25, 29, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 11, 15, 16, 17, 19, 21, 23, 24, 25, 29, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 11, 15, 16, 18, 19, 21, 22, 24, 25, 29, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 11, 16, 17, 18, 19, 21, 22, 23, 24, 29, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 11, 13, 14, 15, 16, 19, 21, 24, 25, 26, 27, 29, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 11, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 29, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 11, 14, 15, 16, 17, 19, 21, 23, 24, 25, 26, 29, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 11, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 29, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 11, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 29, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 10, 11, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 29, 30, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 16, 19, 21, 24, 28, 29, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 16, 17, 23, 24, 27, 28, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 18, 22, 24, 26, 28, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 16, 24, 26, 28, 29, 30, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 16, 18, 22, 24, 28, 29, 30, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 10, 12, 14, 16, 18, 22, 24, 26, 28, 30, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 11, 12, 13, 16, 17, 23, 24, 27, 28, 29, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 16, 18, 22, 24, 26, 28, 29, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 18, 22, 24, 26, 27, 28, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 12, 13, 16, 17, 19, 21, 23, 24, 27, 28, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 12, 14, 16, 17, 18, 22, 23, 24, 26, 28, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 11, 14, 16, 18, 22, 24, 26, 29, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 11, 14, 16, 19, 21, 24, 26, 29, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 11, 16, 18, 19, 21, 22, 24, 29, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 12, 14, 18, 20, 22, 26, 28, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 13, 14, 16, 17, 23, 24, 26, 27, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 13, 14, 16, 18, 22, 24, 26, 27, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 13, 15, 16, 17, 23, 24, 25, 27, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 13, 16, 17, 18, 22, 23, 24, 27, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 14, 15, 16, 18, 22, 24, 25, 26, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 14, 16, 17, 18, 22, 23, 24, 26, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 14, 16, 18, 19, 21, 22, 24, 26, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 11, 13, 14, 16, 18, 22, 24, 26, 27, 29, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 11, 13, 16, 17, 19, 21, 23, 24, 27, 29, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 11, 14, 16, 17, 18, 22, 23, 24, 26, 29, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 11, 14, 16, 18, 19, 21, 22, 24, 26, 29, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 13, 14, 15, 16, 17, 23, 24, 25, 26, 27, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 11, 12, 14, 18, 20, 22, 26, 28, 29, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 11, 13, 14, 16, 17, 23, 24, 26, 27, 29, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 11, 13, 14, 16, 18, 22, 24, 26, 27, 29, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 11, 13, 16, 17, 18, 22, 23, 24, 27, 29, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 12, 13, 14, 18, 20, 22, 26, 27, 28, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 12, 14, 15, 18, 20, 22, 25, 26, 28, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 12, 14, 17, 18, 20, 22, 23, 26, 28, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 12, 14, 18, 19, 20, 21, 22, 26, 28, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 13, 14, 16, 17, 19, 21, 23, 24, 26, 27, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 11, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 29, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 13, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 27, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 9, 10, 12, 13, 14, 16, 24, 26, 27, 28, 30, 31, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 9, 10, 12, 14, 16, 18, 22, 24, 26, 28, 30, 31, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 9, 11, 12, 13, 16, 19, 21, 24, 27, 28, 29, 31, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 9, 11, 12, 14, 16, 18, 22, 24, 26, 28, 29, 31, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 9, 11, 12, 16, 17, 19, 21, 23, 24, 28, 29, 31, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 9, 12, 13, 14, 16, 18, 22, 24, 26, 27, 28, 31, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 9, 12, 14, 16, 17, 18, 22, 23, 24, 26, 28, 31, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 10, 11, 12, 14, 16, 18, 22, 24, 26, 28, 29, 30, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 10, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 30, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 10, 12, 14, 16, 17, 18, 22, 23, 24, 26, 28, 30, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 10, 12, 14, 16, 17, 19, 21, 23, 24, 26, 28, 30, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 10, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 30, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 10, 12, 16, 17, 18, 19, 21, 22, 23, 24, 28, 30, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 11, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 29, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 28, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 11, 12, 14, 18, 20, 22, 26, 28, 29, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 11, 13, 14, 16, 18, 22, 24, 26, 27, 29, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 11, 13, 14, 16, 19, 21, 24, 26, 27, 29, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 11, 13, 15, 16, 19, 21, 24, 25, 27, 29, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 11, 13, 16, 18, 19, 21, 22, 24, 27, 29, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 11, 14, 15, 16, 18, 22, 24, 25, 26, 29, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 11, 14, 16, 17, 18, 22, 23, 24, 26, 29, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 11, 14, 16, 17, 19, 21, 23, 24, 26, 29, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 11, 14, 16, 18, 19, 21, 22, 24, 26, 29, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 11, 16, 17, 18, 19, 21, 22, 23, 24, 29, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 12, 13, 14, 18, 20, 22, 26, 27, 28, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 12, 14, 17, 18, 20, 22, 23, 26, 28, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 11, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 29, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 11, 13, 14, 15, 16, 19, 21, 24, 25, 26, 27, 29, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 11, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 29, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 11, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 29, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 11, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 29, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 11, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 29, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 11, 12, 14, 15, 18, 20, 22, 25, 26, 28, 29, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 11, 12, 14, 18, 19, 20, 21, 22, 26, 28, 29, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 11, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 29, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 11, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 29, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 11, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 29, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 11, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 29, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 11, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 29, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 12, 14, 15, 17, 18, 20, 22, 23, 25, 26, 28, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 12, 14, 15, 18, 19, 20, 21, 22, 25, 26, 28, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 12, 14, 17, 18, 19, 20, 21, 22, 23, 26, 28, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 13, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 27, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 11, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 29, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 11, 13, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 27, 29, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 16, 18, 22, 24, 28, 29, 30, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 16, 19, 21, 24, 28, 29, 30, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 16, 17, 23, 24, 27, 28, 30, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 16, 18, 22, 24, 27, 28, 30, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 10, 12, 15, 16, 18, 22, 24, 25, 28, 30, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 10, 12, 16, 17, 18, 22, 23, 24, 28, 30, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 10, 12, 16, 18, 19, 21, 22, 24, 28, 30, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 11, 12, 13, 16, 18, 22, 24, 27, 28, 29, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 11, 12, 16, 17, 18, 22, 23, 24, 28, 29, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 11, 12, 16, 18, 19, 21, 22, 24, 28, 29, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 11, 13, 17, 18, 19, 21, 22, 23, 27, 29, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 12, 13, 15, 16, 17, 23, 24, 25, 27, 28, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 12, 16, 17, 18, 19, 21, 22, 23, 24, 28, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 10, 11, 12, 13, 16, 17, 23, 24, 27, 28, 29, 30, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 10, 11, 12, 13, 16, 18, 22, 24, 27, 28, 29, 30, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 10, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 30, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 10, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 30, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 10, 12, 13, 16, 17, 19, 21, 23, 24, 27, 28, 30, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 10, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 30, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 10, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 30, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 10, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 30, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 10, 12, 16, 17, 18, 19, 21, 22, 23, 24, 28, 30, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 11, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 29, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 12, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 28, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 11, 13, 16, 17, 18, 22, 23, 24, 27, 29, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 11, 13, 16, 17, 19, 21, 23, 24, 27, 29, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 11, 13, 16, 18, 19, 21, 22, 24, 27, 29, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 13, 14, 15, 16, 17, 23, 24, 25, 26, 27, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 11, 13, 14, 16, 17, 19, 21, 23, 24, 26, 27, 29, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 16, 18, 22, 24, 27, 28, 29, 30, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 16, 19, 21, 24, 27, 28, 29, 30, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 10, 11, 12, 15, 16, 18, 22, 24, 25, 28, 29, 30, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 10, 11, 12, 16, 17, 18, 22, 23, 24, 28, 29, 30, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 10, 11, 12, 16, 17, 19, 21, 23, 24, 28, 29, 30, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 10, 11, 12, 16, 18, 19, 21, 22, 24, 28, 29, 30, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 10, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 30, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 10, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 30, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 10, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 30, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 10, 12, 16, 17, 18, 19, 21, 22, 23, 24, 28, 30, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 11, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 29, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 11, 12, 13, 15, 16, 19, 21, 24, 25, 27, 28, 29, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 11, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 29, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 11, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 29, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 11, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 29, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 11, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 29, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 11, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 29, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 11, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 29, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 11, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 29, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 11, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 29, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 12, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 28, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 11, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 29, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 11, 12, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 28, 29, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 11, 13, 14, 15, 16, 19, 21, 24, 25, 26, 27, 29, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 9, 10, 11, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 29, 30, 31, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 14, 15, 25, 26, 28, 29, 30, 32, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 14, 18, 22, 26, 28, 29, 30, 32, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 15, 18, 22, 25, 28, 29, 30, 32, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 15, 18, 22, 25, 26, 28, 30, 32, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 17, 18, 22, 23, 26, 28, 30, 32, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 8, 11, 12, 14, 15, 18, 22, 25, 26, 28, 29, 32, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 8, 12, 14, 15, 17, 18, 22, 23, 25, 26, 28, 32, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 18, 22, 26, 27, 29, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 17, 19, 21, 23, 27, 29, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 15, 18, 22, 25, 26, 29, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 15, 19, 21, 25, 26, 29, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 17, 18, 22, 23, 26, 29, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 18, 19, 21, 22, 26, 29, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 11, 15, 18, 19, 21, 22, 25, 29, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 13, 14, 15, 17, 23, 25, 26, 27, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 13, 14, 15, 18, 22, 25, 26, 27, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 13, 14, 17, 18, 22, 23, 26, 27, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 13, 14, 18, 19, 21, 22, 26, 27, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 13, 15, 17, 18, 22, 23, 25, 27, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 14, 15, 17, 18, 22, 23, 25, 26, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 14, 15, 18, 19, 21, 22, 25, 26, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 11, 13, 14, 15, 18, 22, 25, 26, 27, 29, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 11, 13, 14, 17, 18, 22, 23, 26, 27, 29, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 11, 13, 14, 17, 19, 21, 23, 26, 27, 29, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 11, 13, 14, 18, 19, 21, 22, 26, 27, 29, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 11, 14, 15, 17, 18, 22, 23, 25, 26, 29, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 11, 14, 15, 18, 19, 21, 22, 25, 26, 29, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 13, 14, 15, 17, 18, 22, 23, 25, 26, 27, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 11, 13, 14, 18, 19, 21, 22, 26, 27, 29, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 13, 14, 15, 17, 18, 22, 23, 25, 26, 27, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 13, 14, 15, 17, 19, 21, 23, 25, 26, 27, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 13, 14, 15, 18, 19, 21, 22, 25, 26, 27, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 13, 14, 17, 18, 19, 21, 22, 23, 26, 27, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 13, 15, 17, 18, 19, 21, 22, 23, 25, 27, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 10, 14, 15, 17, 18, 19, 21, 22, 23, 25, 26, 30, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 10, 11, 12, 14, 15, 18, 22, 25, 26, 28, 29, 30, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 10, 11, 12, 14, 18, 19, 21, 22, 26, 28, 29, 30, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 10, 12, 14, 15, 17, 18, 22, 23, 25, 26, 28, 30, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 10, 12, 14, 15, 17, 19, 21, 23, 25, 26, 28, 30, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 10, 12, 14, 15, 18, 19, 21, 22, 25, 26, 28, 30, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 10, 12, 14, 17, 18, 19, 21, 22, 23, 26, 28, 30, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 10, 12, 15, 17, 18, 19, 21, 22, 23, 25, 28, 30, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 11, 12, 14, 15, 18, 19, 21, 22, 25, 26, 28, 29, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 9, 10, 11, 13, 14, 18, 19, 21, 22, 26, 27, 29, 30, 31, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 13, 18, 22, 27, 28, 29, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 15, 18, 22, 25, 28, 29, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 15, 19, 21, 25, 28, 29, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 17, 18, 22, 23, 28, 29, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 18, 19, 21, 22, 28, 29, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 12, 13, 15, 17, 23, 25, 27, 28, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 12, 13, 15, 18, 22, 25, 27, 28, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 12, 13, 17, 18, 22, 23, 27, 28, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 12, 13, 18, 19, 21, 22, 27, 28, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 12, 15, 17, 18, 22, 23, 25, 28, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 12, 15, 18, 19, 21, 22, 25, 28, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 12, 17, 18, 19, 21, 22, 23, 28, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 18, 22, 25, 27, 28, 29, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 17, 18, 22, 23, 27, 28, 29, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 17, 19, 21, 23, 27, 28, 29, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 18, 19, 21, 22, 27, 28, 29, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 17, 18, 22, 23, 25, 28, 29, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 18, 19, 21, 22, 25, 28, 29, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 11, 12, 17, 18, 19, 21, 22, 23, 28, 29, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 18, 19, 21, 22, 25, 27, 28, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 12, 15, 17, 18, 19, 21, 22, 23, 25, 28, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 11, 12, 13, 15, 17, 23, 25, 27, 28, 29, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 11, 12, 13, 15, 18, 22, 25, 27, 28, 29, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 11, 12, 13, 17, 18, 22, 23, 27, 28, 29, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 11, 12, 13, 18, 19, 21, 22, 27, 28, 29, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 11, 12, 17, 18, 19, 21, 22, 23, 28, 29, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 12, 13, 15, 17, 19, 21, 23, 25, 27, 28, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 12, 13, 15, 18, 19, 21, 22, 25, 27, 28, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 12, 13, 17, 18, 19, 21, 22, 23, 27, 28, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 12, 15, 17, 18, 19, 21, 22, 23, 25, 28, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 11, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 29, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 11, 12, 13, 17, 18, 19, 21, 22, 23, 27, 28, 29, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 11, 13, 15, 17, 18, 22, 23, 25, 27, 29, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 11, 13, 15, 18, 19, 21, 22, 25, 27, 29, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 9, 10, 11, 13, 17, 18, 19, 21, 22, 23, 27, 29, 30, 31, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 11, 12, 13, 15, 18, 22, 25, 27, 28, 29, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 11, 12, 13, 15, 19, 21, 25, 27, 28, 29, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 11, 12, 13, 18, 19, 21, 22, 27, 28, 29, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 11, 12, 15, 17, 18, 22, 23, 25, 28, 29, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 11, 12, 15, 17, 19, 21, 23, 25, 28, 29, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 11, 12, 15, 18, 19, 21, 22, 25, 28, 29, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 11, 12, 17, 18, 19, 21, 22, 23, 28, 29, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 12, 15, 17, 18, 19, 21, 22, 23, 25, 28, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 11, 12, 13, 15, 18, 19, 21, 22, 25, 27, 28, 29, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 11, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 29, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 11, 12, 13, 15, 18, 19, 21, 22, 25, 27, 28, 29, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 10, 11, 12, 13, 17, 18, 19, 21, 22, 23, 27, 28, 29, 30, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 8, 10, 12, 14, 15, 17, 18, 22, 23, 25, 26, 28, 30, 32, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 10, 11, 13, 14, 17, 18, 22, 23, 26, 27, 29, 30, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 9, 10, 11, 13, 14, 17, 19, 21, 23, 26, 27, 29, 30, 31, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 8, 10, 11, 12, 14, 15, 18, 19, 21, 22, 25, 26, 28, 29, 30, 32, 34, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 17, 18, 22, 23, 27, 28, 29, 30, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 17, 19, 21, 23, 27, 28, 29, 30, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 18, 19, 21, 22, 27, 28, 29, 30, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 10, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 30, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 10, 12, 13, 15, 18, 19, 21, 22, 25, 27, 28, 30, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 11, 13, 17, 18, 19, 20, 21, 22, 23, 27, 29, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 3, 8, 9, 10, 11, 12, 13, 15, 18, 19, 21, 22, 25, 27, 28, 29, 30, 31, 32, 37, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 16, 17, 23, 24, 28, 30, 31, 32, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 8, 9, 10, 14, 17, 18, 22, 23, 26, 30, 31, 32, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17, 23, 24, 26, 28, 31, 32, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 8, 9, 12, 14, 16, 18, 22, 24, 26, 28, 31, 32, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 8, 9, 12, 15, 16, 17, 23, 24, 25, 28, 31, 32, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 8, 9, 14, 15, 17, 18, 22, 23, 25, 26, 31, 32, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 8, 10, 12, 14, 16, 18, 22, 24, 26, 28, 30, 32, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 8, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 9, 10, 12, 14, 18, 20, 22, 26, 28, 30, 31, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 9, 10, 14, 15, 16, 17, 23, 24, 25, 26, 30, 31, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 9, 10, 14, 15, 16, 18, 22, 24, 25, 26, 30, 31, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 9, 10, 14, 16, 17, 18, 22, 23, 24, 26, 30, 31, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 9, 10, 15, 16, 17, 18, 22, 23, 24, 25, 30, 31, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 9, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 31, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 10, 12, 14, 15, 18, 20, 22, 25, 26, 28, 30, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 10, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 30, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 10, 11, 12, 16, 19, 21, 24, 28, 29, 30, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 10, 12, 14, 15, 16, 24, 25, 26, 28, 30, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 10, 12, 14, 16, 18, 22, 24, 26, 28, 30, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 10, 12, 15, 16, 18, 22, 24, 25, 28, 30, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 11, 12, 14, 16, 18, 22, 24, 26, 28, 29, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 11, 12, 14, 16, 19, 21, 24, 26, 28, 29, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 11, 12, 15, 16, 19, 21, 24, 25, 28, 29, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 11, 12, 16, 18, 19, 21, 22, 24, 28, 29, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 10, 11, 12, 14, 15, 16, 24, 25, 26, 28, 29, 30, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 10, 11, 12, 14, 16, 18, 22, 24, 26, 28, 29, 30, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 10, 11, 12, 15, 16, 18, 22, 24, 25, 28, 29, 30, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 10, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 30, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 10, 12, 14, 15, 16, 19, 21, 24, 25, 26, 28, 30, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 10, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 30, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 10, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 30, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 11, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 29, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 10, 11, 12, 14, 18, 20, 22, 26, 28, 29, 30, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 10, 11, 14, 15, 16, 18, 22, 24, 25, 26, 29, 30, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 10, 11, 14, 15, 16, 19, 21, 24, 25, 26, 29, 30, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 10, 11, 14, 16, 18, 19, 21, 22, 24, 26, 29, 30, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 10, 11, 15, 16, 18, 19, 21, 22, 24, 25, 29, 30, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 10, 12, 14, 15, 18, 20, 22, 25, 26, 28, 30, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 10, 11, 12, 14, 15, 18, 20, 22, 25, 26, 28, 29, 30, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 10, 11, 12, 14, 18, 19, 20, 21, 22, 26, 28, 29, 30, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 10, 12, 14, 15, 18, 19, 20, 21, 22, 25, 26, 28, 30, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 9, 10, 12, 15, 16, 17, 23, 24, 25, 28, 30, 31, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 9, 10, 12, 15, 16, 18, 22, 24, 25, 28, 30, 31, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 9, 10, 12, 16, 17, 18, 22, 23, 24, 28, 30, 31, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 9, 10, 12, 16, 18, 19, 21, 22, 24, 28, 30, 31, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 9, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 31, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 9, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 31, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 10, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 30, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 10, 12, 13, 15, 16, 19, 21, 24, 25, 27, 28, 30, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 10, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 30, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 10, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 30, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 10, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 30, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 10, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 30, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 10, 11, 12, 14, 16, 19, 21, 24, 26, 28, 29, 30, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 10, 11, 12, 15, 16, 18, 22, 24, 25, 28, 29, 30, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 10, 11, 12, 15, 16, 19, 21, 24, 25, 28, 29, 30, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 10, 11, 12, 16, 18, 19, 21, 22, 24, 28, 29, 30, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 11, 12, 14, 15, 16, 19, 21, 24, 25, 26, 28, 29, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 11, 12, 15, 18, 19, 20, 21, 22, 25, 28, 29, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 10, 11, 12, 13, 15, 16, 17, 23, 24, 25, 27, 28, 29, 30, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 10, 11, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 29, 30, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 10, 11, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 29, 30, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 10, 11, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 29, 30, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 10, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 30, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 11, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 29, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 8, 9, 10, 12, 14, 16, 17, 23, 24, 26, 28, 30, 31, 32, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 8, 9, 10, 12, 14, 16, 18, 22, 24, 26, 28, 30, 31, 32, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 8, 9, 10, 12, 15, 16, 17, 23, 24, 25, 28, 30, 31, 32, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 8, 9, 10, 14, 15, 17, 18, 22, 23, 25, 26, 30, 31, 32, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 8, 9, 12, 14, 15, 16, 17, 23, 24, 25, 26, 28, 31, 32, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 8, 9, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 31, 32, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 8, 9, 12, 14, 16, 17, 18, 22, 23, 24, 26, 28, 31, 32, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 8, 10, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 30, 32, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 10, 12, 14, 15, 17, 18, 22, 23, 25, 26, 28, 30, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 10, 12, 14, 15, 17, 20, 23, 25, 26, 28, 30, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 10, 12, 14, 15, 18, 20, 22, 25, 26, 28, 30, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 10, 12, 14, 17, 18, 20, 22, 23, 26, 28, 30, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 10, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 30, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 10, 14, 15, 17, 18, 20, 22, 23, 25, 26, 30, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 9, 12, 14, 15, 17, 18, 20, 22, 23, 25, 26, 28, 31, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 10, 11, 12, 14, 16, 18, 22, 24, 26, 28, 29, 30, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 10, 11, 12, 14, 16, 19, 21, 24, 26, 28, 29, 30, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 10, 11, 12, 16, 18, 19, 21, 22, 24, 28, 29, 30, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 10, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 30, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 11, 14, 16, 18, 19, 20, 21, 22, 24, 26, 29, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 9, 10, 11, 12, 14, 18, 19, 20, 21, 22, 26, 28, 29, 30, 31, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 9, 10, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 30, 31, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 4, 7, 8, 10, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 30, 32, 33, 36, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 10, 11, 12, 14, 15, 18, 22, 25, 26, 28, 29, 30, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 10, 11, 12, 14, 15, 19, 21, 25, 26, 28, 29, 30, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 10, 11, 12, 14, 18, 19, 21, 22, 26, 28, 29, 30, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 10, 11, 12, 15, 18, 19, 21, 22, 25, 28, 29, 30, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 11, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 29, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 6, 8, 9, 11, 12, 14, 16, 18, 19, 20, 21, 22, 24, 26, 28, 29, 31, 32, 34, 38, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 16, 24, 27, 28, 29, 30, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15, 16, 24, 25, 28, 29, 30, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 10, 11, 12, 16, 17, 23, 24, 28, 29, 30, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 10, 11, 12, 16, 19, 21, 24, 28, 29, 30, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 10, 11, 13, 17, 19, 21, 23, 27, 29, 30, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 10, 12, 13, 15, 16, 24, 25, 27, 28, 30, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 10, 12, 13, 16, 17, 23, 24, 27, 28, 30, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 10, 12, 13, 16, 19, 21, 24, 27, 28, 30, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 10, 12, 15, 16, 17, 23, 24, 25, 28, 30, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 10, 12, 15, 16, 19, 21, 24, 25, 28, 30, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15, 16, 24, 25, 27, 28, 29, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 11, 12, 13, 16, 17, 23, 24, 27, 28, 29, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 11, 12, 13, 16, 19, 21, 24, 27, 28, 29, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 11, 12, 15, 16, 17, 23, 24, 25, 28, 29, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 11, 12, 15, 16, 19, 21, 24, 25, 28, 29, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 12, 13, 15, 16, 17, 23, 24, 25, 27, 28, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 10, 11, 12, 13, 16, 19, 21, 24, 27, 28, 29, 30, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 10, 12, 13, 15, 16, 17, 23, 24, 25, 27, 28, 30, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 10, 12, 13, 15, 16, 19, 21, 24, 25, 27, 28, 30, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 10, 12, 13, 16, 17, 19, 21, 23, 24, 27, 28, 30, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 10, 12, 15, 16, 17, 19, 21, 23, 24, 25, 28, 30, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 11, 13, 15, 16, 17, 23, 24, 25, 27, 29, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 11, 13, 15, 16, 19, 21, 24, 25, 27, 29, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 11, 13, 16, 17, 19, 21, 23, 24, 27, 29, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 12, 13, 15, 17, 19, 21, 23, 25, 27, 28, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 12, 13, 15, 17, 20, 23, 25, 27, 28, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 12, 13, 17, 19, 20, 21, 23, 27, 28, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 11, 13, 15, 17, 19, 20, 21, 23, 25, 27, 29, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 8, 9, 10, 11, 12, 13, 16, 19, 21, 24, 27, 28, 29, 30, 31, 32, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 7, 8, 9, 10, 11, 12, 13, 16, 17, 23, 24, 27, 28, 29, 30, 31, 32, 33, 36, 37, 39]] ,
     [40, [1, 4, 5, 6, 8, 9, 10, 11, 12, 14, 15, 16, 24, 25, 26, 28, 29, 30, 31, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 9, 10, 11, 12, 14, 16, 19, 21, 24, 26, 28, 29, 30, 31, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 8, 9, 10, 11, 12, 15, 16, 19, 21, 24, 25, 28, 29, 30, 31, 32, 34, 35, 36, 39]] ,
     [40, [1, 4, 5, 6, 9, 11, 12, 14, 15, 16, 19, 20, 21, 24, 25, 26, 28, 29, 31, 34, 35, 36, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 16, 17, 23, 24, 27, 28, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 18, 22, 24, 26, 28, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15, 16, 24, 25, 28, 29, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 18, 22, 24, 26, 28, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 15, 16, 24, 25, 26, 28, 29, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16, 18, 22, 24, 26, 28, 29, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 15, 16, 18, 22, 24, 25, 28, 29, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 18, 22, 24, 26, 27, 28, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 17, 18, 22, 23, 24, 26, 28, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 16, 18, 22, 24, 26, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 15, 16, 19, 21, 24, 25, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 14, 18, 20, 22, 26, 28, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 14, 16, 17, 23, 24, 26, 27, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 14, 16, 18, 22, 24, 26, 27, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 15, 16, 17, 23, 24, 25, 27, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 16, 17, 18, 22, 23, 24, 27, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 14, 15, 16, 18, 22, 24, 25, 26, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 14, 16, 17, 18, 22, 23, 24, 26, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 14, 16, 18, 19, 21, 22, 24, 26, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 14, 16, 18, 22, 24, 26, 27, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 16, 17, 19, 21, 23, 24, 27, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 14, 15, 16, 18, 22, 24, 25, 26, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 14, 15, 16, 19, 21, 24, 25, 26, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 14, 16, 17, 18, 22, 23, 24, 26, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 14, 16, 18, 19, 21, 22, 24, 26, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 15, 16, 18, 19, 21, 22, 24, 25, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 13, 14, 15, 16, 17, 23, 24, 25, 26, 27, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 18, 20, 22, 26, 28, 29, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 14, 16, 18, 22, 24, 26, 27, 29, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 15, 16, 17, 23, 24, 25, 27, 29, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 11, 14, 15, 16, 18, 22, 24, 25, 26, 29, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 11, 14, 16, 17, 18, 22, 23, 24, 26, 29, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 11, 14, 16, 18, 19, 21, 22, 24, 26, 29, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 12, 13, 14, 18, 20, 22, 26, 27, 28, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 12, 14, 15, 18, 20, 22, 25, 26, 28, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 12, 14, 17, 18, 20, 22, 23, 26, 28, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 12, 14, 18, 19, 20, 21, 22, 26, 28, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 13, 15, 16, 17, 19, 21, 23, 24, 25, 27, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 11, 13, 14, 15, 16, 17, 23, 24, 25, 26, 27, 29, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 11, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 29, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 11, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 29, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 11, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 29, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 11, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 29, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 11, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 29, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 13, 14, 15, 16, 17, 19, 21, 23, 24, 25, 26, 27, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 13, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 27, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 27, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 13, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 27, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 14, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 26, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14, 16, 24, 26, 27, 28, 30, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 15, 16, 24, 25, 27, 28, 30, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 16, 18, 22, 24, 27, 28, 30, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 16, 18, 22, 24, 26, 28, 30, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15, 18, 22, 25, 26, 27, 30, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 16, 19, 21, 24, 27, 28, 29, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 16, 18, 22, 24, 26, 28, 29, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14, 15, 16, 24, 25, 26, 27, 28, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14, 16, 18, 22, 24, 26, 27, 28, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 17, 18, 22, 23, 24, 26, 28, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 14, 16, 18, 22, 24, 26, 28, 29, 30, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 16, 18, 22, 24, 26, 27, 28, 30, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 30, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 16, 17, 18, 22, 23, 24, 26, 28, 30, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 30, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 10, 12, 15, 16, 17, 19, 21, 23, 24, 25, 28, 30, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 14, 16, 18, 22, 24, 26, 27, 28, 29, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 29, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 28, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 28, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16, 17, 19, 21, 23, 24, 25, 26, 28, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 28, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 12, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 28, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14, 18, 20, 22, 26, 28, 29, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14, 16, 18, 22, 24, 26, 27, 29, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14, 16, 19, 21, 24, 26, 27, 29, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 15, 16, 19, 21, 24, 25, 27, 29, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 16, 18, 19, 21, 22, 24, 27, 29, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16, 18, 22, 24, 25, 26, 29, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 16, 17, 18, 22, 23, 24, 26, 29, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 16, 18, 19, 21, 22, 24, 26, 29, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 11, 15, 16, 17, 19, 21, 23, 24, 25, 29, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 12, 13, 14, 18, 20, 22, 26, 27, 28, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 12, 14, 15, 18, 20, 22, 25, 26, 28, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 12, 14, 17, 18, 20, 22, 23, 26, 28, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 12, 14, 18, 19, 20, 21, 22, 26, 28, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 29, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15, 16, 19, 21, 24, 25, 26, 27, 29, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 29, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 11, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 29, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 11, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 29, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 11, 14, 15, 16, 17, 19, 21, 23, 24, 25, 26, 29, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 11, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 29, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 11, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 29, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 11, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 29, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 14, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 26, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14, 18, 20, 22, 26, 27, 28, 29, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 15, 18, 20, 22, 25, 26, 28, 29, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 18, 19, 20, 21, 22, 26, 28, 29, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 11, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 29, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 11, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 29, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 11, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 29, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 11, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 29, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 11, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 29, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 11, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 29, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 12, 13, 14, 17, 18, 20, 22, 23, 26, 27, 28, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 12, 13, 14, 18, 19, 20, 21, 22, 26, 27, 28, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 12, 14, 15, 17, 18, 20, 22, 23, 25, 26, 28, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 12, 14, 15, 18, 19, 20, 21, 22, 25, 26, 28, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 12, 14, 17, 18, 19, 20, 21, 22, 23, 26, 28, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 13, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 27, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 27, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 11, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 29, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 11, 13, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 27, 29, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 11, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 27, 29, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 16, 18, 22, 24, 28, 29, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 16, 17, 23, 24, 27, 28, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 16, 18, 22, 24, 27, 28, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 15, 16, 18, 22, 24, 25, 28, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 16, 17, 18, 22, 23, 24, 28, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 16, 18, 19, 21, 22, 24, 28, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13, 16, 18, 22, 24, 27, 28, 29, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 15, 16, 18, 22, 24, 25, 28, 29, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 15, 16, 19, 21, 24, 25, 28, 29, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 16, 17, 18, 22, 23, 24, 28, 29, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 16, 18, 19, 21, 22, 24, 28, 29, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14, 16, 17, 23, 24, 26, 27, 28, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 12, 13, 15, 16, 17, 23, 24, 25, 27, 28, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 12, 16, 17, 18, 19, 21, 22, 23, 24, 28, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 16, 18, 22, 24, 27, 28, 29, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 14, 15, 16, 24, 25, 26, 28, 29, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 15, 16, 18, 22, 24, 25, 28, 29, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 16, 17, 18, 22, 23, 24, 28, 29, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 16, 18, 19, 21, 22, 24, 28, 29, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 12, 16, 17, 18, 19, 21, 22, 23, 24, 28, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 11, 12, 13, 15, 16, 17, 23, 24, 25, 27, 28, 29, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 11, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 29, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 11, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 29, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 11, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 29, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 11, 12, 16, 17, 18, 19, 21, 22, 23, 24, 28, 29, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 12, 13, 15, 16, 17, 19, 21, 23, 24, 25, 27, 28, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 12, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 28, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 12, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 28, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 12, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 28, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 11, 13, 15, 16, 18, 22, 24, 25, 27, 29, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 11, 13, 16, 17, 18, 22, 23, 24, 27, 29, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 11, 13, 16, 17, 19, 21, 23, 24, 27, 29, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 11, 13, 16, 18, 19, 21, 22, 24, 27, 29, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 11, 14, 15, 16, 19, 21, 24, 25, 26, 29, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 11, 15, 16, 17, 18, 22, 23, 24, 25, 29, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 11, 15, 16, 18, 19, 21, 22, 24, 25, 29, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 11, 16, 17, 18, 19, 21, 22, 23, 24, 29, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 13, 14, 15, 16, 17, 23, 24, 25, 26, 27, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 11, 13, 14, 16, 17, 19, 21, 23, 24, 26, 27, 29, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 11, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 29, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 11, 13, 15, 16, 17, 19, 21, 23, 24, 25, 27, 29, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 11, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 29, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 11, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 29, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 11, 13, 14, 15, 16, 17, 23, 24, 25, 26, 27, 29, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 11, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 29, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 11, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 29, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 10, 13, 14, 15, 16, 17, 19, 21, 23, 24, 25, 26, 27, 30, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 16, 18, 22, 24, 27, 28, 29, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 16, 19, 21, 24, 27, 28, 29, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 15, 16, 18, 22, 24, 25, 28, 29, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 16, 17, 18, 22, 23, 24, 28, 29, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 16, 18, 19, 21, 22, 24, 28, 29, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 12, 16, 17, 18, 19, 21, 22, 23, 24, 28, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 11, 12, 13, 14, 16, 19, 21, 24, 26, 27, 28, 29, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 11, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 29, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 11, 12, 13, 15, 16, 19, 21, 24, 25, 27, 28, 29, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 11, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 29, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 11, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 29, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 11, 12, 15, 16, 17, 19, 21, 23, 24, 25, 28, 29, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 11, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 29, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 11, 12, 16, 17, 18, 19, 21, 22, 23, 24, 28, 29, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 12, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 28, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 29, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 29, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 29, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 11, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 29, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 11, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 29, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 11, 12, 16, 17, 18, 19, 21, 22, 23, 24, 28, 29, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 12, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 28, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 12, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 28, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 12, 14, 15, 16, 17, 19, 21, 23, 24, 25, 26, 28, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 11, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 29, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 11, 12, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 28, 29, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 11, 12, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 28, 29, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 11, 13, 14, 15, 16, 19, 21, 24, 25, 26, 27, 29, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 11, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 29, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 9, 10, 11, 14, 15, 16, 17, 19, 21, 23, 24, 25, 26, 29, 30, 31, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 16, 19, 21, 24, 28, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 13, 16, 17, 23, 24, 27, 28, 30, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 14, 16, 18, 22, 24, 26, 28, 30, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 16, 18, 22, 24, 26, 28, 29, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 16, 19, 21, 24, 26, 28, 29, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 16, 18, 19, 21, 22, 24, 28, 29, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 16, 17, 23, 24, 26, 27, 28, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 16, 18, 22, 24, 26, 27, 28, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 17, 18, 22, 23, 24, 26, 28, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 13, 16, 17, 23, 24, 27, 28, 29, 30, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 16, 18, 22, 24, 26, 28, 29, 30, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 10, 12, 13, 14, 16, 18, 22, 24, 26, 27, 28, 30, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 10, 12, 13, 16, 17, 19, 21, 23, 24, 27, 28, 30, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 10, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 30, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 10, 12, 14, 16, 17, 18, 22, 23, 24, 26, 28, 30, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 10, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 30, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 17, 19, 21, 23, 24, 26, 27, 28, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 28, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 12, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 28, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 12, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 28, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 12, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 28, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 14, 18, 20, 22, 26, 28, 29, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 11, 13, 14, 16, 18, 22, 24, 26, 27, 29, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 11, 13, 16, 17, 19, 21, 23, 24, 27, 29, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 11, 14, 16, 17, 18, 22, 23, 24, 26, 29, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 11, 14, 16, 18, 19, 21, 22, 24, 26, 29, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 12, 13, 14, 18, 20, 22, 26, 27, 28, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 12, 14, 17, 18, 20, 22, 23, 26, 28, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 12, 14, 18, 19, 20, 21, 22, 26, 28, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 13, 14, 15, 16, 17, 23, 24, 25, 26, 27, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 11, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 29, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 11, 13, 14, 16, 17, 19, 21, 23, 24, 26, 27, 29, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 11, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 29, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 11, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 29, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 13, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 27, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 11, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 29, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 12, 13, 14, 17, 18, 20, 22, 23, 26, 27, 28, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 12, 13, 14, 18, 19, 20, 21, 22, 26, 27, 28, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 12, 14, 15, 17, 18, 20, 22, 23, 25, 26, 28, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 12, 14, 15, 18, 19, 20, 21, 22, 25, 26, 28, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 12, 14, 17, 18, 19, 20, 21, 22, 23, 26, 28, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 13, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 27, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 16, 19, 21, 24, 27, 28, 29, 30, 31, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 14, 16, 18, 22, 24, 26, 28, 29, 30, 31, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 16, 17, 19, 21, 23, 24, 28, 29, 30, 31, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 9, 10, 12, 13, 14, 16, 18, 22, 24, 26, 27, 28, 30, 31, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 9, 10, 12, 14, 16, 17, 18, 22, 23, 24, 26, 28, 30, 31, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 10, 11, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 29, 30, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 10, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 30, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 10, 12, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 28, 30, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 10, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 30, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 11, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 11, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 29, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 11, 13, 14, 15, 16, 19, 21, 24, 25, 26, 27, 29, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 11, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 29, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 11, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 29, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 11, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 29, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 11, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 29, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 11, 13, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 27, 29, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 11, 12, 14, 15, 18, 19, 20, 21, 22, 25, 26, 28, 29, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 11, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 29, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 10, 11, 13, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 27, 29, 30, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 16, 18, 22, 24, 27, 28, 29, 30, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 16, 17, 18, 22, 23, 24, 28, 29, 30, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 16, 18, 19, 21, 22, 24, 28, 29, 30, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 15, 16, 17, 23, 24, 25, 27, 28, 30, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 30, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 30, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 30, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 10, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 30, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 10, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 30, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 10, 12, 16, 17, 18, 19, 21, 22, 23, 24, 28, 30, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 11, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 29, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 11, 12, 13, 16, 17, 19, 21, 23, 24, 27, 28, 29, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 11, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 29, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 11, 12, 13, 17, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 11, 13, 17, 18, 19, 20, 21, 22, 23, 27, 29, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 12, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 28, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 10, 11, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 29, 30, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 10, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 30, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 10, 12, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 28, 30, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 9, 10, 11, 13, 14, 16, 17, 19, 21, 23, 24, 26, 27, 29, 30, 31, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 29, 30, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 15, 16, 19, 21, 24, 25, 27, 28, 29, 30, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 29, 30, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 10, 11, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 29, 30, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 10, 11, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 29, 30, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 11, 12, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 28, 29, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 11, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 29, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 10, 11, 12, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 28, 29, 30, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 14, 15, 18, 22, 25, 26, 28, 29, 30, 32, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 15, 17, 18, 22, 23, 25, 26, 28, 30, 32, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 18, 22, 25, 26, 27, 29, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 17, 18, 22, 23, 26, 27, 29, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 17, 19, 21, 23, 26, 27, 29, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 18, 19, 21, 22, 26, 27, 29, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 15, 17, 18, 22, 23, 25, 26, 29, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 15, 18, 19, 21, 22, 25, 26, 29, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 13, 14, 15, 17, 18, 22, 23, 25, 26, 27, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 11, 13, 14, 15, 17, 18, 22, 23, 25, 26, 27, 29, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 11, 13, 14, 15, 17, 19, 21, 23, 25, 26, 27, 29, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 11, 13, 14, 17, 18, 19, 21, 22, 23, 26, 27, 29, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 8, 10, 11, 12, 14, 15, 18, 19, 21, 22, 25, 26, 28, 29, 30, 32, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15, 18, 22, 25, 27, 28, 29, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 13, 17, 18, 22, 23, 27, 28, 29, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 13, 17, 19, 21, 23, 27, 28, 29, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 13, 18, 19, 21, 22, 27, 28, 29, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 15, 17, 18, 22, 23, 25, 28, 29, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 15, 18, 19, 21, 22, 25, 28, 29, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 17, 18, 19, 21, 22, 23, 28, 29, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 12, 13, 15, 18, 19, 21, 22, 25, 27, 28, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 12, 15, 17, 18, 19, 21, 22, 23, 25, 28, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 29, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17, 19, 21, 23, 25, 27, 28, 29, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 18, 19, 21, 22, 25, 27, 28, 29, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 17, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 11, 13, 15, 17, 18, 19, 21, 22, 23, 25, 27, 29, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 11, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 29, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 10, 11, 12, 13, 17, 18, 19, 21, 22, 23, 27, 28, 29, 30, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 8, 9, 10, 11, 12, 13, 15, 18, 19, 21, 22, 25, 27, 28, 29, 30, 31, 32, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 7, 8, 9, 11, 12, 13, 17, 18, 19, 20, 21, 22, 23, 27, 28, 29, 31, 32, 33, 37, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17, 23, 24, 26, 28, 30, 31, 32, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 18, 22, 24, 26, 28, 30, 31, 32, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 15, 16, 17, 23, 24, 25, 28, 30, 31, 32, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 8, 9, 10, 14, 15, 17, 18, 22, 23, 25, 26, 30, 31, 32, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 17, 23, 24, 25, 26, 28, 31, 32, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 31, 32, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17, 18, 22, 23, 24, 26, 28, 31, 32, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 30, 32, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 9, 10, 12, 14, 15, 18, 20, 22, 25, 26, 28, 30, 31, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 9, 10, 12, 14, 17, 18, 20, 22, 23, 26, 28, 30, 31, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 9, 10, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 30, 31, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 10, 11, 12, 14, 16, 18, 22, 24, 26, 28, 29, 30, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 10, 11, 12, 14, 16, 19, 21, 24, 26, 28, 29, 30, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 10, 11, 12, 15, 16, 19, 21, 24, 25, 28, 29, 30, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 10, 11, 12, 16, 18, 19, 21, 22, 24, 28, 29, 30, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 10, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 30, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 11, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 29, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 11, 12, 14, 15, 16, 19, 21, 24, 25, 26, 28, 29, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 11, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 29, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 11, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 29, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 10, 11, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 29, 30, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 10, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 30, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 10, 11, 12, 14, 15, 18, 20, 22, 25, 26, 28, 29, 30, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 10, 11, 12, 14, 18, 19, 20, 21, 22, 26, 28, 29, 30, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 9, 10, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 30, 31, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 9, 10, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 30, 31, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 7, 8, 10, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 30, 32, 33, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 9, 10, 11, 12, 14, 15, 16, 19, 21, 24, 25, 26, 28, 29, 30, 31, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 8, 10, 11, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 29, 30, 32, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 8, 9, 10, 12, 14, 15, 16, 17, 23, 24, 25, 26, 28, 30, 31, 32, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 8, 9, 10, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 30, 31, 32, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 8, 9, 10, 12, 14, 16, 17, 18, 22, 23, 24, 26, 28, 30, 31, 32, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 8, 9, 12, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 28, 31, 32, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 8, 9, 11, 12, 14, 16, 18, 19, 20, 21, 22, 24, 26, 28, 29, 31, 32, 34, 36, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 11, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 11, 14, 15, 16, 18, 19, 20, 21, 22, 24, 25, 26, 29, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 15, 16, 24, 25, 27, 28, 29, 30, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 16, 17, 23, 24, 27, 28, 29, 30, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 16, 19, 21, 24, 27, 28, 29, 30, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15, 16, 17, 23, 24, 25, 28, 29, 30, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15, 16, 19, 21, 24, 25, 28, 29, 30, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 10, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 30, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 10, 12, 13, 15, 16, 17, 23, 24, 25, 27, 28, 30, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15, 16, 17, 23, 24, 25, 27, 28, 29, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 11, 12, 13, 16, 17, 19, 21, 23, 24, 27, 28, 29, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 16, 17, 23, 24, 27, 28, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 18, 22, 24, 26, 28, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 18, 22, 24, 26, 28, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 15, 16, 19, 21, 24, 25, 28, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 17, 23, 24, 26, 27, 28, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 18, 22, 24, 26, 27, 28, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 15, 16, 17, 23, 24, 25, 27, 28, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17, 18, 22, 23, 24, 26, 28, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16, 24, 25, 26, 28, 29, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 18, 22, 24, 26, 28, 29, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15, 16, 18, 22, 24, 25, 28, 29, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 16, 18, 22, 24, 26, 27, 28, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 17, 18, 22, 23, 24, 26, 28, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 18, 22, 24, 26, 27, 28, 29, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15, 16, 17, 23, 24, 25, 27, 28, 29, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 29, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 28, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 28, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 15, 16, 17, 19, 21, 23, 24, 25, 27, 28, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 28, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 28, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 18, 20, 22, 26, 28, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 16, 18, 22, 24, 26, 27, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 16, 17, 19, 21, 23, 24, 27, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 15, 16, 18, 22, 24, 25, 26, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 15, 16, 19, 21, 24, 25, 26, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 16, 17, 18, 22, 23, 24, 26, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 16, 18, 19, 21, 22, 24, 26, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 15, 16, 18, 19, 21, 22, 24, 25, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13, 14, 18, 20, 22, 26, 27, 28, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 14, 15, 18, 20, 22, 25, 26, 28, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 14, 17, 18, 20, 22, 23, 26, 28, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 14, 18, 19, 20, 21, 22, 26, 28, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 14, 15, 16, 17, 23, 24, 25, 26, 27, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 14, 16, 17, 19, 21, 23, 24, 26, 27, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 15, 16, 17, 19, 21, 23, 24, 25, 27, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 13, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 27, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 14, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 26, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14, 18, 20, 22, 26, 27, 28, 29, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 15, 18, 20, 22, 25, 26, 28, 29, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 18, 19, 20, 21, 22, 26, 28, 29, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 14, 15, 16, 17, 23, 24, 25, 26, 27, 29, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 29, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 29, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 29, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 29, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 11, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 29, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 12, 13, 14, 15, 18, 20, 22, 25, 26, 27, 28, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 12, 13, 14, 17, 18, 20, 22, 23, 26, 27, 28, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 12, 13, 14, 18, 19, 20, 21, 22, 26, 27, 28, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 12, 14, 15, 17, 18, 20, 22, 23, 25, 26, 28, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 12, 14, 15, 18, 19, 20, 21, 22, 25, 26, 28, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 12, 14, 17, 18, 19, 20, 21, 22, 23, 26, 28, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 13, 14, 15, 16, 17, 19, 21, 23, 24, 25, 26, 27, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 13, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 27, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 27, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 13, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 27, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 14, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 26, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 11, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 29, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 11, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 27, 29, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 16, 19, 21, 24, 27, 28, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 14, 16, 18, 22, 24, 26, 28, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15, 16, 24, 25, 26, 27, 28, 30, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14, 16, 18, 22, 24, 26, 27, 28, 30, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 30, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 16, 17, 18, 22, 23, 24, 26, 28, 30, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 30, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14, 16, 18, 22, 24, 26, 27, 28, 29, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14, 16, 19, 21, 24, 26, 27, 28, 29, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 15, 16, 19, 21, 24, 25, 27, 28, 29, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 29, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 29, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 15, 16, 17, 19, 21, 23, 24, 25, 28, 29, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 28, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 28, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 28, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 14, 16, 18, 22, 24, 26, 27, 28, 29, 30, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 29, 30, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 30, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 30, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 28, 30, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 28, 30, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17, 19, 21, 23, 24, 25, 26, 28, 30, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 30, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 28, 30, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 10, 12, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 28, 30, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 28, 29, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 27, 28, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 18, 20, 22, 26, 27, 28, 29, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14, 15, 18, 20, 22, 25, 26, 28, 29, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14, 18, 19, 20, 21, 22, 26, 28, 29, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 29, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15, 16, 19, 21, 24, 25, 26, 27, 29, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 29, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 29, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 29, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17, 19, 21, 23, 24, 25, 26, 29, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 29, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 29, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 11, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 29, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 12, 13, 14, 15, 18, 20, 22, 25, 26, 27, 28, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 12, 14, 15, 17, 18, 20, 22, 23, 25, 26, 28, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 12, 14, 17, 18, 19, 20, 21, 22, 23, 26, 28, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 14, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 26, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 27, 29, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14, 18, 19, 20, 21, 22, 26, 27, 28, 29, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 15, 18, 19, 20, 21, 22, 25, 26, 28, 29, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 11, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 29, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 11, 13, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 27, 29, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 11, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 27, 29, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 12, 13, 14, 17, 18, 19, 20, 21, 22, 23, 26, 27, 28, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 10, 12, 14, 15, 17, 18, 19, 20, 21, 22, 23, 25, 26, 28, 30, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 16, 18, 22, 24, 27, 28, 29, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15, 16, 18, 22, 24, 25, 28, 29, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15, 16, 19, 21, 24, 25, 28, 29, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 16, 17, 18, 22, 23, 24, 28, 29, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 16, 18, 19, 21, 22, 24, 28, 29, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14, 16, 17, 23, 24, 26, 27, 28, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 15, 16, 17, 23, 24, 25, 27, 28, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 16, 17, 18, 19, 21, 22, 23, 24, 28, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 29, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 29, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13, 16, 17, 19, 21, 23, 24, 27, 28, 29, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 29, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 29, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 29, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 16, 17, 18, 19, 21, 22, 23, 24, 28, 29, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 15, 17, 18, 19, 21, 22, 23, 25, 27, 29, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 12, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 28, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 12, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 28, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 15, 16, 17, 23, 24, 25, 27, 28, 29, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 29, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 29, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 29, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 16, 17, 18, 19, 21, 22, 23, 24, 28, 29, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 12, 13, 15, 16, 17, 19, 21, 23, 24, 25, 27, 28, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 12, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 28, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 12, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 28, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 12, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 28, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 11, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 29, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 11, 12, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 28, 29, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 11, 13, 14, 16, 17, 19, 21, 23, 24, 26, 27, 29, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 11, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 29, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 11, 13, 15, 16, 17, 19, 21, 23, 24, 25, 27, 29, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 11, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 29, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 11, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 29, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 11, 12, 13, 15, 17, 19, 20, 21, 23, 25, 27, 28, 29, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 11, 13, 14, 15, 16, 17, 19, 21, 23, 24, 25, 26, 27, 29, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 16, 19, 21, 24, 26, 27, 28, 29, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 29, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15, 16, 19, 21, 24, 25, 27, 28, 29, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 29, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 29, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 15, 16, 17, 19, 21, 23, 24, 25, 28, 29, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 29, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 16, 17, 18, 19, 21, 22, 23, 24, 28, 29, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 12, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 28, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 11, 12, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 28, 29, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 29, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 28, 29, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 28, 29, 30, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 14, 16, 18, 22, 24, 26, 28, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 14, 16, 19, 21, 24, 26, 28, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 16, 18, 19, 21, 22, 24, 28, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 13, 14, 16, 17, 23, 24, 26, 27, 28, 30, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 13, 14, 16, 18, 22, 24, 26, 27, 28, 30, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 30, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 14, 16, 17, 18, 22, 23, 24, 26, 28, 30, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 30, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 22, 24, 26, 27, 28, 29, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 16, 17, 19, 21, 23, 24, 27, 28, 29, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 16, 17, 18, 22, 23, 24, 26, 28, 29, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 11, 13, 14, 17, 18, 19, 21, 22, 23, 26, 27, 29, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 10, 12, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 30, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 10, 12, 13, 14, 16, 17, 19, 21, 23, 24, 26, 27, 28, 30, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 10, 12, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 28, 30, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 10, 12, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 28, 30, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 10, 12, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 28, 30, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 10, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 30, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 10, 12, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 28, 30, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14, 18, 20, 22, 26, 27, 28, 29, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 14, 17, 18, 20, 22, 23, 26, 28, 29, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 14, 18, 19, 20, 21, 22, 26, 28, 29, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 11, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 29, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 11, 13, 14, 16, 17, 19, 21, 23, 24, 26, 27, 29, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 11, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 29, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 11, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 29, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 12, 13, 14, 17, 18, 20, 22, 23, 26, 27, 28, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 13, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 27, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 10, 12, 13, 14, 17, 18, 19, 20, 21, 22, 23, 26, 27, 28, 30, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 8, 10, 11, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 30, 32, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 9, 10, 11, 13, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 27, 29, 30, 31, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 29, 30, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 16, 17, 19, 21, 23, 24, 27, 28, 29, 30, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 29, 30, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 30, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 28, 30, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 7, 8, 9, 11, 12, 13, 17, 18, 19, 20, 21, 22, 23, 27, 28, 29, 31, 32, 33, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 28, 29, 30, 31, 32, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17, 18, 22, 23, 25, 26, 27, 29, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17, 19, 21, 23, 25, 26, 27, 29, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 17, 18, 19, 21, 22, 23, 26, 27, 29, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 29, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17, 19, 21, 23, 25, 27, 28, 29, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15, 18, 19, 21, 22, 25, 27, 28, 29, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 13, 17, 18, 19, 21, 22, 23, 27, 28, 29, 30, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 11, 13, 15, 17, 18, 19, 20, 21, 22, 23, 25, 27, 29, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 8, 9, 11, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 27, 29, 31, 32, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16, 17, 23, 24, 25, 26, 28, 30, 31, 32, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 30, 31, 32, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17, 18, 22, 23, 24, 26, 28, 30, 31, 32, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 28, 31, 32, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 9, 10, 12, 14, 15, 17, 18, 20, 22, 23, 25, 26, 28, 30, 31, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 10, 11, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 29, 30, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 10, 11, 12, 14, 15, 16, 19, 21, 24, 25, 26, 28, 29, 30, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 10, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 30, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 10, 11, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 29, 30, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 11, 14, 15, 16, 18, 19, 20, 21, 22, 24, 25, 26, 29, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 9, 10, 11, 12, 14, 15, 18, 19, 20, 21, 22, 25, 26, 28, 29, 30, 31, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 6, 7, 8, 9, 10, 12, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 28, 30, 31, 32, 33, 34, 36, 38, 39]] ,
     [40, [1, 2, 5, 6, 8, 9, 11, 12, 14, 15, 16, 18, 19, 20, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 35, 38, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 15, 16, 17, 23, 24, 25, 27, 28, 29, 30, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 16, 17, 19, 21, 23, 24, 27, 28, 29, 30, 31, 32, 33, 35, 36, 37, 39]] ,
     [40, [1, 3, 4, 5, 7, 9, 10, 11, 12, 13, 15, 17, 19, 20, 21, 23, 25, 27, 28, 29, 30, 31, 33, 35, 36, 37, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 16, 18, 22, 24, 26, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15, 16, 19, 21, 24, 25, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 16, 17, 23, 24, 26, 27, 28, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 16, 18, 22, 24, 26, 27, 28, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 15, 16, 17, 23, 24, 25, 27, 28, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17, 18, 22, 23, 24, 26, 28, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 22, 24, 26, 27, 28, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 16, 17, 19, 21, 23, 24, 27, 28, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 19, 21, 24, 25, 26, 28, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 17, 18, 22, 23, 24, 26, 28, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 17, 18, 19, 21, 22, 23, 26, 27, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16, 17, 23, 24, 25, 26, 27, 28, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 28, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 28, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 28, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 16, 18, 22, 24, 26, 27, 28, 29, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 15, 16, 17, 23, 24, 25, 27, 28, 29, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 29, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 28, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 28, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 15, 16, 17, 19, 21, 23, 24, 25, 27, 28, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 28, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 28, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 28, 29, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16, 17, 19, 21, 23, 24, 25, 26, 27, 28, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 27, 28, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 27, 28, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 27, 28, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 26, 28, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14, 18, 20, 22, 26, 27, 28, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 15, 18, 20, 22, 25, 26, 28, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 17, 18, 20, 22, 23, 26, 28, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 18, 19, 20, 21, 22, 26, 28, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 16, 17, 19, 21, 23, 24, 26, 27, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 15, 16, 17, 19, 21, 23, 24, 25, 27, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13, 14, 15, 18, 20, 22, 25, 26, 27, 28, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13, 14, 17, 18, 20, 22, 23, 26, 27, 28, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13, 14, 18, 19, 20, 21, 22, 26, 27, 28, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 14, 15, 17, 18, 20, 22, 23, 25, 26, 28, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 14, 15, 18, 19, 20, 21, 22, 25, 26, 28, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 27, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 14, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 26, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 15, 17, 19, 20, 21, 23, 25, 27, 28, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17, 19, 21, 23, 24, 25, 26, 27, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 27, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 27, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 27, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14, 18, 19, 20, 21, 22, 26, 27, 28, 29, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 29, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 27, 29, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 12, 13, 14, 15, 17, 18, 20, 22, 23, 25, 26, 27, 28, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 12, 13, 14, 15, 18, 19, 20, 21, 22, 25, 26, 27, 28, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 12, 13, 14, 17, 18, 19, 20, 21, 22, 23, 26, 27, 28, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 12, 14, 15, 17, 18, 19, 20, 21, 22, 23, 25, 26, 28, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 16, 18, 22, 24, 26, 27, 28, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 16, 19, 21, 24, 26, 27, 28, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15, 16, 19, 21, 24, 25, 27, 28, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 15, 16, 17, 19, 21, 23, 24, 25, 28, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 28, 30, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 28, 30, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 28, 30, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 28, 29, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 28, 29, 30, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 30, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 27, 28, 30, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 18, 19, 20, 21, 22, 26, 27, 28, 29, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 27, 29, 30, 31, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 15, 16, 18, 22, 24, 25, 27, 28, 29, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 16, 17, 18, 22, 23, 24, 27, 28, 29, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 16, 17, 19, 21, 23, 24, 27, 28, 29, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 16, 18, 19, 21, 22, 24, 27, 28, 29, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15, 16, 17, 18, 22, 23, 24, 25, 28, 29, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 29, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 16, 17, 18, 19, 21, 22, 23, 24, 28, 29, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 28, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 28, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 29, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15, 16, 17, 19, 21, 23, 24, 25, 27, 28, 29, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 28, 29, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15, 17, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 28, 29, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 15, 17, 18, 19, 20, 21, 22, 23, 25, 27, 29, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 29, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 28, 29, 30, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 15, 17, 19, 20, 21, 23, 25, 27, 28, 29, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 11, 13, 14, 15, 16, 17, 19, 21, 23, 24, 25, 26, 27, 29, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 11, 12, 13, 15, 17, 18, 19, 20, 21, 22, 23, 25, 27, 28, 29, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 28, 29, 30, 31, 32, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 18, 22, 24, 26, 27, 28, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 16, 17, 19, 21, 23, 24, 27, 28, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17, 18, 22, 23, 24, 26, 28, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14, 17, 18, 19, 21, 22, 23, 26, 27, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 30, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 29, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 19, 21, 23, 24, 26, 27, 28, 29, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 11, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 27, 29, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14, 17, 18, 20, 22, 23, 26, 27, 28, 29, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17, 18, 19, 20, 21, 22, 23, 25, 27, 28, 29, 31, 32, 33, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 6, 7, 8, 9, 11, 13, 14, 16, 17, 18, 19, 20, 21, 22, 23, 24, 26, 27, 29, 31, 32, 33, 34, 37, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 28, 30, 31, 32, 33, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 4, 5, 6, 8, 9, 11, 12, 14, 15, 16, 18, 19, 20, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 35, 36, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 18, 22, 24, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 16, 17, 19, 21, 23, 24, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16, 19, 21, 24, 25, 26, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17, 18, 22, 23, 24, 26, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15, 16, 18, 19, 21, 22, 24, 25, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14, 17, 18, 19, 21, 22, 23, 26, 27, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17, 23, 24, 25, 26, 27, 28, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 28, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 28, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 28, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 28, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 19, 21, 23, 24, 26, 27, 28, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 28, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15, 16, 17, 19, 21, 23, 24, 25, 27, 28, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 28, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 17, 18, 19, 21, 22, 23, 25, 26, 27, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 28, 29, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 15, 16, 17, 19, 21, 23, 24, 25, 26, 27, 28, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 27, 28, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 27, 28, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 27, 28, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 26, 28, 30, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15, 18, 20, 22, 25, 26, 27, 28, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17, 18, 20, 22, 23, 26, 27, 28, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14, 18, 19, 20, 21, 22, 26, 27, 28, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 15, 17, 19, 20, 21, 23, 25, 27, 28, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 15, 17, 18, 20, 22, 23, 25, 26, 28, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 15, 18, 19, 20, 21, 22, 25, 26, 28, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 15, 16, 17, 19, 21, 23, 24, 25, 26, 27, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 27, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17, 18, 19, 21, 22, 23, 25, 26, 27, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 27, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 27, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13, 14, 15, 17, 18, 20, 22, 23, 25, 26, 27, 28, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 14, 15, 17, 19, 20, 21, 23, 25, 26, 27, 28, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 10, 12, 13, 14, 15, 17, 18, 19, 20, 21, 22, 23, 25, 26, 27, 28, 30, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 28, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 15, 16, 17, 18, 22, 23, 24, 25, 27, 28, 29, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 15, 16, 17, 19, 21, 23, 24, 25, 27, 28, 29, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 15, 16, 18, 19, 21, 22, 24, 25, 27, 28, 29, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 16, 17, 18, 19, 21, 22, 23, 24, 27, 28, 29, 30, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15, 17, 18, 19, 20, 21, 22, 23, 25, 27, 28, 29, 31, 32, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 15, 17, 18, 19, 20, 21, 22, 23, 25, 27, 28, 29, 30, 31, 33, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17, 19, 21, 23, 24, 26, 27, 28, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 11, 13, 14, 16, 17, 18, 19, 20, 21, 22, 23, 24, 26, 27, 29, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14, 17, 18, 19, 20, 21, 22, 23, 26, 27, 28, 29, 30, 31, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 26, 27, 29, 31, 32, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17, 18, 19, 20, 21, 22, 23, 25, 26, 27, 29, 30, 31, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 18, 22, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17, 19, 21, 23, 24, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 18, 19, 21, 22, 24, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 16, 17, 19, 21, 23, 24, 25, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17, 18, 19, 21, 22, 23, 25, 26, 27, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17, 19, 21, 23, 24, 25, 26, 27, 28, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 27, 28, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17, 18, 19, 21, 22, 23, 24, 25, 26, 27, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15, 17, 18, 19, 21, 22, 23, 25, 26, 27, 28, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15, 17, 18, 20, 22, 23, 25, 26, 27, 28, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15, 17, 19, 20, 21, 23, 25, 26, 27, 28, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17, 18, 19, 20, 21, 22, 23, 26, 27, 28, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17, 18, 19, 20, 21, 22, 23, 25, 26, 27, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 14, 15, 17, 18, 19, 20, 21, 22, 23, 25, 26, 27, 28, 29, 31, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 19, 20, 21, 22, 23, 24, 26, 27, 28, 29, 31, 32, 33, 34, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 29, 31, 32, 33, 34, 35, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 19, 21, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]] ,
     [40, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39]]
]


==> anc/ListsOfNontriviallyUnstableGraphs/NontriviallyUnstableCirculants42.py <==
# this is a list of the 3212 nonisomorphic nontrivially unstable circulant graphs 
# with 42 vertices

# Each graph (one per line) is given as a list [n, S], where n is the order 
# and S (a list) is the connection set.

NontriviallyUnstableCirculants = [
     [42, [1, 8, 34, 41]] ,
     [42, [1, 2, 5, 8, 34, 37, 40, 41]] ,
     [42, [1, 2, 12, 16, 26, 30, 40, 41]] ,
     [42, [1, 3, 8, 18, 24, 34, 39, 41]] ,
     [42, [1, 4, 8, 11, 31, 34, 38, 41]] ,
     [42, [1, 4, 10, 18, 24, 32, 38, 41]] ,
     [42, [1, 6, 8, 15, 27, 34, 36, 41]] ,
     [42, [1, 6, 8, 20, 22, 34, 36, 41]] ,
     [42, [1, 7, 8, 14, 28, 34, 35, 41]] ,
     [42, [1, 8, 9, 12, 30, 33, 34, 41]] ,
     [42, [2, 3, 12, 16, 26, 30, 39, 40]] ,
     [42, [2, 7, 12, 16, 26, 30, 35, 40]] ,
     [42, [2, 9, 12, 16, 26, 30, 33, 40]] ,
     [42, [2, 12, 15, 16, 26, 27, 30, 40]] ,
     [42, [2, 12, 16, 21, 26, 30, 40]] ,
     [42, [1, 2, 3, 12, 16, 26, 30, 39, 40, 41]] ,
     [42, [1, 2, 5, 12, 16, 26, 30, 37, 40, 41]] ,
     [42, [1, 2, 7, 12, 16, 26, 30, 35, 40, 41]] ,
     [42, [1, 2, 9, 12, 16, 26, 30, 33, 40, 41]] ,
     [42, [1, 2, 11, 12, 16, 26, 30, 31, 40, 41]] ,
     [42, [1, 2, 12, 13, 16, 26, 29, 30, 40, 41]] ,
     [42, [1, 2, 12, 15, 16, 26, 27, 30, 40, 41]] ,
     [42, [1, 2, 12, 16, 17, 25, 26, 30, 40, 41]] ,
     [42, [1, 2, 12, 16, 19, 23, 26, 30, 40, 41]] ,
     [42, [1, 2, 12, 16, 21, 26, 30, 40, 41]] ,
     [42, [1, 3, 4, 10, 18, 24, 32, 38, 39, 41]] ,
     [42, [1, 3, 6, 8, 20, 22, 34, 36, 39, 41]] ,
     [42, [1, 4, 7, 10, 18, 24, 32, 35, 38, 41]] ,
     [42, [1, 4, 9, 10, 18, 24, 32, 33, 38, 41]] ,
     [42, [1, 4, 10, 11, 18, 24, 31, 32, 38, 41]] ,
     [42, [1, 4, 10, 13, 18, 24, 29, 32, 38, 41]] ,
     [42, [1, 4, 10, 15, 18, 24, 27, 32, 38, 41]] ,
     [42, [1, 4, 10, 17, 18, 24, 25, 32, 38, 41]] ,
     [42, [1, 4, 10, 18, 21, 24, 32, 38, 41]] ,
     [42, [1, 6, 7, 8, 20, 22, 34, 35, 36, 41]] ,
     [42, [1, 6, 8, 9, 20, 22, 33, 34, 36, 41]] ,
     [42, [1, 6, 8, 13, 20, 22, 29, 34, 36, 41]] ,
     [42, [1, 6, 8, 15, 20, 22, 27, 34, 36, 41]] ,
     [42, [1, 6, 8, 20, 21, 22, 34, 36, 41]] ,
     [42, [2, 3, 7, 12, 16, 26, 30, 35, 39, 40]] ,
     [42, [2, 3, 9, 12, 16, 26, 30, 33, 39, 40]] ,
     [42, [2, 3, 12, 15, 16, 26, 27, 30, 39, 40]] ,
     [42, [2, 3, 12, 16, 21, 26, 30, 39, 40]] ,
     [42, [2, 7, 9, 12, 16, 26, 30, 33, 35, 40]] ,
     [42, [2, 7, 12, 15, 16, 26, 27, 30, 35, 40]] ,
     [42, [2, 9, 12, 15, 16, 26, 27, 30, 33, 40]] ,
     [42, [2, 9, 12, 16, 21, 26, 30, 33, 40]] ,
     [42, [2, 12, 15, 16, 21, 26, 27, 30, 40]] ,
     [42, [1, 2, 3, 5, 8, 18, 24, 34, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 16, 26, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 12, 16, 26, 30, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 12, 16, 26, 30, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 11, 12, 16, 26, 30, 31, 39, 40, 41]] ,
     [42, [1, 2, 3, 12, 13, 16, 26, 29, 30, 39, 40, 41]] ,
     [42, [1, 2, 3, 12, 15, 16, 26, 27, 30, 39, 40, 41]] ,
     [42, [1, 2, 3, 12, 16, 17, 25, 26, 30, 39, 40, 41]] ,
     [42, [1, 2, 3, 12, 16, 19, 23, 26, 30, 39, 40, 41]] ,
     [42, [1, 2, 3, 12, 16, 21, 26, 30, 39, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 11, 31, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 15, 27, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 8, 14, 28, 34, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 16, 26, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 8, 9, 12, 30, 33, 34, 37, 40, 41]] ,
     [42, [1, 2, 5, 8, 10, 17, 25, 32, 34, 37, 40, 41]] ,
     [42, [1, 2, 5, 8, 13, 20, 22, 29, 34, 37, 40, 41]] ,
     [42, [1, 2, 5, 8, 16, 19, 23, 26, 34, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 16, 26, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 16, 26, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 13, 16, 26, 29, 30, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 15, 16, 26, 27, 30, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 16, 17, 25, 26, 30, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 16, 19, 23, 26, 30, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 16, 21, 26, 30, 37, 40, 41]] ,
     [42, [1, 2, 7, 9, 12, 16, 26, 30, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 11, 12, 16, 26, 30, 31, 35, 40, 41]] ,
     [42, [1, 2, 7, 12, 13, 16, 26, 29, 30, 35, 40, 41]] ,
     [42, [1, 2, 7, 12, 15, 16, 26, 27, 30, 35, 40, 41]] ,
     [42, [1, 2, 7, 12, 16, 17, 25, 26, 30, 35, 40, 41]] ,
     [42, [1, 2, 7, 12, 16, 19, 23, 26, 30, 35, 40, 41]] ,
     [42, [1, 2, 7, 12, 16, 21, 26, 30, 35, 40, 41]] ,
     [42, [1, 2, 9, 11, 12, 16, 26, 30, 31, 33, 40, 41]] ,
     [42, [1, 2, 9, 12, 13, 16, 26, 29, 30, 33, 40, 41]] ,
     [42, [1, 2, 9, 12, 15, 16, 26, 27, 30, 33, 40, 41]] ,
     [42, [1, 2, 9, 12, 16, 17, 25, 26, 30, 33, 40, 41]] ,
     [42, [1, 2, 9, 12, 16, 19, 23, 26, 30, 33, 40, 41]] ,
     [42, [1, 2, 9, 12, 16, 21, 26, 30, 33, 40, 41]] ,
     [42, [1, 2, 11, 12, 13, 16, 26, 29, 30, 31, 40, 41]] ,
     [42, [1, 2, 11, 12, 15, 16, 26, 27, 30, 31, 40, 41]] ,
     [42, [1, 2, 11, 12, 16, 17, 25, 26, 30, 31, 40, 41]] ,
     [42, [1, 2, 11, 12, 16, 19, 23, 26, 30, 31, 40, 41]] ,
     [42, [1, 2, 11, 12, 16, 21, 26, 30, 31, 40, 41]] ,
     [42, [1, 2, 12, 13, 16, 21, 26, 29, 30, 40, 41]] ,
     [42, [1, 2, 12, 15, 16, 17, 25, 26, 27, 30, 40, 41]] ,
     [42, [1, 2, 12, 15, 16, 19, 23, 26, 27, 30, 40, 41]] ,
     [42, [1, 2, 12, 15, 16, 21, 26, 27, 30, 40, 41]] ,
     [42, [1, 2, 12, 16, 17, 19, 23, 25, 26, 30, 40, 41]] ,
     [42, [1, 2, 12, 16, 17, 21, 25, 26, 30, 40, 41]] ,
     [42, [1, 2, 12, 16, 19, 21, 23, 26, 30, 40, 41]] ,
     [42, [1, 3, 4, 7, 10, 18, 24, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 8, 11, 18, 24, 31, 34, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 18, 24, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 11, 18, 24, 31, 32, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 13, 18, 24, 29, 32, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 15, 18, 24, 27, 32, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 17, 18, 24, 25, 32, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 18, 21, 24, 32, 38, 39, 41]] ,
     [42, [1, 3, 5, 6, 8, 20, 22, 34, 36, 37, 39, 41]] ,
     [42, [1, 3, 6, 7, 8, 20, 22, 34, 35, 36, 39, 41]] ,
     [42, [1, 3, 6, 8, 9, 20, 22, 33, 34, 36, 39, 41]] ,
     [42, [1, 3, 6, 8, 13, 20, 22, 29, 34, 36, 39, 41]] ,
     [42, [1, 3, 6, 8, 15, 18, 24, 27, 34, 36, 39, 41]] ,
     [42, [1, 3, 6, 8, 15, 20, 22, 27, 34, 36, 39, 41]] ,
     [42, [1, 3, 6, 8, 19, 20, 22, 23, 34, 36, 39, 41]] ,
     [42, [1, 3, 6, 8, 20, 21, 22, 34, 36, 39, 41]] ,
     [42, [1, 3, 7, 8, 14, 18, 24, 28, 34, 35, 39, 41]] ,
     [42, [1, 3, 8, 9, 12, 18, 24, 30, 33, 34, 39, 41]] ,
     [42, [1, 3, 8, 16, 18, 19, 23, 24, 26, 34, 39, 41]] ,
     [42, [1, 4, 6, 8, 11, 15, 27, 31, 34, 36, 38, 41]] ,
     [42, [1, 4, 7, 8, 11, 14, 28, 31, 34, 35, 38, 41]] ,
     [42, [1, 4, 7, 9, 10, 18, 24, 32, 33, 35, 38, 41]] ,
     [42, [1, 4, 7, 10, 11, 18, 24, 31, 32, 35, 38, 41]] ,
     [42, [1, 4, 7, 10, 13, 18, 24, 29, 32, 35, 38, 41]] ,
     [42, [1, 4, 7, 10, 15, 18, 24, 27, 32, 35, 38, 41]] ,
     [42, [1, 4, 7, 10, 17, 18, 24, 25, 32, 35, 38, 41]] ,
     [42, [1, 4, 7, 10, 18, 21, 24, 32, 35, 38, 41]] ,
     [42, [1, 4, 9, 10, 13, 18, 24, 29, 32, 33, 38, 41]] ,
     [42, [1, 4, 9, 10, 15, 18, 24, 27, 32, 33, 38, 41]] ,
     [42, [1, 4, 9, 10, 18, 21, 24, 32, 33, 38, 41]] ,
     [42, [1, 4, 10, 11, 13, 18, 24, 29, 31, 32, 38, 41]] ,
     [42, [1, 4, 10, 11, 15, 18, 24, 27, 31, 32, 38, 41]] ,
     [42, [1, 4, 10, 11, 17, 18, 24, 25, 31, 32, 38, 41]] ,
     [42, [1, 4, 10, 11, 18, 21, 24, 31, 32, 38, 41]] ,
     [42, [1, 4, 10, 13, 18, 21, 24, 29, 32, 38, 41]] ,
     [42, [1, 4, 10, 15, 17, 18, 24, 25, 27, 32, 38, 41]] ,
     [42, [1, 4, 10, 15, 18, 21, 24, 27, 32, 38, 41]] ,
     [42, [1, 4, 10, 17, 18, 21, 24, 25, 32, 38, 41]] ,
     [42, [1, 6, 7, 8, 9, 20, 22, 33, 34, 35, 36, 41]] ,
     [42, [1, 6, 7, 8, 13, 20, 22, 29, 34, 35, 36, 41]] ,
     [42, [1, 6, 7, 8, 14, 15, 27, 28, 34, 35, 36, 41]] ,
     [42, [1, 6, 7, 8, 15, 20, 22, 27, 34, 35, 36, 41]] ,
     [42, [1, 6, 7, 8, 20, 21, 22, 34, 35, 36, 41]] ,
     [42, [1, 6, 8, 9, 12, 15, 27, 30, 33, 34, 36, 41]] ,
     [42, [1, 6, 8, 9, 13, 20, 22, 29, 33, 34, 36, 41]] ,
     [42, [1, 6, 8, 9, 15, 20, 22, 27, 33, 34, 36, 41]] ,
     [42, [1, 6, 8, 9, 20, 21, 22, 33, 34, 36, 41]] ,
     [42, [1, 6, 8, 13, 20, 21, 22, 29, 34, 36, 41]] ,
     [42, [1, 6, 8, 15, 20, 21, 22, 27, 34, 36, 41]] ,
     [42, [1, 7, 8, 9, 12, 14, 28, 30, 33, 34, 35, 41]] ,
     [42, [2, 3, 7, 9, 12, 16, 26, 30, 33, 35, 39, 40]] ,
     [42, [2, 3, 7, 12, 15, 16, 26, 27, 30, 35, 39, 40]] ,
     [42, [2, 3, 7, 12, 16, 21, 26, 30, 35, 39, 40]] ,
     [42, [2, 3, 9, 12, 15, 16, 26, 27, 30, 33, 39, 40]] ,
     [42, [2, 3, 9, 12, 16, 21, 26, 30, 33, 39, 40]] ,
     [42, [2, 3, 12, 15, 16, 21, 26, 27, 30, 39, 40]] ,
     [42, [2, 7, 9, 12, 15, 16, 26, 27, 30, 33, 35, 40]] ,
     [42, [2, 7, 9, 12, 16, 21, 26, 30, 33, 35, 40]] ,
     [42, [2, 7, 12, 15, 16, 21, 26, 27, 30, 35, 40]] ,
     [42, [2, 9, 12, 15, 16, 21, 26, 27, 30, 33, 40]] ,
     [42, [1, 2, 3, 5, 7, 12, 16, 26, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 16, 26, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 16, 26, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 13, 16, 26, 29, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 15, 16, 26, 27, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 16, 17, 25, 26, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 16, 19, 23, 26, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 16, 21, 26, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 12, 16, 26, 30, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 11, 12, 16, 26, 30, 31, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 12, 13, 16, 26, 29, 30, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 12, 15, 16, 26, 27, 30, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 12, 16, 17, 25, 26, 30, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 12, 16, 19, 23, 26, 30, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 12, 16, 21, 26, 30, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 11, 12, 16, 26, 30, 31, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 12, 13, 16, 26, 29, 30, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 12, 15, 16, 26, 27, 30, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 12, 16, 17, 25, 26, 30, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 12, 16, 19, 23, 26, 30, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 12, 16, 21, 26, 30, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 11, 12, 13, 16, 26, 29, 30, 31, 39, 40, 41]] ,
     [42, [1, 2, 3, 11, 12, 15, 16, 26, 27, 30, 31, 39, 40, 41]] ,
     [42, [1, 2, 3, 11, 12, 16, 17, 25, 26, 30, 31, 39, 40, 41]] ,
     [42, [1, 2, 3, 11, 12, 16, 19, 23, 26, 30, 31, 39, 40, 41]] ,
     [42, [1, 2, 3, 11, 12, 16, 21, 26, 30, 31, 39, 40, 41]] ,
     [42, [1, 2, 3, 12, 13, 15, 16, 26, 27, 29, 30, 39, 40, 41]] ,
     [42, [1, 2, 3, 12, 13, 16, 21, 26, 29, 30, 39, 40, 41]] ,
     [42, [1, 2, 3, 12, 15, 16, 17, 25, 26, 27, 30, 39, 40, 41]] ,
     [42, [1, 2, 3, 12, 15, 16, 19, 23, 26, 27, 30, 39, 40, 41]] ,
     [42, [1, 2, 3, 12, 15, 16, 21, 26, 27, 30, 39, 40, 41]] ,
     [42, [1, 2, 3, 12, 16, 17, 19, 23, 25, 26, 30, 39, 40, 41]] ,
     [42, [1, 2, 3, 12, 16, 17, 21, 25, 26, 30, 39, 40, 41]] ,
     [42, [1, 2, 3, 12, 16, 19, 21, 23, 26, 30, 39, 40, 41]] ,
     [42, [1, 2, 4, 10, 12, 16, 18, 24, 26, 30, 32, 38, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 16, 26, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 16, 26, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 13, 16, 26, 29, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 15, 16, 26, 27, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 16, 17, 25, 26, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 16, 19, 23, 26, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 16, 21, 26, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 16, 26, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 13, 16, 26, 29, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 15, 16, 26, 27, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 16, 17, 25, 26, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 16, 19, 23, 26, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 16, 21, 26, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 13, 16, 26, 29, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 15, 16, 26, 27, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 16, 17, 25, 26, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 16, 19, 23, 26, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 16, 21, 26, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 13, 15, 16, 26, 27, 29, 30, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 13, 16, 17, 25, 26, 29, 30, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 13, 16, 19, 23, 26, 29, 30, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 13, 16, 21, 26, 29, 30, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 15, 16, 17, 25, 26, 27, 30, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 15, 16, 19, 23, 26, 27, 30, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 15, 16, 21, 26, 27, 30, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 16, 17, 19, 23, 25, 26, 30, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 16, 17, 21, 25, 26, 30, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 16, 19, 21, 23, 26, 30, 37, 40, 41]] ,
     [42, [1, 2, 6, 8, 12, 16, 20, 22, 26, 30, 34, 36, 40, 41]] ,
     [42, [1, 2, 7, 9, 11, 12, 16, 26, 30, 31, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 12, 13, 16, 26, 29, 30, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 12, 15, 16, 26, 27, 30, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 12, 16, 17, 25, 26, 30, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 12, 16, 19, 23, 26, 30, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 12, 16, 21, 26, 30, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 11, 12, 13, 16, 26, 29, 30, 31, 35, 40, 41]] ,
     [42, [1, 2, 7, 11, 12, 15, 16, 26, 27, 30, 31, 35, 40, 41]] ,
     [42, [1, 2, 7, 11, 12, 16, 17, 25, 26, 30, 31, 35, 40, 41]] ,
     [42, [1, 2, 7, 11, 12, 16, 19, 23, 26, 30, 31, 35, 40, 41]] ,
     [42, [1, 2, 7, 11, 12, 16, 21, 26, 30, 31, 35, 40, 41]] ,
     [42, [1, 2, 7, 12, 13, 15, 16, 26, 27, 29, 30, 35, 40, 41]] ,
     [42, [1, 2, 7, 12, 13, 16, 21, 26, 29, 30, 35, 40, 41]] ,
     [42, [1, 2, 7, 12, 15, 16, 17, 25, 26, 27, 30, 35, 40, 41]] ,
     [42, [1, 2, 7, 12, 15, 16, 19, 23, 26, 27, 30, 35, 40, 41]] ,
     [42, [1, 2, 7, 12, 15, 16, 21, 26, 27, 30, 35, 40, 41]] ,
     [42, [1, 2, 7, 12, 16, 17, 19, 23, 25, 26, 30, 35, 40, 41]] ,
     [42, [1, 2, 7, 12, 16, 17, 21, 25, 26, 30, 35, 40, 41]] ,
     [42, [1, 2, 7, 12, 16, 19, 21, 23, 26, 30, 35, 40, 41]] ,
     [42, [1, 2, 9, 11, 12, 13, 16, 26, 29, 30, 31, 33, 40, 41]] ,
     [42, [1, 2, 9, 11, 12, 15, 16, 26, 27, 30, 31, 33, 40, 41]] ,
     [42, [1, 2, 9, 11, 12, 16, 17, 25, 26, 30, 31, 33, 40, 41]] ,
     [42, [1, 2, 9, 11, 12, 16, 19, 23, 26, 30, 31, 33, 40, 41]] ,
     [42, [1, 2, 9, 11, 12, 16, 21, 26, 30, 31, 33, 40, 41]] ,
     [42, [1, 2, 9, 12, 13, 15, 16, 26, 27, 29, 30, 33, 40, 41]] ,
     [42, [1, 2, 9, 12, 13, 16, 21, 26, 29, 30, 33, 40, 41]] ,
     [42, [1, 2, 9, 12, 15, 16, 17, 25, 26, 27, 30, 33, 40, 41]] ,
     [42, [1, 2, 9, 12, 15, 16, 19, 23, 26, 27, 30, 33, 40, 41]] ,
     [42, [1, 2, 9, 12, 15, 16, 21, 26, 27, 30, 33, 40, 41]] ,
     [42, [1, 2, 9, 12, 16, 17, 19, 23, 25, 26, 30, 33, 40, 41]] ,
     [42, [1, 2, 9, 12, 16, 17, 21, 25, 26, 30, 33, 40, 41]] ,
     [42, [1, 2, 9, 12, 16, 19, 21, 23, 26, 30, 33, 40, 41]] ,
     [42, [1, 2, 11, 12, 13, 15, 16, 26, 27, 29, 30, 31, 40, 41]] ,
     [42, [1, 2, 11, 12, 13, 16, 17, 25, 26, 29, 30, 31, 40, 41]] ,
     [42, [1, 2, 11, 12, 13, 16, 21, 26, 29, 30, 31, 40, 41]] ,
     [42, [1, 2, 11, 12, 15, 16, 17, 25, 26, 27, 30, 31, 40, 41]] ,
     [42, [1, 2, 11, 12, 15, 16, 19, 23, 26, 27, 30, 31, 40, 41]] ,
     [42, [1, 2, 11, 12, 15, 16, 21, 26, 27, 30, 31, 40, 41]] ,
     [42, [1, 2, 11, 12, 16, 17, 19, 23, 25, 26, 30, 31, 40, 41]] ,
     [42, [1, 2, 11, 12, 16, 17, 21, 25, 26, 30, 31, 40, 41]] ,
     [42, [1, 2, 11, 12, 16, 19, 21, 23, 26, 30, 31, 40, 41]] ,
     [42, [1, 2, 12, 13, 15, 16, 21, 26, 27, 29, 30, 40, 41]] ,
     [42, [1, 2, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 40, 41]] ,
     [42, [1, 2, 12, 15, 16, 17, 21, 25, 26, 27, 30, 40, 41]] ,
     [42, [1, 2, 12, 15, 16, 19, 21, 23, 26, 27, 30, 40, 41]] ,
     [42, [1, 2, 12, 16, 17, 19, 21, 23, 25, 26, 30, 40, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 18, 24, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 11, 18, 24, 31, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 13, 18, 24, 29, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 15, 18, 24, 27, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 17, 18, 24, 25, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 18, 21, 24, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 11, 18, 24, 31, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 13, 18, 24, 29, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 15, 18, 24, 27, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 17, 18, 24, 25, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 18, 21, 24, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 11, 13, 18, 24, 29, 31, 32, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 11, 15, 18, 24, 27, 31, 32, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 11, 17, 18, 24, 25, 31, 32, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 11, 18, 21, 24, 31, 32, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 13, 15, 18, 24, 27, 29, 32, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 13, 18, 21, 24, 29, 32, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 15, 17, 18, 24, 25, 27, 32, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 15, 18, 21, 24, 27, 32, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 17, 18, 21, 24, 25, 32, 38, 39, 41]] ,
     [42, [1, 3, 5, 6, 7, 8, 20, 22, 34, 35, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 8, 9, 20, 22, 33, 34, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 8, 13, 20, 22, 29, 34, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 8, 19, 20, 22, 23, 34, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 8, 20, 21, 22, 34, 36, 37, 39, 41]] ,
     [42, [1, 3, 6, 7, 8, 9, 20, 22, 33, 34, 35, 36, 39, 41]] ,
     [42, [1, 3, 6, 7, 8, 13, 20, 22, 29, 34, 35, 36, 39, 41]] ,
     [42, [1, 3, 6, 7, 8, 15, 20, 22, 27, 34, 35, 36, 39, 41]] ,
     [42, [1, 3, 6, 7, 8, 19, 20, 22, 23, 34, 35, 36, 39, 41]] ,
     [42, [1, 3, 6, 7, 8, 20, 21, 22, 34, 35, 36, 39, 41]] ,
     [42, [1, 3, 6, 8, 9, 13, 20, 22, 29, 33, 34, 36, 39, 41]] ,
     [42, [1, 3, 6, 8, 9, 15, 20, 22, 27, 33, 34, 36, 39, 41]] ,
     [42, [1, 3, 6, 8, 9, 19, 20, 22, 23, 33, 34, 36, 39, 41]] ,
     [42, [1, 3, 6, 8, 9, 20, 21, 22, 33, 34, 36, 39, 41]] ,
     [42, [1, 3, 6, 8, 13, 15, 20, 22, 27, 29, 34, 36, 39, 41]] ,
     [42, [1, 3, 6, 8, 13, 20, 21, 22, 29, 34, 36, 39, 41]] ,
     [42, [1, 3, 6, 8, 15, 20, 21, 22, 27, 34, 36, 39, 41]] ,
     [42, [1, 3, 6, 8, 19, 20, 21, 22, 23, 34, 36, 39, 41]] ,
     [42, [1, 4, 6, 8, 10, 18, 20, 22, 24, 32, 34, 36, 38, 41]] ,
     [42, [1, 4, 7, 9, 10, 13, 18, 24, 29, 32, 33, 35, 38, 41]] ,
     [42, [1, 4, 7, 9, 10, 15, 18, 24, 27, 32, 33, 35, 38, 41]] ,
     [42, [1, 4, 7, 9, 10, 18, 21, 24, 32, 33, 35, 38, 41]] ,
     [42, [1, 4, 7, 10, 11, 13, 18, 24, 29, 31, 32, 35, 38, 41]] ,
     [42, [1, 4, 7, 10, 11, 15, 18, 24, 27, 31, 32, 35, 38, 41]] ,
     [42, [1, 4, 7, 10, 11, 17, 18, 24, 25, 31, 32, 35, 38, 41]] ,
     [42, [1, 4, 7, 10, 11, 18, 21, 24, 31, 32, 35, 38, 41]] ,
     [42, [1, 4, 7, 10, 13, 15, 18, 24, 27, 29, 32, 35, 38, 41]] ,
     [42, [1, 4, 7, 10, 13, 18, 21, 24, 29, 32, 35, 38, 41]] ,
     [42, [1, 4, 7, 10, 15, 17, 18, 24, 25, 27, 32, 35, 38, 41]] ,
     [42, [1, 4, 7, 10, 15, 18, 21, 24, 27, 32, 35, 38, 41]] ,
     [42, [1, 4, 7, 10, 17, 18, 21, 24, 25, 32, 35, 38, 41]] ,
     [42, [1, 4, 9, 10, 13, 15, 18, 24, 27, 29, 32, 33, 38, 41]] ,
     [42, [1, 4, 9, 10, 13, 18, 21, 24, 29, 32, 33, 38, 41]] ,
     [42, [1, 4, 9, 10, 15, 18, 21, 24, 27, 32, 33, 38, 41]] ,
     [42, [1, 4, 10, 11, 13, 15, 18, 24, 27, 29, 31, 32, 38, 41]] ,
     [42, [1, 4, 10, 11, 13, 17, 18, 24, 25, 29, 31, 32, 38, 41]] ,
     [42, [1, 4, 10, 11, 13, 18, 21, 24, 29, 31, 32, 38, 41]] ,
     [42, [1, 4, 10, 11, 15, 17, 18, 24, 25, 27, 31, 32, 38, 41]] ,
     [42, [1, 4, 10, 11, 15, 18, 21, 24, 27, 31, 32, 38, 41]] ,
     [42, [1, 4, 10, 11, 17, 18, 21, 24, 25, 31, 32, 38, 41]] ,
     [42, [1, 4, 10, 13, 15, 18, 21, 24, 27, 29, 32, 38, 41]] ,
     [42, [1, 4, 10, 15, 17, 18, 21, 24, 25, 27, 32, 38, 41]] ,
     [42, [1, 6, 7, 8, 9, 13, 20, 22, 29, 33, 34, 35, 36, 41]] ,
     [42, [1, 6, 7, 8, 9, 15, 20, 22, 27, 33, 34, 35, 36, 41]] ,
     [42, [1, 6, 7, 8, 9, 20, 21, 22, 33, 34, 35, 36, 41]] ,
     [42, [1, 6, 7, 8, 13, 15, 20, 22, 27, 29, 34, 35, 36, 41]] ,
     [42, [1, 6, 7, 8, 13, 20, 21, 22, 29, 34, 35, 36, 41]] ,
     [42, [1, 6, 7, 8, 15, 20, 21, 22, 27, 34, 35, 36, 41]] ,
     [42, [1, 6, 8, 9, 13, 15, 20, 22, 27, 29, 33, 34, 36, 41]] ,
     [42, [1, 6, 8, 9, 13, 20, 21, 22, 29, 33, 34, 36, 41]] ,
     [42, [1, 6, 8, 9, 15, 20, 21, 22, 27, 33, 34, 36, 41]] ,
     [42, [1, 6, 8, 13, 15, 20, 21, 22, 27, 29, 34, 36, 41]] ,
     [42, [2, 3, 4, 10, 12, 16, 18, 24, 26, 30, 32, 38, 39, 40]] ,
     [42, [2, 3, 6, 8, 12, 16, 20, 22, 26, 30, 34, 36, 39, 40]] ,
     [42, [2, 3, 7, 9, 12, 15, 16, 26, 27, 30, 33, 35, 39, 40]] ,
     [42, [2, 3, 7, 9, 12, 16, 21, 26, 30, 33, 35, 39, 40]] ,
     [42, [2, 3, 7, 12, 15, 16, 21, 26, 27, 30, 35, 39, 40]] ,
     [42, [2, 3, 9, 12, 15, 16, 21, 26, 27, 30, 33, 39, 40]] ,
     [42, [2, 4, 7, 10, 12, 16, 18, 24, 26, 30, 32, 35, 38, 40]] ,
     [42, [2, 4, 9, 10, 12, 16, 18, 24, 26, 30, 32, 33, 38, 40]] ,
     [42, [2, 4, 10, 12, 16, 18, 21, 24, 26, 30, 32, 38, 40]] ,
     [42, [2, 7, 9, 12, 15, 16, 21, 26, 27, 30, 33, 35, 40]] ,
     [42, [1, 2, 3, 4, 5, 8, 11, 18, 24, 31, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 12, 16, 18, 24, 26, 30, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 15, 18, 24, 27, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 8, 14, 18, 24, 28, 34, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 16, 26, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 16, 26, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 13, 16, 26, 29, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 15, 16, 26, 27, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 16, 17, 25, 26, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 16, 19, 23, 26, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 16, 21, 26, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 8, 9, 12, 18, 24, 30, 33, 34, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 8, 10, 17, 18, 24, 25, 32, 34, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 8, 13, 18, 20, 22, 24, 29, 34, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 8, 16, 18, 19, 23, 24, 26, 34, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 16, 26, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 13, 16, 26, 29, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 15, 16, 26, 27, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 16, 17, 25, 26, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 16, 19, 23, 26, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 16, 21, 26, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 13, 16, 26, 29, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 15, 16, 26, 27, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 16, 17, 25, 26, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 16, 19, 23, 26, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 16, 21, 26, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 13, 15, 16, 26, 27, 29, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 13, 16, 17, 25, 26, 29, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 13, 16, 19, 23, 26, 29, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 13, 16, 21, 26, 29, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 15, 16, 17, 25, 26, 27, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 15, 16, 19, 23, 26, 27, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 15, 16, 21, 26, 27, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 16, 17, 19, 23, 25, 26, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 16, 17, 21, 25, 26, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 16, 19, 21, 23, 26, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 12, 16, 20, 22, 26, 30, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 11, 12, 16, 26, 30, 31, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 12, 13, 16, 26, 29, 30, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 12, 15, 16, 26, 27, 30, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 12, 16, 17, 25, 26, 30, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 12, 16, 19, 23, 26, 30, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 12, 16, 21, 26, 30, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 11, 12, 13, 16, 26, 29, 30, 31, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 11, 12, 15, 16, 26, 27, 30, 31, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 11, 12, 16, 17, 25, 26, 30, 31, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 11, 12, 16, 19, 23, 26, 30, 31, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 11, 12, 16, 21, 26, 30, 31, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 12, 13, 15, 16, 26, 27, 29, 30, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 12, 13, 16, 21, 26, 29, 30, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 12, 15, 16, 17, 25, 26, 27, 30, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 12, 15, 16, 19, 23, 26, 27, 30, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 12, 15, 16, 21, 26, 27, 30, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 12, 16, 17, 19, 23, 25, 26, 30, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 12, 16, 17, 21, 25, 26, 30, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 12, 16, 19, 21, 23, 26, 30, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 11, 12, 13, 16, 26, 29, 30, 31, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 11, 12, 15, 16, 26, 27, 30, 31, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 11, 12, 16, 17, 25, 26, 30, 31, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 11, 12, 16, 19, 23, 26, 30, 31, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 11, 12, 16, 21, 26, 30, 31, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 12, 13, 15, 16, 26, 27, 29, 30, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 12, 13, 16, 21, 26, 29, 30, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 12, 15, 16, 17, 25, 26, 27, 30, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 12, 15, 16, 19, 23, 26, 27, 30, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 12, 15, 16, 21, 26, 27, 30, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 12, 16, 17, 19, 23, 25, 26, 30, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 12, 16, 17, 21, 25, 26, 30, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 12, 16, 19, 21, 23, 26, 30, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 11, 12, 13, 15, 16, 26, 27, 29, 30, 31, 39, 40, 41]] ,
     [42, [1, 2, 3, 11, 12, 13, 16, 17, 25, 26, 29, 30, 31, 39, 40, 41]] ,
     [42, [1, 2, 3, 11, 12, 13, 16, 21, 26, 29, 30, 31, 39, 40, 41]] ,
     [42, [1, 2, 3, 11, 12, 15, 16, 17, 25, 26, 27, 30, 31, 39, 40, 41]] ,
     [42, [1, 2, 3, 11, 12, 15, 16, 19, 23, 26, 27, 30, 31, 39, 40, 41]] ,
     [42, [1, 2, 3, 11, 12, 15, 16, 21, 26, 27, 30, 31, 39, 40, 41]] ,
     [42, [1, 2, 3, 11, 12, 16, 17, 19, 23, 25, 26, 30, 31, 39, 40, 41]] ,
     [42, [1, 2, 3, 11, 12, 16, 17, 21, 25, 26, 30, 31, 39, 40, 41]] ,
     [42, [1, 2, 3, 11, 12, 16, 19, 21, 23, 26, 30, 31, 39, 40, 41]] ,
     [42, [1, 2, 3, 12, 13, 15, 16, 21, 26, 27, 29, 30, 39, 40, 41]] ,
     [42, [1, 2, 3, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 39, 40, 41]] ,
     [42, [1, 2, 3, 12, 15, 16, 17, 21, 25, 26, 27, 30, 39, 40, 41]] ,
     [42, [1, 2, 3, 12, 15, 16, 19, 21, 23, 26, 27, 30, 39, 40, 41]] ,
     [42, [1, 2, 3, 12, 16, 17, 19, 21, 23, 25, 26, 30, 39, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 11, 15, 27, 31, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 11, 14, 28, 31, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 9, 11, 12, 30, 31, 33, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 10, 11, 17, 25, 31, 32, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 11, 13, 20, 22, 29, 31, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 12, 16, 18, 24, 26, 30, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 12, 16, 18, 24, 26, 30, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 8, 10, 14, 16, 20, 22, 26, 28, 32, 34, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 12, 16, 18, 24, 26, 30, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 11, 12, 16, 18, 24, 26, 30, 31, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 12, 13, 16, 18, 24, 26, 29, 30, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 12, 15, 16, 18, 24, 26, 27, 30, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 12, 16, 17, 18, 24, 25, 26, 30, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 12, 16, 18, 19, 23, 24, 26, 30, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 12, 16, 18, 21, 24, 26, 30, 32, 38, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 14, 15, 27, 28, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 9, 12, 15, 27, 30, 33, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 12, 16, 20, 22, 26, 30, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 13, 15, 20, 22, 27, 29, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 15, 16, 19, 23, 26, 27, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 8, 9, 12, 14, 28, 30, 33, 34, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 8, 10, 14, 17, 25, 28, 32, 34, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 8, 13, 14, 20, 22, 28, 29, 34, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 8, 14, 16, 19, 23, 26, 28, 34, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 16, 26, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 13, 16, 26, 29, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 15, 16, 26, 27, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 16, 17, 25, 26, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 16, 19, 23, 26, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 16, 21, 26, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 13, 16, 26, 29, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 15, 16, 26, 27, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 16, 17, 25, 26, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 16, 19, 23, 26, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 16, 21, 26, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 13, 15, 16, 26, 27, 29, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 13, 16, 17, 25, 26, 29, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 13, 16, 19, 23, 26, 29, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 13, 16, 21, 26, 29, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 15, 16, 17, 25, 26, 27, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 15, 16, 19, 23, 26, 27, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 15, 16, 21, 26, 27, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 16, 17, 19, 23, 25, 26, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 16, 17, 21, 25, 26, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 16, 19, 21, 23, 26, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 8, 9, 12, 13, 20, 22, 29, 30, 33, 34, 37, 40, 41]] ,
     [42, [1, 2, 5, 8, 9, 12, 16, 19, 23, 26, 30, 33, 34, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 13, 16, 26, 29, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 15, 16, 26, 27, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 16, 17, 25, 26, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 16, 19, 23, 26, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 16, 21, 26, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 13, 15, 16, 26, 27, 29, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 13, 16, 17, 25, 26, 29, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 13, 16, 19, 23, 26, 29, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 13, 16, 21, 26, 29, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 15, 16, 17, 25, 26, 27, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 15, 16, 19, 23, 26, 27, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 15, 16, 21, 26, 27, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 16, 17, 19, 23, 25, 26, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 16, 17, 21, 25, 26, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 16, 19, 21, 23, 26, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 13, 15, 16, 26, 27, 29, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 13, 16, 17, 25, 26, 29, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 13, 16, 19, 23, 26, 29, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 13, 16, 21, 26, 29, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 15, 16, 17, 25, 26, 27, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 15, 16, 19, 23, 26, 27, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 15, 16, 21, 26, 27, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 16, 17, 19, 23, 25, 26, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 16, 17, 21, 25, 26, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 16, 19, 21, 23, 26, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 13, 15, 16, 17, 25, 26, 27, 29, 30, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 13, 15, 16, 19, 23, 26, 27, 29, 30, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 13, 15, 16, 21, 26, 27, 29, 30, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 13, 16, 17, 21, 25, 26, 29, 30, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 13, 16, 19, 21, 23, 26, 29, 30, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 15, 16, 17, 21, 25, 26, 27, 30, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 15, 16, 19, 21, 23, 26, 27, 30, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 16, 17, 19, 21, 23, 25, 26, 30, 37, 40, 41]] ,
     [42, [1, 2, 6, 7, 8, 12, 16, 20, 22, 26, 30, 34, 35, 36, 40, 41]] ,
     [42, [1, 2, 6, 8, 9, 12, 16, 20, 22, 26, 30, 33, 34, 36, 40, 41]] ,
     [42, [1, 2, 6, 8, 12, 13, 16, 20, 22, 26, 29, 30, 34, 36, 40, 41]] ,
     [42, [1, 2, 6, 8, 12, 15, 16, 20, 22, 26, 27, 30, 34, 36, 40, 41]] ,
     [42, [1, 2, 6, 8, 12, 16, 19, 20, 22, 23, 26, 30, 34, 36, 40, 41]] ,
     [42, [1, 2, 6, 8, 12, 16, 20, 21, 22, 26, 30, 34, 36, 40, 41]] ,
     [42, [1, 2, 7, 9, 11, 12, 13, 16, 26, 29, 30, 31, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 11, 12, 15, 16, 26, 27, 30, 31, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 11, 12, 16, 17, 25, 26, 30, 31, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 11, 12, 16, 19, 23, 26, 30, 31, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 11, 12, 16, 21, 26, 30, 31, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 12, 13, 15, 16, 26, 27, 29, 30, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 12, 13, 16, 21, 26, 29, 30, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 12, 15, 16, 17, 25, 26, 27, 30, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 12, 15, 16, 19, 23, 26, 27, 30, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 12, 15, 16, 21, 26, 27, 30, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 12, 16, 17, 19, 23, 25, 26, 30, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 12, 16, 17, 21, 25, 26, 30, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 12, 16, 19, 21, 23, 26, 30, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 11, 12, 13, 15, 16, 26, 27, 29, 30, 31, 35, 40, 41]] ,
     [42, [1, 2, 7, 11, 12, 13, 16, 17, 25, 26, 29, 30, 31, 35, 40, 41]] ,
     [42, [1, 2, 7, 11, 12, 13, 16, 21, 26, 29, 30, 31, 35, 40, 41]] ,
     [42, [1, 2, 7, 11, 12, 15, 16, 17, 25, 26, 27, 30, 31, 35, 40, 41]] ,
     [42, [1, 2, 7, 11, 12, 15, 16, 19, 23, 26, 27, 30, 31, 35, 40, 41]] ,
     [42, [1, 2, 7, 11, 12, 15, 16, 21, 26, 27, 30, 31, 35, 40, 41]] ,
     [42, [1, 2, 7, 11, 12, 16, 17, 19, 23, 25, 26, 30, 31, 35, 40, 41]] ,
     [42, [1, 2, 7, 11, 12, 16, 17, 21, 25, 26, 30, 31, 35, 40, 41]] ,
     [42, [1, 2, 7, 11, 12, 16, 19, 21, 23, 26, 30, 31, 35, 40, 41]] ,
     [42, [1, 2, 7, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 35, 40, 41]] ,
     [42, [1, 2, 7, 12, 15, 16, 17, 21, 25, 26, 27, 30, 35, 40, 41]] ,
     [42, [1, 2, 7, 12, 15, 16, 19, 21, 23, 26, 27, 30, 35, 40, 41]] ,
     [42, [1, 2, 7, 12, 16, 17, 19, 21, 23, 25, 26, 30, 35, 40, 41]] ,
     [42, [1, 2, 9, 11, 12, 13, 15, 16, 26, 27, 29, 30, 31, 33, 40, 41]] ,
     [42, [1, 2, 9, 11, 12, 13, 16, 17, 25, 26, 29, 30, 31, 33, 40, 41]] ,
     [42, [1, 2, 9, 11, 12, 13, 16, 21, 26, 29, 30, 31, 33, 40, 41]] ,
     [42, [1, 2, 9, 11, 12, 15, 16, 17, 25, 26, 27, 30, 31, 33, 40, 41]] ,
     [42, [1, 2, 9, 11, 12, 15, 16, 19, 23, 26, 27, 30, 31, 33, 40, 41]] ,
     [42, [1, 2, 9, 11, 12, 15, 16, 21, 26, 27, 30, 31, 33, 40, 41]] ,
     [42, [1, 2, 9, 11, 12, 16, 17, 19, 23, 25, 26, 30, 31, 33, 40, 41]] ,
     [42, [1, 2, 9, 11, 12, 16, 17, 21, 25, 26, 30, 31, 33, 40, 41]] ,
     [42, [1, 2, 9, 11, 12, 16, 19, 21, 23, 26, 30, 31, 33, 40, 41]] ,
     [42, [1, 2, 9, 12, 13, 15, 16, 21, 26, 27, 29, 30, 33, 40, 41]] ,
     [42, [1, 2, 9, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 33, 40, 41]] ,
     [42, [1, 2, 9, 12, 15, 16, 17, 21, 25, 26, 27, 30, 33, 40, 41]] ,
     [42, [1, 2, 9, 12, 15, 16, 19, 21, 23, 26, 27, 30, 33, 40, 41]] ,
     [42, [1, 2, 9, 12, 16, 17, 19, 21, 23, 25, 26, 30, 33, 40, 41]] ,
     [42, [1, 2, 11, 12, 13, 15, 16, 17, 25, 26, 27, 29, 30, 31, 40, 41]] ,
     [42, [1, 2, 11, 12, 13, 15, 16, 21, 26, 27, 29, 30, 31, 40, 41]] ,
     [42, [1, 2, 11, 12, 13, 16, 17, 21, 25, 26, 29, 30, 31, 40, 41]] ,
     [42, [1, 2, 11, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 31, 40, 41]] ,
     [42, [1, 2, 11, 12, 15, 16, 17, 21, 25, 26, 27, 30, 31, 40, 41]] ,
     [42, [1, 2, 11, 12, 15, 16, 19, 21, 23, 26, 27, 30, 31, 40, 41]] ,
     [42, [1, 2, 11, 12, 16, 17, 19, 21, 23, 25, 26, 30, 31, 40, 41]] ,
     [42, [1, 2, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 40, 41]] ,
     [42, [1, 3, 4, 6, 8, 10, 18, 20, 22, 24, 32, 34, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 8, 11, 15, 18, 24, 27, 31, 34, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 8, 11, 14, 18, 24, 28, 31, 34, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 11, 18, 24, 31, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 13, 18, 24, 29, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 15, 18, 24, 27, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 17, 18, 24, 25, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 18, 21, 24, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 11, 13, 18, 24, 29, 31, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 11, 15, 18, 24, 27, 31, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 11, 17, 18, 24, 25, 31, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 11, 18, 21, 24, 31, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 13, 15, 18, 24, 27, 29, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 13, 18, 21, 24, 29, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 15, 17, 18, 24, 25, 27, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 15, 18, 21, 24, 27, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 17, 18, 21, 24, 25, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 8, 9, 11, 12, 18, 24, 30, 31, 33, 34, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 11, 13, 18, 24, 29, 31, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 11, 15, 18, 24, 27, 31, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 11, 17, 18, 24, 25, 31, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 11, 18, 21, 24, 31, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 13, 15, 18, 24, 27, 29, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 13, 18, 21, 24, 29, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 15, 17, 18, 24, 25, 27, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 15, 18, 21, 24, 27, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 17, 18, 21, 24, 25, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 11, 13, 15, 18, 24, 27, 29, 31, 32, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 11, 13, 17, 18, 24, 25, 29, 31, 32, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 11, 13, 18, 21, 24, 29, 31, 32, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 11, 15, 17, 18, 24, 25, 27, 31, 32, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 11, 15, 18, 21, 24, 27, 31, 32, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 11, 17, 18, 21, 24, 25, 31, 32, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 13, 15, 18, 21, 24, 27, 29, 32, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 15, 17, 18, 21, 24, 25, 27, 32, 38, 39, 41]] ,
     [42, [1, 3, 5, 6, 7, 8, 9, 20, 22, 33, 34, 35, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 7, 8, 13, 20, 22, 29, 34, 35, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 7, 8, 19, 20, 22, 23, 34, 35, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 7, 8, 20, 21, 22, 34, 35, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 8, 9, 13, 20, 22, 29, 33, 34, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 8, 9, 19, 20, 22, 23, 33, 34, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 8, 9, 20, 21, 22, 33, 34, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 8, 13, 19, 20, 22, 23, 29, 34, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 8, 13, 20, 21, 22, 29, 34, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 8, 19, 20, 21, 22, 23, 34, 36, 37, 39, 41]] ,
     [42, [1, 3, 6, 7, 8, 9, 13, 20, 22, 29, 33, 34, 35, 36, 39, 41]] ,
     [42, [1, 3, 6, 7, 8, 9, 15, 20, 22, 27, 33, 34, 35, 36, 39, 41]] ,
     [42, [1, 3, 6, 7, 8, 9, 19, 20, 22, 23, 33, 34, 35, 36, 39, 41]] ,
     [42, [1, 3, 6, 7, 8, 9, 20, 21, 22, 33, 34, 35, 36, 39, 41]] ,
     [42, [1, 3, 6, 7, 8, 13, 15, 20, 22, 27, 29, 34, 35, 36, 39, 41]] ,
     [42, [1, 3, 6, 7, 8, 13, 20, 21, 22, 29, 34, 35, 36, 39, 41]] ,
     [42, [1, 3, 6, 7, 8, 14, 15, 18, 24, 27, 28, 34, 35, 36, 39, 41]] ,
     [42, [1, 3, 6, 7, 8, 15, 20, 21, 22, 27, 34, 35, 36, 39, 41]] ,
     [42, [1, 3, 6, 7, 8, 19, 20, 21, 22, 23, 34, 35, 36, 39, 41]] ,
     [42, [1, 3, 6, 8, 9, 12, 15, 18, 24, 27, 30, 33, 34, 36, 39, 41]] ,
     [42, [1, 3, 6, 8, 9, 13, 15, 20, 22, 27, 29, 33, 34, 36, 39, 41]] ,
     [42, [1, 3, 6, 8, 9, 13, 20, 21, 22, 29, 33, 34, 36, 39, 41]] ,
     [42, [1, 3, 6, 8, 9, 15, 20, 21, 22, 27, 33, 34, 36, 39, 41]] ,
     [42, [1, 3, 6, 8, 9, 19, 20, 21, 22, 23, 33, 34, 36, 39, 41]] ,
     [42, [1, 3, 6, 8, 13, 15, 20, 21, 22, 27, 29, 34, 36, 39, 41]] ,
     [42, [1, 3, 7, 8, 9, 12, 14, 18, 24, 28, 30, 33, 34, 35, 39, 41]] ,
     [42, [1, 3, 7, 8, 14, 16, 18, 19, 23, 24, 26, 28, 34, 35, 39, 41]] ,
     [42, [1, 3, 8, 9, 12, 16, 18, 19, 23, 24, 26, 30, 33, 34, 39, 41]] ,
     [42, [1, 4, 6, 7, 8, 10, 18, 20, 22, 24, 32, 34, 35, 36, 38, 41]] ,
     [42, [1, 4, 6, 7, 8, 11, 14, 15, 27, 28, 31, 34, 35, 36, 38, 41]] ,
     [42, [1, 4, 6, 8, 9, 10, 18, 20, 22, 24, 32, 33, 34, 36, 38, 41]] ,
     [42, [1, 4, 6, 8, 10, 13, 18, 20, 22, 24, 29, 32, 34, 36, 38, 41]] ,
     [42, [1, 4, 6, 8, 10, 15, 18, 20, 22, 24, 27, 32, 34, 36, 38, 41]] ,
     [42, [1, 4, 6, 8, 10, 18, 20, 21, 22, 24, 32, 34, 36, 38, 41]] ,
     [42, [1, 4, 7, 9, 10, 13, 15, 18, 24, 27, 29, 32, 33, 35, 38, 41]] ,
     [42, [1, 4, 7, 9, 10, 13, 18, 21, 24, 29, 32, 33, 35, 38, 41]] ,
     [42, [1, 4, 7, 9, 10, 15, 18, 21, 24, 27, 32, 33, 35, 38, 41]] ,
     [42, [1, 4, 7, 10, 11, 13, 15, 18, 24, 27, 29, 31, 32, 35, 38, 41]] ,
     [42, [1, 4, 7, 10, 11, 13, 17, 18, 24, 25, 29, 31, 32, 35, 38, 41]] ,
     [42, [1, 4, 7, 10, 11, 13, 18, 21, 24, 29, 31, 32, 35, 38, 41]] ,
     [42, [1, 4, 7, 10, 11, 15, 17, 18, 24, 25, 27, 31, 32, 35, 38, 41]] ,
     [42, [1, 4, 7, 10, 11, 15, 18, 21, 24, 27, 31, 32, 35, 38, 41]] ,
     [42, [1, 4, 7, 10, 11, 17, 18, 21, 24, 25, 31, 32, 35, 38, 41]] ,
     [42, [1, 4, 7, 10, 15, 17, 18, 21, 24, 25, 27, 32, 35, 38, 41]] ,
     [42, [1, 4, 9, 10, 13, 15, 18, 21, 24, 27, 29, 32, 33, 38, 41]] ,
     [42, [1, 4, 10, 11, 13, 15, 17, 18, 24, 25, 27, 29, 31, 32, 38, 41]] ,
     [42, [1, 4, 10, 11, 13, 15, 18, 21, 24, 27, 29, 31, 32, 38, 41]] ,
     [42, [1, 4, 10, 11, 13, 17, 18, 21, 24, 25, 29, 31, 32, 38, 41]] ,
     [42, [1, 4, 10, 11, 15, 17, 18, 21, 24, 25, 27, 31, 32, 38, 41]] ,
     [42, [1, 6, 7, 8, 9, 12, 14, 15, 27, 28, 30, 33, 34, 35, 36, 41]] ,
     [42, [1, 6, 7, 8, 9, 13, 15, 20, 22, 27, 29, 33, 34, 35, 36, 41]] ,
     [42, [1, 6, 7, 8, 9, 13, 20, 21, 22, 29, 33, 34, 35, 36, 41]] ,
     [42, [1, 6, 7, 8, 9, 15, 20, 21, 22, 27, 33, 34, 35, 36, 41]] ,
     [42, [1, 6, 8, 9, 13, 15, 20, 21, 22, 27, 29, 33, 34, 36, 41]] ,
     [42, [2, 3, 4, 7, 10, 12, 16, 18, 24, 26, 30, 32, 35, 38, 39, 40]] ,
     [42, [2, 3, 4, 8, 10, 14, 16, 20, 22, 26, 28, 32, 34, 38, 39, 40]] ,
     [42, [2, 3, 4, 9, 10, 12, 16, 18, 24, 26, 30, 32, 33, 38, 39, 40]] ,
     [42, [2, 3, 4, 10, 12, 15, 16, 18, 24, 26, 27, 30, 32, 38, 39, 40]] ,
     [42, [2, 3, 4, 10, 12, 16, 18, 21, 24, 26, 30, 32, 38, 39, 40]] ,
     [42, [2, 3, 6, 7, 8, 12, 16, 20, 22, 26, 30, 34, 35, 36, 39, 40]] ,
     [42, [2, 3, 6, 8, 12, 15, 16, 20, 22, 26, 27, 30, 34, 36, 39, 40]] ,
     [42, [2, 3, 6, 8, 12, 16, 20, 21, 22, 26, 30, 34, 36, 39, 40]] ,
     [42, [2, 3, 7, 9, 12, 15, 16, 21, 26, 27, 30, 33, 35, 39, 40]] ,
     [42, [2, 4, 7, 8, 10, 14, 16, 20, 22, 26, 28, 32, 34, 35, 38, 40]] ,
     [42, [2, 4, 7, 9, 10, 12, 16, 18, 24, 26, 30, 32, 33, 35, 38, 40]] ,
     [42, [2, 4, 8, 10, 14, 16, 20, 21, 22, 26, 28, 32, 34, 38, 40]] ,
     [42, [2, 4, 9, 10, 12, 16, 18, 21, 24, 26, 30, 32, 33, 38, 40]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 16, 18, 24, 26, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 12, 16, 18, 24, 26, 30, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 14, 16, 20, 22, 26, 28, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 12, 16, 18, 24, 26, 30, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 11, 12, 16, 18, 24, 26, 30, 31, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 12, 13, 16, 18, 24, 26, 29, 30, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 12, 15, 16, 18, 24, 26, 27, 30, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 12, 16, 17, 18, 24, 25, 26, 30, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 12, 16, 18, 19, 23, 24, 26, 30, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 12, 16, 18, 21, 24, 26, 30, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 16, 20, 22, 26, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 16, 26, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 13, 16, 26, 29, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 15, 16, 26, 27, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 16, 17, 25, 26, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 16, 19, 23, 26, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 16, 21, 26, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 13, 16, 26, 29, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 15, 16, 26, 27, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 16, 17, 25, 26, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 16, 19, 23, 26, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 16, 21, 26, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 13, 15, 16, 26, 27, 29, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 13, 16, 17, 25, 26, 29, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 13, 16, 19, 23, 26, 29, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 13, 16, 21, 26, 29, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 15, 16, 17, 25, 26, 27, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 15, 16, 19, 23, 26, 27, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 15, 16, 21, 26, 27, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 16, 17, 19, 23, 25, 26, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 16, 17, 21, 25, 26, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 16, 19, 21, 23, 26, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 13, 16, 26, 29, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 15, 16, 26, 27, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 16, 17, 25, 26, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 16, 19, 23, 26, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 16, 21, 26, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 13, 15, 16, 26, 27, 29, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 13, 16, 17, 25, 26, 29, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 13, 16, 19, 23, 26, 29, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 13, 16, 21, 26, 29, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 15, 16, 17, 25, 26, 27, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 15, 16, 19, 23, 26, 27, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 15, 16, 21, 26, 27, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 16, 17, 19, 23, 25, 26, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 16, 17, 21, 25, 26, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 16, 19, 21, 23, 26, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 13, 15, 16, 26, 27, 29, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 13, 16, 17, 25, 26, 29, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 13, 16, 19, 23, 26, 29, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 13, 16, 21, 26, 29, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 15, 16, 17, 25, 26, 27, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 15, 16, 19, 23, 26, 27, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 15, 16, 21, 26, 27, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 16, 17, 19, 23, 25, 26, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 16, 17, 21, 25, 26, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 16, 19, 21, 23, 26, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 13, 15, 16, 17, 25, 26, 27, 29, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 13, 15, 16, 19, 23, 26, 27, 29, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 13, 15, 16, 21, 26, 27, 29, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 13, 16, 17, 21, 25, 26, 29, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 13, 16, 19, 21, 23, 26, 29, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 15, 16, 17, 21, 25, 26, 27, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 15, 16, 19, 21, 23, 26, 27, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 16, 17, 19, 21, 23, 25, 26, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 12, 16, 20, 22, 26, 30, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 9, 12, 16, 20, 22, 26, 30, 33, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 11, 12, 16, 20, 22, 26, 30, 31, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 12, 13, 16, 20, 22, 26, 29, 30, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 12, 15, 16, 20, 22, 26, 27, 30, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 12, 16, 17, 20, 22, 25, 26, 30, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 12, 16, 19, 20, 22, 23, 26, 30, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 12, 16, 20, 21, 22, 26, 30, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 11, 12, 13, 16, 26, 29, 30, 31, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 11, 12, 15, 16, 26, 27, 30, 31, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 11, 12, 16, 17, 25, 26, 30, 31, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 11, 12, 16, 19, 23, 26, 30, 31, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 11, 12, 16, 21, 26, 30, 31, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 12, 13, 15, 16, 26, 27, 29, 30, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 12, 13, 16, 21, 26, 29, 30, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 12, 15, 16, 17, 25, 26, 27, 30, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 12, 15, 16, 19, 23, 26, 27, 30, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 12, 15, 16, 21, 26, 27, 30, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 12, 16, 17, 19, 23, 25, 26, 30, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 12, 16, 17, 21, 25, 26, 30, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 12, 16, 19, 21, 23, 26, 30, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 11, 12, 13, 15, 16, 26, 27, 29, 30, 31, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 11, 12, 13, 16, 17, 25, 26, 29, 30, 31, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 11, 12, 13, 16, 21, 26, 29, 30, 31, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 11, 12, 15, 16, 17, 25, 26, 27, 30, 31, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 11, 12, 15, 16, 19, 23, 26, 27, 30, 31, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 11, 12, 15, 16, 21, 26, 27, 30, 31, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 11, 12, 16, 17, 19, 23, 25, 26, 30, 31, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 11, 12, 16, 17, 21, 25, 26, 30, 31, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 11, 12, 16, 19, 21, 23, 26, 30, 31, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 12, 13, 15, 16, 21, 26, 27, 29, 30, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 12, 15, 16, 17, 21, 25, 26, 27, 30, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 12, 15, 16, 19, 21, 23, 26, 27, 30, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 12, 16, 17, 19, 21, 23, 25, 26, 30, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 11, 12, 13, 15, 16, 26, 27, 29, 30, 31, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 11, 12, 13, 16, 17, 25, 26, 29, 30, 31, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 11, 12, 13, 16, 21, 26, 29, 30, 31, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 11, 12, 15, 16, 17, 25, 26, 27, 30, 31, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 11, 12, 15, 16, 19, 23, 26, 27, 30, 31, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 11, 12, 15, 16, 21, 26, 27, 30, 31, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 11, 12, 16, 17, 19, 23, 25, 26, 30, 31, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 11, 12, 16, 17, 21, 25, 26, 30, 31, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 11, 12, 16, 19, 21, 23, 26, 30, 31, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 12, 13, 15, 16, 21, 26, 27, 29, 30, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 12, 15, 16, 17, 21, 25, 26, 27, 30, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 12, 15, 16, 19, 21, 23, 26, 27, 30, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 12, 16, 17, 19, 21, 23, 25, 26, 30, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 11, 12, 13, 15, 16, 21, 26, 27, 29, 30, 31, 39, 40, 41]] ,
     [42, [1, 2, 3, 11, 12, 13, 16, 17, 21, 25, 26, 29, 30, 31, 39, 40, 41]] ,
     [42, [1, 2, 3, 11, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 31, 39, 40, 41]] ,
     [42, [1, 2, 3, 11, 12, 15, 16, 17, 21, 25, 26, 27, 30, 31, 39, 40, 41]] ,
     [42, [1, 2, 3, 11, 12, 15, 16, 19, 21, 23, 26, 27, 30, 31, 39, 40, 41]] ,
     [42, [1, 2, 3, 11, 12, 16, 17, 19, 21, 23, 25, 26, 30, 31, 39, 40, 41]] ,
     [42, [1, 2, 3, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 39, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 12, 16, 18, 24, 26, 30, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 10, 14, 16, 20, 22, 26, 28, 32, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 12, 16, 18, 24, 26, 30, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 11, 12, 16, 18, 24, 26, 30, 31, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 12, 13, 16, 18, 24, 26, 29, 30, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 12, 16, 17, 18, 24, 25, 26, 30, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 12, 16, 18, 19, 23, 24, 26, 30, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 12, 16, 18, 21, 24, 26, 30, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 8, 10, 14, 16, 20, 22, 26, 28, 32, 34, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 12, 16, 18, 24, 26, 30, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 11, 12, 16, 18, 24, 26, 30, 31, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 12, 13, 16, 18, 24, 26, 29, 30, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 12, 15, 16, 18, 24, 26, 27, 30, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 12, 16, 17, 18, 24, 25, 26, 30, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 12, 16, 18, 19, 23, 24, 26, 30, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 12, 16, 18, 21, 24, 26, 30, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 8, 9, 10, 14, 16, 20, 22, 26, 28, 32, 33, 34, 38, 40, 41]] ,
     [42, [1, 2, 4, 8, 10, 11, 14, 16, 20, 22, 26, 28, 31, 32, 34, 38, 40, 41]] ,
     [42, [1, 2, 4, 8, 10, 13, 14, 16, 20, 22, 26, 28, 29, 32, 34, 38, 40, 41]] ,
     [42, [1, 2, 4, 8, 10, 14, 15, 16, 20, 22, 26, 27, 28, 32, 34, 38, 40, 41]] ,
     [42, [1, 2, 4, 8, 10, 14, 16, 20, 21, 22, 26, 28, 32, 34, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 11, 12, 16, 18, 24, 26, 30, 31, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 12, 13, 16, 18, 24, 26, 29, 30, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 12, 15, 16, 18, 24, 26, 27, 30, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 12, 16, 17, 18, 24, 25, 26, 30, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 12, 16, 18, 19, 23, 24, 26, 30, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 12, 16, 18, 21, 24, 26, 30, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 11, 12, 13, 16, 18, 24, 26, 29, 30, 31, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 11, 12, 15, 16, 18, 24, 26, 27, 30, 31, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 11, 12, 16, 17, 18, 24, 25, 26, 30, 31, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 11, 12, 16, 18, 19, 23, 24, 26, 30, 31, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 11, 12, 16, 18, 21, 24, 26, 30, 31, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 12, 13, 16, 18, 21, 24, 26, 29, 30, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 12, 15, 16, 17, 18, 24, 25, 26, 27, 30, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 12, 15, 16, 18, 21, 24, 26, 27, 30, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 12, 16, 17, 18, 21, 24, 25, 26, 30, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 12, 16, 18, 19, 21, 23, 24, 26, 30, 32, 38, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 12, 16, 20, 22, 26, 30, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 9, 12, 16, 20, 22, 26, 30, 33, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 12, 13, 16, 20, 22, 26, 29, 30, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 12, 15, 16, 20, 22, 26, 27, 30, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 12, 16, 19, 20, 22, 23, 26, 30, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 12, 16, 20, 21, 22, 26, 30, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 13, 16, 26, 29, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 15, 16, 26, 27, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 16, 17, 25, 26, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 16, 19, 23, 26, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 16, 21, 26, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 13, 15, 16, 26, 27, 29, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 13, 16, 17, 25, 26, 29, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 13, 16, 19, 23, 26, 29, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 13, 16, 21, 26, 29, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 15, 16, 17, 25, 26, 27, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 15, 16, 19, 23, 26, 27, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 15, 16, 21, 26, 27, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 16, 17, 19, 23, 25, 26, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 16, 17, 21, 25, 26, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 16, 19, 21, 23, 26, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 13, 15, 16, 26, 27, 29, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 13, 16, 17, 25, 26, 29, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 13, 16, 19, 23, 26, 29, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 13, 16, 21, 26, 29, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 15, 16, 17, 25, 26, 27, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 15, 16, 19, 23, 26, 27, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 15, 16, 21, 26, 27, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 16, 17, 19, 23, 25, 26, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 16, 17, 21, 25, 26, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 16, 19, 21, 23, 26, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 13, 15, 16, 17, 25, 26, 27, 29, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 13, 15, 16, 19, 23, 26, 27, 29, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 13, 15, 16, 21, 26, 27, 29, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 13, 16, 17, 21, 25, 26, 29, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 13, 16, 19, 21, 23, 26, 29, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 15, 16, 17, 21, 25, 26, 27, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 15, 16, 19, 21, 23, 26, 27, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 16, 17, 19, 21, 23, 25, 26, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 13, 15, 16, 26, 27, 29, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 13, 16, 17, 25, 26, 29, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 13, 16, 19, 23, 26, 29, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 13, 16, 21, 26, 29, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 15, 16, 17, 25, 26, 27, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 15, 16, 19, 23, 26, 27, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 15, 16, 21, 26, 27, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 16, 17, 19, 23, 25, 26, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 16, 17, 21, 25, 26, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 16, 19, 21, 23, 26, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 13, 15, 16, 17, 25, 26, 27, 29, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 13, 15, 16, 21, 26, 27, 29, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 13, 16, 17, 21, 25, 26, 29, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 13, 16, 19, 21, 23, 26, 29, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 15, 16, 17, 21, 25, 26, 27, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 15, 16, 19, 21, 23, 26, 27, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 16, 17, 19, 21, 23, 25, 26, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 13, 15, 16, 17, 25, 26, 27, 29, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 13, 15, 16, 19, 23, 26, 27, 29, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 13, 15, 16, 21, 26, 27, 29, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 13, 16, 17, 19, 23, 25, 26, 29, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 13, 16, 17, 21, 25, 26, 29, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 13, 16, 19, 21, 23, 26, 29, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 15, 16, 17, 21, 25, 26, 27, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 15, 16, 19, 21, 23, 26, 27, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 16, 17, 19, 21, 23, 25, 26, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 13, 15, 16, 17, 21, 25, 26, 27, 29, 30, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 13, 15, 16, 19, 21, 23, 26, 27, 29, 30, 37, 40, 41]] ,
     [42, [1, 2, 5, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 37, 40, 41]] ,
     [42, [1, 2, 6, 7, 8, 9, 12, 16, 20, 22, 26, 30, 33, 34, 35, 36, 40, 41]] ,
     [42, [1, 2, 6, 7, 8, 12, 13, 16, 20, 22, 26, 29, 30, 34, 35, 36, 40, 41]] ,
     [42, [1, 2, 6, 7, 8, 12, 15, 16, 20, 22, 26, 27, 30, 34, 35, 36, 40, 41]] ,
     [42, [1, 2, 6, 7, 8, 12, 16, 19, 20, 22, 23, 26, 30, 34, 35, 36, 40, 41]] ,
     [42, [1, 2, 6, 7, 8, 12, 16, 20, 21, 22, 26, 30, 34, 35, 36, 40, 41]] ,
     [42, [1, 2, 6, 8, 9, 12, 13, 16, 20, 22, 26, 29, 30, 33, 34, 36, 40, 41]] ,
     [42, [1, 2, 6, 8, 9, 12, 15, 16, 20, 22, 26, 27, 30, 33, 34, 36, 40, 41]] ,
     [42, [1, 2, 6, 8, 9, 12, 16, 19, 20, 22, 23, 26, 30, 33, 34, 36, 40, 41]] ,
     [42, [1, 2, 6, 8, 9, 12, 16, 20, 21, 22, 26, 30, 33, 34, 36, 40, 41]] ,
     [42, [1, 2, 6, 8, 12, 13, 16, 20, 21, 22, 26, 29, 30, 34, 36, 40, 41]] ,
     [42, [1, 2, 6, 8, 12, 15, 16, 19, 20, 22, 23, 26, 27, 30, 34, 36, 40, 41]] ,
     [42, [1, 2, 6, 8, 12, 15, 16, 20, 21, 22, 26, 27, 30, 34, 36, 40, 41]] ,
     [42, [1, 2, 6, 8, 12, 16, 19, 20, 21, 22, 23, 26, 30, 34, 36, 40, 41]] ,
     [42, [1, 2, 7, 9, 11, 12, 13, 15, 16, 26, 27, 29, 30, 31, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 11, 12, 13, 16, 17, 25, 26, 29, 30, 31, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 11, 12, 13, 16, 21, 26, 29, 30, 31, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 11, 12, 15, 16, 17, 25, 26, 27, 30, 31, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 11, 12, 15, 16, 19, 23, 26, 27, 30, 31, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 11, 12, 15, 16, 21, 26, 27, 30, 31, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 11, 12, 16, 17, 19, 23, 25, 26, 30, 31, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 11, 12, 16, 17, 21, 25, 26, 30, 31, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 11, 12, 16, 19, 21, 23, 26, 30, 31, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 12, 13, 15, 16, 21, 26, 27, 29, 30, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 12, 15, 16, 17, 21, 25, 26, 27, 30, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 12, 15, 16, 19, 21, 23, 26, 27, 30, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 12, 16, 17, 19, 21, 23, 25, 26, 30, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 11, 12, 13, 15, 16, 17, 25, 26, 27, 29, 30, 31, 35, 40, 41]] ,
     [42, [1, 2, 7, 11, 12, 13, 15, 16, 21, 26, 27, 29, 30, 31, 35, 40, 41]] ,
     [42, [1, 2, 7, 11, 12, 13, 16, 17, 21, 25, 26, 29, 30, 31, 35, 40, 41]] ,
     [42, [1, 2, 7, 11, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 31, 35, 40, 41]] ,
     [42, [1, 2, 7, 11, 12, 15, 16, 17, 21, 25, 26, 27, 30, 31, 35, 40, 41]] ,
     [42, [1, 2, 7, 11, 12, 15, 16, 19, 21, 23, 26, 27, 30, 31, 35, 40, 41]] ,
     [42, [1, 2, 7, 11, 12, 16, 17, 19, 21, 23, 25, 26, 30, 31, 35, 40, 41]] ,
     [42, [1, 2, 7, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 35, 40, 41]] ,
     [42, [1, 2, 9, 11, 12, 13, 15, 16, 17, 25, 26, 27, 29, 30, 31, 33, 40, 41]] ,
     [42, [1, 2, 9, 11, 12, 13, 15, 16, 21, 26, 27, 29, 30, 31, 33, 40, 41]] ,
     [42, [1, 2, 9, 11, 12, 13, 16, 17, 21, 25, 26, 29, 30, 31, 33, 40, 41]] ,
     [42, [1, 2, 9, 11, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 31, 33, 40, 41]] ,
     [42, [1, 2, 9, 11, 12, 15, 16, 17, 21, 25, 26, 27, 30, 31, 33, 40, 41]] ,
     [42, [1, 2, 9, 11, 12, 15, 16, 19, 21, 23, 26, 27, 30, 31, 33, 40, 41]] ,
     [42, [1, 2, 9, 11, 12, 16, 17, 19, 21, 23, 25, 26, 30, 31, 33, 40, 41]] ,
     [42, [1, 2, 9, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 33, 40, 41]] ,
     [42, [1, 2, 11, 12, 13, 15, 16, 17, 21, 25, 26, 27, 29, 30, 31, 40, 41]] ,
     [42, [1, 2, 11, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 31, 40, 41]] ,
     [42, [1, 3, 4, 6, 7, 8, 10, 18, 20, 22, 24, 32, 34, 35, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 8, 9, 10, 18, 20, 22, 24, 32, 33, 34, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 8, 10, 13, 18, 20, 22, 24, 29, 32, 34, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 8, 10, 15, 18, 20, 22, 24, 27, 32, 34, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 8, 10, 18, 20, 21, 22, 24, 32, 34, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 11, 13, 18, 24, 29, 31, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 11, 15, 18, 24, 27, 31, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 11, 17, 18, 24, 25, 31, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 11, 18, 21, 24, 31, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 13, 15, 18, 24, 27, 29, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 13, 18, 21, 24, 29, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 15, 17, 18, 24, 25, 27, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 15, 18, 21, 24, 27, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 17, 18, 21, 24, 25, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 11, 13, 15, 18, 24, 27, 29, 31, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 11, 13, 17, 18, 24, 25, 29, 31, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 11, 13, 18, 21, 24, 29, 31, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 11, 15, 17, 18, 24, 25, 27, 31, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 11, 15, 18, 21, 24, 27, 31, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 11, 17, 18, 21, 24, 25, 31, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 13, 15, 18, 21, 24, 27, 29, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 15, 17, 18, 21, 24, 25, 27, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 11, 13, 15, 18, 24, 27, 29, 31, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 11, 13, 17, 18, 24, 25, 29, 31, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 11, 13, 18, 21, 24, 29, 31, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 11, 15, 17, 18, 24, 25, 27, 31, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 11, 15, 18, 21, 24, 27, 31, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 11, 17, 18, 21, 24, 25, 31, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 13, 15, 18, 21, 24, 27, 29, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 15, 17, 18, 21, 24, 25, 27, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 11, 13, 15, 18, 21, 24, 27, 29, 31, 32, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 11, 13, 17, 18, 21, 24, 25, 29, 31, 32, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 11, 15, 17, 18, 21, 24, 25, 27, 31, 32, 38, 39, 41]] ,
     [42, [1, 3, 5, 6, 7, 8, 9, 13, 20, 22, 29, 33, 34, 35, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 7, 8, 9, 19, 20, 22, 23, 33, 34, 35, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 7, 8, 9, 20, 21, 22, 33, 34, 35, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 7, 8, 13, 19, 20, 22, 23, 29, 34, 35, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 7, 8, 13, 20, 21, 22, 29, 34, 35, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 7, 8, 19, 20, 21, 22, 23, 34, 35, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 8, 9, 13, 19, 20, 22, 23, 29, 33, 34, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 8, 9, 13, 20, 21, 22, 29, 33, 34, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 8, 9, 19, 20, 21, 22, 23, 33, 34, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 8, 13, 19, 20, 21, 22, 23, 29, 34, 36, 37, 39, 41]] ,
     [42, [1, 3, 6, 7, 8, 9, 13, 15, 20, 22, 27, 29, 33, 34, 35, 36, 39, 41]] ,
     [42, [1, 3, 6, 7, 8, 9, 13, 20, 21, 22, 29, 33, 34, 35, 36, 39, 41]] ,
     [42, [1, 3, 6, 7, 8, 9, 15, 20, 21, 22, 27, 33, 34, 35, 36, 39, 41]] ,
     [42, [1, 3, 6, 7, 8, 9, 19, 20, 21, 22, 23, 33, 34, 35, 36, 39, 41]] ,
     [42, [1, 3, 6, 7, 8, 13, 15, 20, 21, 22, 27, 29, 34, 35, 36, 39, 41]] ,
     [42, [1, 3, 6, 8, 9, 13, 15, 20, 21, 22, 27, 29, 33, 34, 36, 39, 41]] ,
     [42, [1, 4, 6, 7, 8, 9, 10, 18, 20, 22, 24, 32, 33, 34, 35, 36, 38, 41]] ,
     [42, [1, 4, 6, 7, 8, 10, 13, 18, 20, 22, 24, 29, 32, 34, 35, 36, 38, 41]] ,
     [42, [1, 4, 6, 7, 8, 10, 15, 18, 20, 22, 24, 27, 32, 34, 35, 36, 38, 41]] ,
     [42, [1, 4, 6, 7, 8, 10, 18, 20, 21, 22, 24, 32, 34, 35, 36, 38, 41]] ,
     [42, [1, 4, 6, 8, 9, 10, 13, 18, 20, 22, 24, 29, 32, 33, 34, 36, 38, 41]] ,
     [42, [1, 4, 6, 8, 9, 10, 15, 18, 20, 22, 24, 27, 32, 33, 34, 36, 38, 41]] ,
     [42, [1, 4, 6, 8, 9, 10, 18, 20, 21, 22, 24, 32, 33, 34, 36, 38, 41]] ,
     [42, [1, 4, 6, 8, 10, 13, 18, 20, 21, 22, 24, 29, 32, 34, 36, 38, 41]] ,
     [42, [1, 4, 6, 8, 10, 15, 18, 20, 21, 22, 24, 27, 32, 34, 36, 38, 41]] ,
     [42, [1, 4, 7, 9, 10, 13, 15, 18, 21, 24, 27, 29, 32, 33, 35, 38, 41]] ,
     [42, [1, 4, 7, 10, 11, 13, 15, 17, 18, 24, 25, 27, 29, 31, 32, 35, 38, 41]] ,
     [42, [1, 4, 7, 10, 11, 13, 15, 18, 21, 24, 27, 29, 31, 32, 35, 38, 41]] ,
     [42, [1, 4, 7, 10, 11, 13, 17, 18, 21, 24, 25, 29, 31, 32, 35, 38, 41]] ,
     [42, [1, 4, 7, 10, 11, 15, 17, 18, 21, 24, 25, 27, 31, 32, 35, 38, 41]] ,
     [42, [1, 4, 10, 11, 13, 15, 17, 18, 21, 24, 25, 27, 29, 31, 32, 38, 41]] ,
     [42, [1, 6, 7, 8, 9, 13, 15, 20, 21, 22, 27, 29, 33, 34, 35, 36, 41]] ,
     [42, [2, 3, 4, 7, 8, 10, 14, 16, 20, 22, 26, 28, 32, 34, 35, 38, 39, 40]] ,
     [42, [2, 3, 4, 7, 9, 10, 12, 16, 18, 24, 26, 30, 32, 33, 35, 38, 39, 40]] ,
     [42, [2, 3, 4, 7, 10, 12, 15, 16, 18, 24, 26, 27, 30, 32, 35, 38, 39, 40]] ,
     [42, [2, 3, 4, 7, 10, 12, 16, 18, 21, 24, 26, 30, 32, 35, 38, 39, 40]] ,
     [42, [2, 3, 4, 8, 9, 10, 14, 16, 20, 22, 26, 28, 32, 33, 34, 38, 39, 40]] ,
     [42, [2, 3, 4, 8, 10, 14, 16, 20, 21, 22, 26, 28, 32, 34, 38, 39, 40]] ,
     [42, [2, 3, 4, 9, 10, 12, 15, 16, 18, 24, 26, 27, 30, 32, 33, 38, 39, 40]] ,
     [42, [2, 3, 4, 9, 10, 12, 16, 18, 21, 24, 26, 30, 32, 33, 38, 39, 40]] ,
     [42, [2, 3, 4, 10, 12, 15, 16, 18, 21, 24, 26, 27, 30, 32, 38, 39, 40]] ,
     [42, [2, 3, 6, 7, 8, 12, 15, 16, 20, 22, 26, 27, 30, 34, 35, 36, 39, 40]] ,
     [42, [2, 3, 6, 7, 8, 12, 16, 20, 21, 22, 26, 30, 34, 35, 36, 39, 40]] ,
     [42, [2, 3, 6, 8, 12, 15, 16, 20, 21, 22, 26, 27, 30, 34, 36, 39, 40]] ,
     [42, [2, 4, 7, 8, 10, 14, 16, 20, 21, 22, 26, 28, 32, 34, 35, 38, 40]] ,
     [42, [2, 4, 7, 9, 10, 12, 16, 18, 21, 24, 26, 30, 32, 33, 35, 38, 40]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 11, 15, 18, 24, 27, 31, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 11, 14, 18, 24, 28, 31, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 16, 18, 24, 26, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 11, 12, 18, 24, 30, 31, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 11, 17, 18, 24, 25, 31, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 14, 16, 20, 22, 26, 28, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 11, 13, 18, 20, 22, 24, 29, 31, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 11, 16, 18, 19, 23, 24, 26, 31, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 16, 18, 24, 26, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 16, 18, 24, 26, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 13, 16, 18, 24, 26, 29, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 15, 16, 18, 24, 26, 27, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 16, 17, 18, 24, 25, 26, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 16, 18, 19, 23, 24, 26, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 16, 18, 21, 24, 26, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 14, 16, 20, 22, 26, 28, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 12, 16, 18, 24, 26, 30, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 11, 12, 16, 18, 24, 26, 30, 31, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 12, 13, 16, 18, 24, 26, 29, 30, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 12, 15, 16, 18, 24, 26, 27, 30, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 12, 16, 17, 18, 24, 25, 26, 30, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 12, 16, 18, 19, 23, 24, 26, 30, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 12, 16, 18, 21, 24, 26, 30, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 9, 10, 14, 16, 20, 22, 26, 28, 32, 33, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 11, 14, 16, 20, 22, 26, 28, 31, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 13, 14, 16, 20, 22, 26, 28, 29, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 14, 15, 16, 20, 22, 26, 27, 28, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 14, 16, 17, 20, 22, 25, 26, 28, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 14, 16, 19, 20, 22, 23, 26, 28, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 14, 16, 20, 21, 22, 26, 28, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 11, 12, 16, 18, 24, 26, 30, 31, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 12, 13, 16, 18, 24, 26, 29, 30, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 12, 15, 16, 18, 24, 26, 27, 30, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 12, 16, 17, 18, 24, 25, 26, 30, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 12, 16, 18, 19, 23, 24, 26, 30, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 12, 16, 18, 21, 24, 26, 30, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 11, 12, 13, 16, 18, 24, 26, 29, 30, 31, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 11, 12, 15, 16, 18, 24, 26, 27, 30, 31, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 11, 12, 16, 17, 18, 24, 25, 26, 30, 31, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 11, 12, 16, 18, 19, 23, 24, 26, 30, 31, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 11, 12, 16, 18, 21, 24, 26, 30, 31, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 12, 13, 15, 16, 18, 24, 26, 27, 29, 30, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 12, 13, 16, 18, 21, 24, 26, 29, 30, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 12, 15, 16, 17, 18, 24, 25, 26, 27, 30, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 12, 15, 16, 18, 19, 23, 24, 26, 27, 30, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 12, 15, 16, 18, 21, 24, 26, 27, 30, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 12, 16, 17, 18, 21, 24, 25, 26, 30, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 12, 16, 18, 19, 21, 23, 24, 26, 30, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 16, 20, 22, 26, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 14, 15, 18, 24, 27, 28, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 9, 12, 15, 18, 24, 27, 30, 33, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 9, 12, 16, 20, 22, 26, 30, 33, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 10, 15, 17, 18, 24, 25, 27, 32, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 16, 20, 22, 26, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 13, 16, 20, 22, 26, 29, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 15, 16, 20, 22, 26, 27, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 16, 17, 20, 22, 25, 26, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 16, 19, 20, 22, 23, 26, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 16, 20, 21, 22, 26, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 13, 15, 18, 20, 22, 24, 27, 29, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 15, 16, 18, 19, 23, 24, 26, 27, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 8, 9, 12, 14, 18, 24, 28, 30, 33, 34, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 8, 10, 14, 17, 18, 24, 25, 28, 32, 34, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 8, 13, 14, 18, 20, 22, 24, 28, 29, 34, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 8, 14, 16, 18, 19, 23, 24, 26, 28, 34, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 13, 16, 26, 29, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 15, 16, 26, 27, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 16, 17, 25, 26, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 16, 19, 23, 26, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 16, 21, 26, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 13, 15, 16, 26, 27, 29, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 13, 16, 17, 25, 26, 29, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 13, 16, 19, 23, 26, 29, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 13, 16, 21, 26, 29, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 15, 16, 17, 25, 26, 27, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 15, 16, 19, 23, 26, 27, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 15, 16, 21, 26, 27, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 16, 17, 19, 23, 25, 26, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 16, 17, 21, 25, 26, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 16, 19, 21, 23, 26, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 13, 15, 16, 26, 27, 29, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 13, 16, 17, 25, 26, 29, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 13, 16, 19, 23, 26, 29, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 13, 16, 21, 26, 29, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 15, 16, 17, 25, 26, 27, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 15, 16, 19, 23, 26, 27, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 15, 16, 21, 26, 27, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 16, 17, 19, 23, 25, 26, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 16, 17, 21, 25, 26, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 16, 19, 21, 23, 26, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 13, 15, 16, 17, 25, 26, 27, 29, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 13, 15, 16, 19, 23, 26, 27, 29, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 13, 15, 16, 21, 26, 27, 29, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 13, 16, 17, 21, 25, 26, 29, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 13, 16, 19, 21, 23, 26, 29, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 15, 16, 17, 21, 25, 26, 27, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 15, 16, 19, 21, 23, 26, 27, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 16, 17, 19, 21, 23, 25, 26, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 8, 9, 12, 13, 18, 20, 22, 24, 29, 30, 33, 34, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 8, 9, 12, 16, 18, 19, 23, 24, 26, 30, 33, 34, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 8, 10, 13, 17, 18, 20, 22, 24, 25, 29, 32, 34, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 8, 10, 16, 17, 18, 19, 23, 24, 25, 26, 32, 34, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 13, 15, 16, 26, 27, 29, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 13, 16, 17, 25, 26, 29, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 13, 16, 19, 23, 26, 29, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 13, 16, 21, 26, 29, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 15, 16, 17, 25, 26, 27, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 15, 16, 19, 23, 26, 27, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 15, 16, 21, 26, 27, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 16, 17, 19, 23, 25, 26, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 16, 17, 21, 25, 26, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 16, 19, 21, 23, 26, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 13, 15, 16, 17, 25, 26, 27, 29, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 13, 15, 16, 19, 23, 26, 27, 29, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 13, 15, 16, 21, 26, 27, 29, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 13, 16, 17, 21, 25, 26, 29, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 13, 16, 19, 21, 23, 26, 29, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 15, 16, 17, 21, 25, 26, 27, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 15, 16, 19, 21, 23, 26, 27, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 16, 17, 19, 21, 23, 25, 26, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 13, 15, 16, 17, 25, 26, 27, 29, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 13, 15, 16, 19, 23, 26, 27, 29, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 13, 15, 16, 21, 26, 27, 29, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 13, 16, 17, 19, 23, 25, 26, 29, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 13, 16, 17, 21, 25, 26, 29, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 13, 16, 19, 21, 23, 26, 29, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 15, 16, 17, 21, 25, 26, 27, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 15, 16, 19, 21, 23, 26, 27, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 16, 17, 19, 21, 23, 25, 26, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 13, 15, 16, 17, 21, 25, 26, 27, 29, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 13, 15, 16, 19, 21, 23, 26, 27, 29, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 9, 12, 16, 20, 22, 26, 30, 33, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 11, 12, 16, 20, 22, 26, 30, 31, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 12, 13, 16, 20, 22, 26, 29, 30, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 12, 15, 16, 20, 22, 26, 27, 30, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 12, 16, 17, 20, 22, 25, 26, 30, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 12, 16, 19, 20, 22, 23, 26, 30, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 12, 16, 20, 21, 22, 26, 30, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 9, 12, 13, 16, 20, 22, 26, 29, 30, 33, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 9, 12, 15, 16, 20, 22, 26, 27, 30, 33, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 9, 12, 16, 19, 20, 22, 23, 26, 30, 33, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 9, 12, 16, 20, 21, 22, 26, 30, 33, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 11, 12, 13, 16, 20, 22, 26, 29, 30, 31, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 11, 12, 15, 16, 20, 22, 26, 27, 30, 31, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 11, 12, 16, 17, 20, 22, 25, 26, 30, 31, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 11, 12, 16, 19, 20, 22, 23, 26, 30, 31, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 11, 12, 16, 20, 21, 22, 26, 30, 31, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 12, 13, 15, 16, 20, 22, 26, 27, 29, 30, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 12, 13, 16, 20, 21, 22, 26, 29, 30, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 12, 15, 16, 17, 20, 22, 25, 26, 27, 30, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 12, 15, 16, 19, 20, 22, 23, 26, 27, 30, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 12, 15, 16, 20, 21, 22, 26, 27, 30, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 12, 16, 17, 19, 20, 22, 23, 25, 26, 30, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 12, 16, 17, 20, 21, 22, 25, 26, 30, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 12, 16, 19, 20, 21, 22, 23, 26, 30, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 11, 12, 13, 15, 16, 26, 27, 29, 30, 31, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 11, 12, 13, 16, 17, 25, 26, 29, 30, 31, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 11, 12, 13, 16, 21, 26, 29, 30, 31, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 11, 12, 15, 16, 17, 25, 26, 27, 30, 31, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 11, 12, 15, 16, 19, 23, 26, 27, 30, 31, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 11, 12, 15, 16, 21, 26, 27, 30, 31, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 11, 12, 16, 17, 19, 23, 25, 26, 30, 31, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 11, 12, 16, 17, 21, 25, 26, 30, 31, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 11, 12, 16, 19, 21, 23, 26, 30, 31, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 12, 13, 15, 16, 21, 26, 27, 29, 30, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 12, 15, 16, 17, 21, 25, 26, 27, 30, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 12, 15, 16, 19, 21, 23, 26, 27, 30, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 12, 16, 17, 19, 21, 23, 25, 26, 30, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 11, 12, 13, 15, 16, 17, 25, 26, 27, 29, 30, 31, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 11, 12, 13, 15, 16, 21, 26, 27, 29, 30, 31, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 11, 12, 13, 16, 17, 21, 25, 26, 29, 30, 31, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 11, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 31, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 11, 12, 15, 16, 17, 21, 25, 26, 27, 30, 31, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 11, 12, 15, 16, 19, 21, 23, 26, 27, 30, 31, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 11, 12, 16, 17, 19, 21, 23, 25, 26, 30, 31, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 11, 12, 13, 15, 16, 17, 25, 26, 27, 29, 30, 31, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 11, 12, 13, 15, 16, 21, 26, 27, 29, 30, 31, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 11, 12, 13, 16, 17, 21, 25, 26, 29, 30, 31, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 11, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 31, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 11, 12, 15, 16, 17, 21, 25, 26, 27, 30, 31, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 11, 12, 15, 16, 19, 21, 23, 26, 27, 30, 31, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 11, 12, 16, 17, 19, 21, 23, 25, 26, 30, 31, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 11, 12, 13, 15, 16, 17, 21, 25, 26, 27, 29, 30, 31, 39, 40, 41]] ,
     [42, [1, 2, 3, 11, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 31, 39, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 11, 14, 15, 27, 28, 31, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 9, 11, 12, 15, 27, 30, 31, 33, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 11, 13, 15, 20, 22, 27, 29, 31, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 9, 11, 12, 14, 28, 30, 31, 33, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 10, 11, 14, 17, 25, 28, 31, 32, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 10, 14, 16, 20, 22, 26, 28, 32, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 11, 13, 14, 20, 22, 28, 29, 31, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 12, 16, 18, 24, 26, 30, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 11, 12, 16, 18, 24, 26, 30, 31, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 12, 13, 16, 18, 24, 26, 29, 30, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 12, 16, 17, 18, 24, 25, 26, 30, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 12, 16, 18, 19, 23, 24, 26, 30, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 12, 16, 18, 21, 24, 26, 30, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 9, 10, 14, 16, 20, 22, 26, 28, 32, 33, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 10, 11, 13, 17, 20, 22, 25, 29, 31, 32, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 10, 11, 14, 16, 20, 22, 26, 28, 31, 32, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 10, 13, 14, 16, 20, 22, 26, 28, 29, 32, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 10, 14, 16, 17, 20, 22, 25, 26, 28, 32, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 10, 14, 16, 19, 20, 22, 23, 26, 28, 32, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 10, 14, 16, 20, 21, 22, 26, 28, 32, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 11, 12, 16, 18, 24, 26, 30, 31, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 12, 13, 16, 18, 24, 26, 29, 30, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 12, 16, 17, 18, 24, 25, 26, 30, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 12, 16, 18, 19, 23, 24, 26, 30, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 12, 16, 18, 21, 24, 26, 30, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 11, 12, 13, 16, 18, 24, 26, 29, 30, 31, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 11, 12, 16, 17, 18, 24, 25, 26, 30, 31, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 11, 12, 16, 18, 19, 23, 24, 26, 30, 31, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 11, 12, 16, 18, 21, 24, 26, 30, 31, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 12, 13, 16, 17, 18, 24, 25, 26, 29, 30, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 12, 13, 16, 18, 19, 23, 24, 26, 29, 30, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 12, 13, 16, 18, 21, 24, 26, 29, 30, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 12, 16, 17, 18, 21, 24, 25, 26, 30, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 12, 16, 18, 19, 21, 23, 24, 26, 30, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 8, 10, 12, 16, 18, 20, 22, 24, 26, 30, 32, 34, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 8, 9, 10, 14, 16, 20, 22, 26, 28, 32, 33, 34, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 8, 10, 11, 14, 16, 20, 22, 26, 28, 31, 32, 34, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 8, 10, 13, 14, 16, 20, 22, 26, 28, 29, 32, 34, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 8, 10, 14, 15, 16, 20, 22, 26, 27, 28, 32, 34, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 8, 10, 14, 16, 20, 21, 22, 26, 28, 32, 34, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 11, 12, 16, 18, 24, 26, 30, 31, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 12, 13, 16, 18, 24, 26, 29, 30, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 12, 15, 16, 18, 24, 26, 27, 30, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 12, 16, 17, 18, 24, 25, 26, 30, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 12, 16, 18, 19, 23, 24, 26, 30, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 12, 16, 18, 21, 24, 26, 30, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 11, 12, 13, 16, 18, 24, 26, 29, 30, 31, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 11, 12, 15, 16, 18, 24, 26, 27, 30, 31, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 11, 12, 16, 17, 18, 24, 25, 26, 30, 31, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 11, 12, 16, 18, 19, 23, 24, 26, 30, 31, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 11, 12, 16, 18, 21, 24, 26, 30, 31, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 12, 13, 15, 16, 18, 24, 26, 27, 29, 30, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 12, 13, 16, 18, 21, 24, 26, 29, 30, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 12, 15, 16, 17, 18, 24, 25, 26, 27, 30, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 12, 15, 16, 18, 21, 24, 26, 27, 30, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 12, 16, 17, 18, 21, 24, 25, 26, 30, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 12, 16, 18, 19, 21, 23, 24, 26, 30, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 8, 9, 10, 13, 14, 16, 20, 22, 26, 28, 29, 32, 33, 34, 38, 40, 41]] ,
     [42, [1, 2, 4, 8, 9, 10, 14, 15, 16, 20, 22, 26, 27, 28, 32, 33, 34, 38, 40, 41]] ,
     [42, [1, 2, 4, 8, 9, 10, 14, 16, 19, 20, 22, 23, 26, 28, 32, 33, 34, 38, 40, 41]] ,
     [42, [1, 2, 4, 8, 9, 10, 14, 16, 20, 21, 22, 26, 28, 32, 33, 34, 38, 40, 41]] ,
     [42, [1, 2, 4, 8, 10, 11, 14, 16, 20, 21, 22, 26, 28, 31, 32, 34, 38, 40, 41]] ,
     [42, [1, 2, 4, 8, 10, 13, 14, 15, 16, 20, 22, 26, 27, 28, 29, 32, 34, 38, 40, 41]] ,
     [42, [1, 2, 4, 8, 10, 13, 14, 16, 20, 21, 22, 26, 28, 29, 32, 34, 38, 40, 41]] ,
     [42, [1, 2, 4, 8, 10, 14, 15, 16, 20, 21, 22, 26, 27, 28, 32, 34, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 11, 12, 13, 16, 18, 24, 26, 29, 30, 31, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 11, 12, 15, 16, 18, 24, 26, 27, 30, 31, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 11, 12, 16, 17, 18, 24, 25, 26, 30, 31, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 11, 12, 16, 18, 19, 23, 24, 26, 30, 31, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 11, 12, 16, 18, 21, 24, 26, 30, 31, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 12, 13, 15, 16, 18, 24, 26, 27, 29, 30, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 12, 13, 16, 18, 21, 24, 26, 29, 30, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 12, 15, 16, 17, 18, 24, 25, 26, 27, 30, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 12, 15, 16, 18, 21, 24, 26, 27, 30, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 12, 16, 17, 18, 21, 24, 25, 26, 30, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 12, 16, 18, 19, 21, 23, 24, 26, 30, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 11, 12, 13, 15, 16, 18, 24, 26, 27, 29, 30, 31, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 11, 12, 13, 16, 17, 18, 24, 25, 26, 29, 30, 31, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 11, 12, 13, 16, 18, 21, 24, 26, 29, 30, 31, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 11, 12, 15, 16, 17, 18, 24, 25, 26, 27, 30, 31, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 11, 12, 15, 16, 18, 21, 24, 26, 27, 30, 31, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 11, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 31, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 11, 12, 16, 17, 18, 21, 24, 25, 26, 30, 31, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 11, 12, 16, 18, 19, 21, 23, 24, 26, 30, 31, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 12, 13, 15, 16, 18, 21, 24, 26, 27, 29, 30, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 12, 15, 16, 17, 18, 21, 24, 25, 26, 27, 30, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 32, 38, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 9, 12, 14, 15, 27, 28, 30, 33, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 9, 12, 16, 20, 22, 26, 30, 33, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 12, 13, 16, 20, 22, 26, 29, 30, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 12, 15, 16, 20, 22, 26, 27, 30, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 12, 16, 19, 20, 22, 23, 26, 30, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 12, 16, 20, 21, 22, 26, 30, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 13, 14, 15, 20, 22, 27, 28, 29, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 14, 15, 16, 19, 23, 26, 27, 28, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 9, 12, 13, 15, 20, 22, 27, 29, 30, 33, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 9, 12, 13, 16, 20, 22, 26, 29, 30, 33, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 9, 12, 15, 16, 19, 23, 26, 27, 30, 33, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 9, 12, 15, 16, 20, 22, 26, 27, 30, 33, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 9, 12, 16, 19, 20, 22, 23, 26, 30, 33, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 9, 12, 16, 20, 21, 22, 26, 30, 33, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 12, 13, 15, 16, 20, 22, 26, 27, 29, 30, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 12, 13, 16, 19, 20, 22, 23, 26, 29, 30, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 12, 13, 16, 20, 21, 22, 26, 29, 30, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 12, 15, 16, 19, 20, 22, 23, 26, 27, 30, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 12, 15, 16, 20, 21, 22, 26, 27, 30, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 12, 16, 19, 20, 21, 22, 23, 26, 30, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 8, 9, 12, 13, 14, 20, 22, 28, 29, 30, 33, 34, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 8, 9, 12, 14, 16, 19, 23, 26, 28, 30, 33, 34, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 13, 15, 16, 26, 27, 29, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 13, 16, 17, 25, 26, 29, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 13, 16, 19, 23, 26, 29, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 13, 16, 21, 26, 29, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 15, 16, 17, 25, 26, 27, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 15, 16, 19, 23, 26, 27, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 15, 16, 21, 26, 27, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 16, 17, 19, 23, 25, 26, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 16, 17, 21, 25, 26, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 16, 19, 21, 23, 26, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 13, 15, 16, 17, 25, 26, 27, 29, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 13, 15, 16, 19, 23, 26, 27, 29, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 13, 15, 16, 21, 26, 27, 29, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 13, 16, 17, 21, 25, 26, 29, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 13, 16, 19, 21, 23, 26, 29, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 15, 16, 17, 21, 25, 26, 27, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 15, 16, 19, 21, 23, 26, 27, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 16, 17, 19, 21, 23, 25, 26, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 13, 15, 16, 17, 25, 26, 27, 29, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 13, 15, 16, 19, 23, 26, 27, 29, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 13, 15, 16, 21, 26, 27, 29, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 13, 16, 17, 19, 23, 25, 26, 29, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 13, 16, 17, 21, 25, 26, 29, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 13, 16, 19, 21, 23, 26, 29, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 15, 16, 17, 21, 25, 26, 27, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 15, 16, 19, 21, 23, 26, 27, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 16, 17, 19, 21, 23, 25, 26, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 13, 15, 16, 17, 21, 25, 26, 27, 29, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 13, 15, 16, 19, 21, 23, 26, 27, 29, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 13, 15, 16, 17, 25, 26, 27, 29, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 13, 15, 16, 19, 23, 26, 27, 29, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 13, 15, 16, 21, 26, 27, 29, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 13, 16, 17, 19, 23, 25, 26, 29, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 13, 16, 17, 21, 25, 26, 29, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 13, 16, 19, 21, 23, 26, 29, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 15, 16, 17, 21, 25, 26, 27, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 15, 16, 19, 21, 23, 26, 27, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 16, 17, 19, 21, 23, 25, 26, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 13, 15, 16, 17, 21, 25, 26, 27, 29, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 13, 15, 16, 19, 21, 23, 26, 27, 29, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 13, 15, 16, 17, 19, 23, 25, 26, 27, 29, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 13, 15, 16, 17, 21, 25, 26, 27, 29, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 13, 15, 16, 19, 21, 23, 26, 27, 29, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 13, 16, 17, 19, 21, 23, 25, 26, 29, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 6, 7, 8, 9, 12, 13, 16, 20, 22, 26, 29, 30, 33, 34, 35, 36, 40, 41]] ,
     [42, [1, 2, 6, 7, 8, 9, 12, 15, 16, 20, 22, 26, 27, 30, 33, 34, 35, 36, 40, 41]] ,
     [42, [1, 2, 6, 7, 8, 9, 12, 16, 19, 20, 22, 23, 26, 30, 33, 34, 35, 36, 40, 41]] ,
     [42, [1, 2, 6, 7, 8, 9, 12, 16, 20, 21, 22, 26, 30, 33, 34, 35, 36, 40, 41]] ,
     [42, [1, 2, 6, 7, 8, 12, 13, 15, 16, 20, 22, 26, 27, 29, 30, 34, 35, 36, 40, 41]] ,
     [42, [1, 2, 6, 7, 8, 12, 13, 16, 20, 21, 22, 26, 29, 30, 34, 35, 36, 40, 41]] ,
     [42, [1, 2, 6, 7, 8, 12, 15, 16, 19, 20, 22, 23, 26, 27, 30, 34, 35, 36, 40, 41]] ,
     [42, [1, 2, 6, 7, 8, 12, 15, 16, 20, 21, 22, 26, 27, 30, 34, 35, 36, 40, 41]] ,
     [42, [1, 2, 6, 7, 8, 12, 16, 19, 20, 21, 22, 23, 26, 30, 34, 35, 36, 40, 41]] ,
     [42, [1, 2, 6, 8, 9, 12, 13, 15, 16, 20, 22, 26, 27, 29, 30, 33, 34, 36, 40, 41]] ,
     [42, [1, 2, 6, 8, 9, 12, 13, 16, 20, 21, 22, 26, 29, 30, 33, 34, 36, 40, 41]] ,
     [42, [1, 2, 6, 8, 9, 12, 15, 16, 19, 20, 22, 23, 26, 27, 30, 33, 34, 36, 40, 41]] ,
     [42, [1, 2, 6, 8, 9, 12, 15, 16, 20, 21, 22, 26, 27, 30, 33, 34, 36, 40, 41]] ,
     [42, [1, 2, 6, 8, 9, 12, 16, 19, 20, 21, 22, 23, 26, 30, 33, 34, 36, 40, 41]] ,
     [42, [1, 2, 6, 8, 12, 13, 15, 16, 20, 21, 22, 26, 27, 29, 30, 34, 36, 40, 41]] ,
     [42, [1, 2, 6, 8, 12, 15, 16, 19, 20, 21, 22, 23, 26, 27, 30, 34, 36, 40, 41]] ,
     [42, [1, 2, 7, 9, 11, 12, 13, 15, 16, 17, 25, 26, 27, 29, 30, 31, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 11, 12, 13, 15, 16, 21, 26, 27, 29, 30, 31, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 11, 12, 13, 16, 17, 21, 25, 26, 29, 30, 31, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 11, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 31, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 11, 12, 15, 16, 17, 21, 25, 26, 27, 30, 31, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 11, 12, 15, 16, 19, 21, 23, 26, 27, 30, 31, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 11, 12, 16, 17, 19, 21, 23, 25, 26, 30, 31, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 11, 12, 13, 15, 16, 17, 21, 25, 26, 27, 29, 30, 31, 35, 40, 41]] ,
     [42, [1, 2, 7, 11, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 31, 35, 40, 41]] ,
     [42, [1, 2, 9, 11, 12, 13, 15, 16, 17, 21, 25, 26, 27, 29, 30, 31, 33, 40, 41]] ,
     [42, [1, 2, 9, 11, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 31, 33, 40, 41]] ,
     [42, [1, 3, 4, 6, 7, 8, 9, 10, 18, 20, 22, 24, 32, 33, 34, 35, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 7, 8, 10, 13, 18, 20, 22, 24, 29, 32, 34, 35, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 7, 8, 10, 15, 18, 20, 22, 24, 27, 32, 34, 35, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 7, 8, 10, 18, 20, 21, 22, 24, 32, 34, 35, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 7, 8, 11, 14, 15, 18, 24, 27, 28, 31, 34, 35, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 8, 9, 10, 13, 18, 20, 22, 24, 29, 32, 33, 34, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 8, 9, 10, 15, 18, 20, 22, 24, 27, 32, 33, 34, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 8, 9, 10, 18, 20, 21, 22, 24, 32, 33, 34, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 8, 9, 11, 12, 15, 18, 24, 27, 30, 31, 33, 34, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 8, 10, 13, 15, 18, 20, 22, 24, 27, 29, 32, 34, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 8, 10, 13, 18, 20, 21, 22, 24, 29, 32, 34, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 8, 10, 15, 18, 20, 21, 22, 24, 27, 32, 34, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 8, 9, 11, 12, 14, 18, 24, 28, 30, 31, 33, 34, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 11, 13, 15, 18, 24, 27, 29, 31, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 11, 13, 17, 18, 24, 25, 29, 31, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 11, 13, 18, 21, 24, 29, 31, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 11, 15, 17, 18, 24, 25, 27, 31, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 11, 15, 18, 21, 24, 27, 31, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 11, 17, 18, 21, 24, 25, 31, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 13, 15, 18, 21, 24, 27, 29, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 15, 17, 18, 21, 24, 25, 27, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 11, 13, 15, 17, 18, 24, 25, 27, 29, 31, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 11, 13, 15, 18, 21, 24, 27, 29, 31, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 11, 13, 17, 18, 21, 24, 25, 29, 31, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 10, 11, 15, 17, 18, 21, 24, 25, 27, 31, 32, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 11, 13, 15, 17, 18, 24, 25, 27, 29, 31, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 11, 13, 15, 18, 21, 24, 27, 29, 31, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 11, 13, 17, 18, 21, 24, 25, 29, 31, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 11, 15, 17, 18, 21, 24, 25, 27, 31, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 4, 10, 11, 13, 15, 17, 18, 21, 24, 25, 27, 29, 31, 32, 38, 39, 41]] ,
     [42, [1, 3, 5, 6, 7, 8, 9, 13, 19, 20, 22, 23, 29, 33, 34, 35, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 7, 8, 9, 13, 20, 21, 22, 29, 33, 34, 35, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 7, 8, 9, 19, 20, 21, 22, 23, 33, 34, 35, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 7, 8, 13, 19, 20, 21, 22, 23, 29, 34, 35, 36, 37, 39, 41]] ,
     [42, [1, 3, 5, 6, 8, 9, 13, 19, 20, 21, 22, 23, 29, 33, 34, 36, 37, 39, 41]] ,
     [42, [1, 3, 6, 7, 8, 9, 12, 14, 15, 18, 24, 27, 28, 30, 33, 34, 35, 36, 39, 41]] ,
     [42, [1, 3, 6, 7, 8, 9, 13, 15, 20, 21, 22, 27, 29, 33, 34, 35, 36, 39, 41]] ,
     [42, [1, 3, 7, 8, 9, 12, 14, 16, 18, 19, 23, 24, 26, 28, 30, 33, 34, 35, 39, 41]] ,
     [42, [1, 4, 6, 7, 8, 9, 10, 13, 18, 20, 22, 24, 29, 32, 33, 34, 35, 36, 38, 41]] ,
     [42, [1, 4, 6, 7, 8, 9, 10, 15, 18, 20, 22, 24, 27, 32, 33, 34, 35, 36, 38, 41]] ,
     [42, [1, 4, 6, 7, 8, 9, 10, 18, 20, 21, 22, 24, 32, 33, 34, 35, 36, 38, 41]] ,
     [42, [1, 4, 6, 7, 8, 10, 13, 15, 18, 20, 22, 24, 27, 29, 32, 34, 35, 36, 38, 41]] ,
     [42, [1, 4, 6, 7, 8, 10, 13, 18, 20, 21, 22, 24, 29, 32, 34, 35, 36, 38, 41]] ,
     [42, [1, 4, 6, 7, 8, 10, 15, 18, 20, 21, 22, 24, 27, 32, 34, 35, 36, 38, 41]] ,
     [42, [1, 4, 6, 8, 9, 10, 13, 15, 18, 20, 22, 24, 27, 29, 32, 33, 34, 36, 38, 41]] ,
     [42, [1, 4, 6, 8, 9, 10, 13, 18, 20, 21, 22, 24, 29, 32, 33, 34, 36, 38, 41]] ,
     [42, [1, 4, 6, 8, 9, 10, 15, 18, 20, 21, 22, 24, 27, 32, 33, 34, 36, 38, 41]] ,
     [42, [1, 4, 6, 8, 10, 13, 15, 18, 20, 21, 22, 24, 27, 29, 32, 34, 36, 38, 41]] ,
     [42, [1, 4, 7, 10, 11, 13, 15, 17, 18, 21, 24, 25, 27, 29, 31, 32, 35, 38, 41]] ,
     [42, [2, 3, 4, 6, 8, 10, 12, 16, 18, 20, 22, 24, 26, 30, 32, 34, 36, 38, 39, 40]] ,
     [42, [2, 3, 4, 7, 8, 9, 10, 14, 16, 20, 22, 26, 28, 32, 33, 34, 35, 38, 39, 40]] ,
     [42, [2, 3, 4, 7, 8, 10, 14, 16, 20, 21, 22, 26, 28, 32, 34, 35, 38, 39, 40]] ,
     [42, [2, 3, 4, 7, 9, 10, 12, 15, 16, 18, 24, 26, 27, 30, 32, 33, 35, 38, 39, 40]] ,
     [42, [2, 3, 4, 7, 9, 10, 12, 16, 18, 21, 24, 26, 30, 32, 33, 35, 38, 39, 40]] ,
     [42, [2, 3, 4, 7, 10, 12, 15, 16, 18, 21, 24, 26, 27, 30, 32, 35, 38, 39, 40]] ,
     [42, [2, 3, 4, 8, 9, 10, 14, 15, 16, 20, 22, 26, 27, 28, 32, 33, 34, 38, 39, 40]] ,
     [42, [2, 3, 4, 8, 9, 10, 14, 16, 20, 21, 22, 26, 28, 32, 33, 34, 38, 39, 40]] ,
     [42, [2, 3, 4, 9, 10, 12, 15, 16, 18, 21, 24, 26, 27, 30, 32, 33, 38, 39, 40]] ,
     [42, [2, 3, 6, 7, 8, 12, 15, 16, 20, 21, 22, 26, 27, 30, 34, 35, 36, 39, 40]] ,
     [42, [2, 4, 6, 7, 8, 10, 12, 16, 18, 20, 22, 24, 26, 30, 32, 34, 35, 36, 38, 40]] ,
     [42, [2, 4, 6, 8, 10, 12, 16, 18, 20, 21, 22, 24, 26, 30, 32, 34, 36, 38, 40]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 14, 16, 20, 22, 26, 28, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 16, 18, 24, 26, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 16, 18, 24, 26, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 13, 16, 18, 24, 26, 29, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 15, 16, 18, 24, 26, 27, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 16, 17, 18, 24, 25, 26, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 16, 18, 19, 23, 24, 26, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 16, 18, 21, 24, 26, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 14, 16, 20, 22, 26, 28, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 11, 14, 16, 20, 22, 26, 28, 31, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 13, 14, 16, 20, 22, 26, 28, 29, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 14, 15, 16, 20, 22, 26, 27, 28, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 14, 16, 17, 20, 22, 25, 26, 28, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 14, 16, 19, 20, 22, 23, 26, 28, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 14, 16, 20, 21, 22, 26, 28, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 16, 18, 24, 26, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 13, 16, 18, 24, 26, 29, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 15, 16, 18, 24, 26, 27, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 16, 17, 18, 24, 25, 26, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 16, 18, 19, 23, 24, 26, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 16, 18, 21, 24, 26, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 13, 16, 18, 24, 26, 29, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 15, 16, 18, 24, 26, 27, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 16, 17, 18, 24, 25, 26, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 16, 18, 19, 23, 24, 26, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 16, 18, 21, 24, 26, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 13, 15, 16, 18, 24, 26, 27, 29, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 13, 16, 17, 18, 24, 25, 26, 29, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 13, 16, 18, 19, 23, 24, 26, 29, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 13, 16, 18, 21, 24, 26, 29, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 15, 16, 17, 18, 24, 25, 26, 27, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 15, 16, 18, 19, 23, 24, 26, 27, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 15, 16, 18, 21, 24, 26, 27, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 16, 17, 18, 21, 24, 25, 26, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 16, 18, 19, 21, 23, 24, 26, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 12, 16, 18, 20, 22, 24, 26, 30, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 9, 10, 14, 16, 20, 22, 26, 28, 32, 33, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 11, 14, 16, 20, 22, 26, 28, 31, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 13, 14, 16, 20, 22, 26, 28, 29, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 14, 15, 16, 20, 22, 26, 27, 28, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 14, 16, 17, 20, 22, 25, 26, 28, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 14, 16, 19, 20, 22, 23, 26, 28, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 14, 16, 20, 21, 22, 26, 28, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 11, 12, 16, 18, 24, 26, 30, 31, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 12, 13, 16, 18, 24, 26, 29, 30, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 12, 15, 16, 18, 24, 26, 27, 30, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 12, 16, 17, 18, 24, 25, 26, 30, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 12, 16, 18, 19, 23, 24, 26, 30, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 12, 16, 18, 21, 24, 26, 30, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 11, 12, 13, 16, 18, 24, 26, 29, 30, 31, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 11, 12, 15, 16, 18, 24, 26, 27, 30, 31, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 11, 12, 16, 17, 18, 24, 25, 26, 30, 31, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 11, 12, 16, 18, 19, 23, 24, 26, 30, 31, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 11, 12, 16, 18, 21, 24, 26, 30, 31, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 12, 13, 15, 16, 18, 24, 26, 27, 29, 30, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 12, 13, 16, 18, 21, 24, 26, 29, 30, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 12, 15, 16, 17, 18, 24, 25, 26, 27, 30, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 12, 15, 16, 18, 19, 23, 24, 26, 27, 30, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 12, 15, 16, 18, 21, 24, 26, 27, 30, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 12, 16, 17, 18, 21, 24, 25, 26, 30, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 12, 16, 18, 19, 21, 23, 24, 26, 30, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 9, 10, 11, 14, 16, 20, 22, 26, 28, 31, 32, 33, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 9, 10, 13, 14, 16, 20, 22, 26, 28, 29, 32, 33, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 9, 10, 14, 15, 16, 20, 22, 26, 27, 28, 32, 33, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 9, 10, 14, 16, 19, 20, 22, 23, 26, 28, 32, 33, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 9, 10, 14, 16, 20, 21, 22, 26, 28, 32, 33, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 11, 13, 14, 16, 20, 22, 26, 28, 29, 31, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 11, 14, 15, 16, 20, 22, 26, 27, 28, 31, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 11, 14, 16, 17, 20, 22, 25, 26, 28, 31, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 11, 14, 16, 19, 20, 22, 23, 26, 28, 31, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 11, 14, 16, 20, 21, 22, 26, 28, 31, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 13, 14, 15, 16, 20, 22, 26, 27, 28, 29, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 13, 14, 16, 20, 21, 22, 26, 28, 29, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 14, 15, 16, 17, 20, 22, 25, 26, 27, 28, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 14, 15, 16, 20, 21, 22, 26, 27, 28, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 14, 16, 17, 19, 20, 22, 23, 25, 26, 28, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 14, 16, 17, 20, 21, 22, 25, 26, 28, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 14, 16, 19, 20, 21, 22, 23, 26, 28, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 11, 12, 13, 16, 18, 24, 26, 29, 30, 31, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 11, 12, 15, 16, 18, 24, 26, 27, 30, 31, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 11, 12, 16, 17, 18, 24, 25, 26, 30, 31, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 11, 12, 16, 18, 19, 23, 24, 26, 30, 31, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 11, 12, 16, 18, 21, 24, 26, 30, 31, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 12, 13, 15, 16, 18, 24, 26, 27, 29, 30, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 12, 13, 16, 18, 21, 24, 26, 29, 30, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 12, 15, 16, 17, 18, 24, 25, 26, 27, 30, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 12, 15, 16, 18, 19, 23, 24, 26, 27, 30, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 12, 15, 16, 18, 21, 24, 26, 27, 30, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 12, 16, 17, 18, 21, 24, 25, 26, 30, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 12, 16, 18, 19, 21, 23, 24, 26, 30, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 11, 12, 13, 15, 16, 18, 24, 26, 27, 29, 30, 31, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 11, 12, 13, 16, 17, 18, 24, 25, 26, 29, 30, 31, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 11, 12, 13, 16, 18, 21, 24, 26, 29, 30, 31, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 11, 12, 15, 16, 17, 18, 24, 25, 26, 27, 30, 31, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 11, 12, 15, 16, 18, 19, 23, 24, 26, 27, 30, 31, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 11, 12, 15, 16, 18, 21, 24, 26, 27, 30, 31, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 11, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 31, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 11, 12, 16, 17, 18, 21, 24, 25, 26, 30, 31, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 11, 12, 16, 18, 19, 21, 23, 24, 26, 30, 31, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 12, 13, 15, 16, 18, 21, 24, 26, 27, 29, 30, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 12, 15, 16, 17, 18, 19, 23, 24, 25, 26, 27, 30, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 12, 15, 16, 17, 18, 21, 24, 25, 26, 27, 30, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 12, 15, 16, 18, 19, 21, 23, 24, 26, 27, 30, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 9, 12, 16, 20, 22, 26, 30, 33, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 16, 20, 22, 26, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 13, 16, 20, 22, 26, 29, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 15, 16, 20, 22, 26, 27, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 16, 17, 20, 22, 25, 26, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 16, 19, 20, 22, 23, 26, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 16, 20, 21, 22, 26, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 9, 12, 13, 16, 20, 22, 26, 29, 30, 33, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 9, 12, 15, 16, 20, 22, 26, 27, 30, 33, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 9, 12, 16, 19, 20, 22, 23, 26, 30, 33, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 9, 12, 16, 20, 21, 22, 26, 30, 33, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 13, 16, 20, 22, 26, 29, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 15, 16, 20, 22, 26, 27, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 16, 17, 20, 22, 25, 26, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 16, 19, 20, 22, 23, 26, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 16, 20, 21, 22, 26, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 13, 15, 16, 20, 22, 26, 27, 29, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 13, 16, 17, 20, 22, 25, 26, 29, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 13, 16, 19, 20, 22, 23, 26, 29, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 13, 16, 20, 21, 22, 26, 29, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 15, 16, 17, 20, 22, 25, 26, 27, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 15, 16, 19, 20, 22, 23, 26, 27, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 15, 16, 20, 21, 22, 26, 27, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 16, 17, 19, 20, 22, 23, 25, 26, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 16, 17, 20, 21, 22, 25, 26, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 16, 19, 20, 21, 22, 23, 26, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 13, 15, 16, 26, 27, 29, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 13, 16, 17, 25, 26, 29, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 13, 16, 19, 23, 26, 29, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 13, 16, 21, 26, 29, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 15, 16, 17, 25, 26, 27, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 15, 16, 19, 23, 26, 27, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 15, 16, 21, 26, 27, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 16, 17, 19, 23, 25, 26, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 16, 17, 21, 25, 26, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 16, 19, 21, 23, 26, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 13, 15, 16, 17, 25, 26, 27, 29, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 13, 15, 16, 19, 23, 26, 27, 29, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 13, 15, 16, 21, 26, 27, 29, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 13, 16, 17, 21, 25, 26, 29, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 13, 16, 19, 21, 23, 26, 29, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 15, 16, 17, 21, 25, 26, 27, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 15, 16, 19, 21, 23, 26, 27, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 16, 17, 19, 21, 23, 25, 26, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 13, 15, 16, 17, 25, 26, 27, 29, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 13, 15, 16, 19, 23, 26, 27, 29, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 13, 15, 16, 21, 26, 27, 29, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 13, 16, 17, 19, 23, 25, 26, 29, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 13, 16, 17, 21, 25, 26, 29, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 13, 16, 19, 21, 23, 26, 29, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 15, 16, 17, 21, 25, 26, 27, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 15, 16, 19, 21, 23, 26, 27, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 16, 17, 19, 21, 23, 25, 26, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 13, 15, 16, 17, 21, 25, 26, 27, 29, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 13, 15, 16, 19, 21, 23, 26, 27, 29, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 13, 15, 16, 17, 25, 26, 27, 29, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 13, 15, 16, 19, 23, 26, 27, 29, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 13, 15, 16, 21, 26, 27, 29, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 13, 16, 17, 19, 23, 25, 26, 29, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 13, 16, 17, 21, 25, 26, 29, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 13, 16, 19, 21, 23, 26, 29, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 15, 16, 17, 21, 25, 26, 27, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 15, 16, 19, 21, 23, 26, 27, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 16, 17, 19, 21, 23, 25, 26, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 13, 15, 16, 17, 21, 25, 26, 27, 29, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 13, 15, 16, 19, 21, 23, 26, 27, 29, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 13, 15, 16, 17, 19, 23, 25, 26, 27, 29, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 13, 15, 16, 17, 21, 25, 26, 27, 29, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 13, 15, 16, 19, 21, 23, 26, 27, 29, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 13, 16, 17, 19, 21, 23, 25, 26, 29, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 9, 12, 13, 16, 20, 22, 26, 29, 30, 33, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 9, 12, 15, 16, 20, 22, 26, 27, 30, 33, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 9, 12, 16, 19, 20, 22, 23, 26, 30, 33, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 9, 12, 16, 20, 21, 22, 26, 30, 33, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 11, 12, 13, 16, 20, 22, 26, 29, 30, 31, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 11, 12, 15, 16, 20, 22, 26, 27, 30, 31, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 11, 12, 16, 17, 20, 22, 25, 26, 30, 31, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 11, 12, 16, 19, 20, 22, 23, 26, 30, 31, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 11, 12, 16, 20, 21, 22, 26, 30, 31, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 12, 13, 15, 16, 20, 22, 26, 27, 29, 30, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 12, 13, 16, 20, 21, 22, 26, 29, 30, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 12, 15, 16, 17, 20, 22, 25, 26, 27, 30, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 12, 15, 16, 19, 20, 22, 23, 26, 27, 30, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 12, 15, 16, 20, 21, 22, 26, 27, 30, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 12, 16, 17, 19, 20, 22, 23, 25, 26, 30, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 12, 16, 17, 20, 21, 22, 25, 26, 30, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 12, 16, 19, 20, 21, 22, 23, 26, 30, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 9, 12, 13, 15, 16, 20, 22, 26, 27, 29, 30, 33, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 9, 12, 13, 16, 20, 21, 22, 26, 29, 30, 33, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 9, 12, 15, 16, 19, 20, 22, 23, 26, 27, 30, 33, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 9, 12, 15, 16, 20, 21, 22, 26, 27, 30, 33, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 9, 12, 16, 19, 20, 21, 22, 23, 26, 30, 33, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 11, 12, 13, 15, 16, 20, 22, 26, 27, 29, 30, 31, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 11, 12, 13, 16, 17, 20, 22, 25, 26, 29, 30, 31, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 11, 12, 13, 16, 20, 21, 22, 26, 29, 30, 31, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 11, 12, 15, 16, 17, 20, 22, 25, 26, 27, 30, 31, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 11, 12, 15, 16, 19, 20, 22, 23, 26, 27, 30, 31, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 11, 12, 15, 16, 20, 21, 22, 26, 27, 30, 31, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 11, 12, 16, 17, 19, 20, 22, 23, 25, 26, 30, 31, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 11, 12, 16, 17, 20, 21, 22, 25, 26, 30, 31, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 11, 12, 16, 19, 20, 21, 22, 23, 26, 30, 31, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 12, 13, 15, 16, 20, 21, 22, 26, 27, 29, 30, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 12, 15, 16, 17, 19, 20, 22, 23, 25, 26, 27, 30, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 12, 15, 16, 17, 20, 21, 22, 25, 26, 27, 30, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 12, 15, 16, 19, 20, 21, 22, 23, 26, 27, 30, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 12, 16, 17, 19, 20, 21, 22, 23, 25, 26, 30, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 11, 12, 13, 15, 16, 17, 25, 26, 27, 29, 30, 31, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 11, 12, 13, 15, 16, 21, 26, 27, 29, 30, 31, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 11, 12, 13, 16, 17, 21, 25, 26, 29, 30, 31, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 11, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 31, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 11, 12, 15, 16, 17, 21, 25, 26, 27, 30, 31, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 11, 12, 15, 16, 19, 21, 23, 26, 27, 30, 31, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 11, 12, 16, 17, 19, 21, 23, 25, 26, 30, 31, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 11, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 31, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 11, 12, 13, 15, 16, 17, 21, 25, 26, 27, 29, 30, 31, 33, 39, 40, 41]] ,
     [42, [1, 2, 3, 9, 11, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 31, 33, 39, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 10, 12, 16, 18, 20, 22, 24, 26, 30, 32, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 9, 10, 14, 16, 20, 22, 26, 28, 32, 33, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 10, 11, 14, 16, 20, 22, 26, 28, 31, 32, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 10, 13, 14, 16, 20, 22, 26, 28, 29, 32, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 10, 14, 16, 17, 20, 22, 25, 26, 28, 32, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 10, 14, 16, 19, 20, 22, 23, 26, 28, 32, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 10, 14, 16, 20, 21, 22, 26, 28, 32, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 11, 12, 16, 18, 24, 26, 30, 31, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 12, 13, 16, 18, 24, 26, 29, 30, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 12, 16, 17, 18, 24, 25, 26, 30, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 12, 16, 18, 19, 23, 24, 26, 30, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 12, 16, 18, 21, 24, 26, 30, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 11, 12, 13, 16, 18, 24, 26, 29, 30, 31, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 11, 12, 16, 17, 18, 24, 25, 26, 30, 31, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 11, 12, 16, 18, 19, 23, 24, 26, 30, 31, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 11, 12, 16, 18, 21, 24, 26, 30, 31, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 12, 13, 16, 17, 18, 24, 25, 26, 29, 30, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 12, 13, 16, 18, 19, 23, 24, 26, 29, 30, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 12, 13, 16, 18, 21, 24, 26, 29, 30, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 12, 16, 17, 18, 21, 24, 25, 26, 30, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 12, 16, 18, 19, 21, 23, 24, 26, 30, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 9, 10, 13, 14, 16, 20, 22, 26, 28, 29, 32, 33, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 9, 10, 14, 16, 19, 20, 22, 23, 26, 28, 32, 33, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 9, 10, 14, 16, 20, 21, 22, 26, 28, 32, 33, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 10, 11, 13, 14, 16, 20, 22, 26, 28, 29, 31, 32, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 10, 11, 14, 16, 17, 20, 22, 25, 26, 28, 31, 32, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 10, 11, 14, 16, 20, 21, 22, 26, 28, 31, 32, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 10, 13, 14, 16, 19, 20, 22, 23, 26, 28, 29, 32, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 10, 13, 14, 16, 20, 21, 22, 26, 28, 29, 32, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 10, 14, 16, 17, 20, 21, 22, 25, 26, 28, 32, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 10, 14, 16, 19, 20, 21, 22, 23, 26, 28, 32, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 11, 12, 13, 16, 18, 24, 26, 29, 30, 31, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 11, 12, 16, 17, 18, 24, 25, 26, 30, 31, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 11, 12, 16, 18, 19, 23, 24, 26, 30, 31, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 11, 12, 16, 18, 21, 24, 26, 30, 31, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 12, 13, 16, 17, 18, 24, 25, 26, 29, 30, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 12, 13, 16, 18, 19, 23, 24, 26, 29, 30, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 12, 13, 16, 18, 21, 24, 26, 29, 30, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 12, 16, 17, 18, 21, 24, 25, 26, 30, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 12, 16, 18, 19, 21, 23, 24, 26, 30, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 11, 12, 13, 16, 17, 18, 24, 25, 26, 29, 30, 31, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 11, 12, 13, 16, 18, 19, 23, 24, 26, 29, 30, 31, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 11, 12, 13, 16, 18, 21, 24, 26, 29, 30, 31, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 11, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 31, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 11, 12, 16, 17, 18, 21, 24, 25, 26, 30, 31, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 11, 12, 16, 18, 19, 21, 23, 24, 26, 30, 31, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 12, 13, 16, 17, 18, 21, 24, 25, 26, 29, 30, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 12, 13, 16, 18, 19, 21, 23, 24, 26, 29, 30, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 7, 8, 10, 12, 16, 18, 20, 22, 24, 26, 30, 32, 34, 35, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 8, 9, 10, 12, 16, 18, 20, 22, 24, 26, 30, 32, 33, 34, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 8, 10, 11, 12, 16, 18, 20, 22, 24, 26, 30, 31, 32, 34, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 8, 10, 12, 13, 16, 18, 20, 22, 24, 26, 29, 30, 32, 34, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 8, 10, 12, 15, 16, 18, 20, 22, 24, 26, 27, 30, 32, 34, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 8, 10, 12, 16, 18, 20, 21, 22, 24, 26, 30, 32, 34, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 8, 9, 10, 13, 14, 16, 20, 22, 26, 28, 29, 32, 33, 34, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 8, 9, 10, 14, 15, 16, 20, 22, 26, 27, 28, 32, 33, 34, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 8, 9, 10, 14, 16, 19, 20, 22, 23, 26, 28, 32, 33, 34, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 8, 9, 10, 14, 16, 20, 21, 22, 26, 28, 32, 33, 34, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 8, 10, 11, 14, 16, 20, 21, 22, 26, 28, 31, 32, 34, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 8, 10, 13, 14, 15, 16, 20, 22, 26, 27, 28, 29, 32, 34, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 8, 10, 13, 14, 16, 20, 21, 22, 26, 28, 29, 32, 34, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 8, 10, 14, 15, 16, 20, 21, 22, 26, 27, 28, 32, 34, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 11, 12, 13, 16, 18, 24, 26, 29, 30, 31, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 11, 12, 15, 16, 18, 24, 26, 27, 30, 31, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 11, 12, 16, 17, 18, 24, 25, 26, 30, 31, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 11, 12, 16, 18, 19, 23, 24, 26, 30, 31, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 11, 12, 16, 18, 21, 24, 26, 30, 31, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 12, 13, 15, 16, 18, 24, 26, 27, 29, 30, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 12, 13, 16, 18, 21, 24, 26, 29, 30, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 12, 15, 16, 17, 18, 24, 25, 26, 27, 30, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 12, 15, 16, 18, 21, 24, 26, 27, 30, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 12, 16, 17, 18, 21, 24, 25, 26, 30, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 12, 16, 18, 19, 21, 23, 24, 26, 30, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 11, 12, 13, 15, 16, 18, 24, 26, 27, 29, 30, 31, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 11, 12, 13, 16, 17, 18, 24, 25, 26, 29, 30, 31, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 11, 12, 13, 16, 18, 21, 24, 26, 29, 30, 31, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 11, 12, 15, 16, 17, 18, 24, 25, 26, 27, 30, 31, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 11, 12, 15, 16, 18, 21, 24, 26, 27, 30, 31, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 11, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 31, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 11, 12, 16, 17, 18, 21, 24, 25, 26, 30, 31, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 11, 12, 16, 18, 19, 21, 23, 24, 26, 30, 31, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 12, 15, 16, 17, 18, 21, 24, 25, 26, 27, 30, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 8, 9, 10, 13, 14, 15, 16, 20, 22, 26, 27, 28, 29, 32, 33, 34, 38, 40, 41]] ,
     [42, [1, 2, 4, 8, 9, 10, 13, 14, 16, 20, 21, 22, 26, 28, 29, 32, 33, 34, 38, 40, 41]] ,
     [42, [1, 2, 4, 8, 9, 10, 14, 15, 16, 20, 21, 22, 26, 27, 28, 32, 33, 34, 38, 40, 41]] ,
     [42, [1, 2, 4, 8, 9, 10, 14, 16, 19, 20, 21, 22, 23, 26, 28, 32, 33, 34, 38, 40, 41]] ,
     [42, [1, 2, 4, 8, 10, 13, 14, 15, 16, 20, 21, 22, 26, 27, 28, 29, 32, 34, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 11, 12, 13, 15, 16, 18, 24, 26, 27, 29, 30, 31, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 11, 12, 13, 16, 17, 18, 24, 25, 26, 29, 30, 31, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 11, 12, 13, 16, 18, 21, 24, 26, 29, 30, 31, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 11, 12, 15, 16, 17, 18, 24, 25, 26, 27, 30, 31, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 11, 12, 15, 16, 18, 21, 24, 26, 27, 30, 31, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 11, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 31, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 11, 12, 16, 17, 18, 21, 24, 25, 26, 30, 31, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 11, 12, 16, 18, 19, 21, 23, 24, 26, 30, 31, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 12, 13, 15, 16, 18, 21, 24, 26, 27, 29, 30, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 12, 15, 16, 17, 18, 21, 24, 25, 26, 27, 30, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 11, 12, 13, 15, 16, 17, 18, 24, 25, 26, 27, 29, 30, 31, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 11, 12, 13, 15, 16, 18, 21, 24, 26, 27, 29, 30, 31, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 11, 12, 13, 16, 17, 18, 21, 24, 25, 26, 29, 30, 31, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 11, 12, 15, 16, 17, 18, 21, 24, 25, 26, 27, 30, 31, 32, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 11, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 31, 32, 38, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 9, 12, 13, 16, 20, 22, 26, 29, 30, 33, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 9, 12, 15, 16, 20, 22, 26, 27, 30, 33, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 9, 12, 16, 19, 20, 22, 23, 26, 30, 33, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 9, 12, 16, 20, 21, 22, 26, 30, 33, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 12, 13, 15, 16, 20, 22, 26, 27, 29, 30, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 12, 13, 16, 19, 20, 22, 23, 26, 29, 30, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 12, 13, 16, 20, 21, 22, 26, 29, 30, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 12, 15, 16, 19, 20, 22, 23, 26, 27, 30, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 12, 15, 16, 20, 21, 22, 26, 27, 30, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 12, 16, 19, 20, 21, 22, 23, 26, 30, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 9, 12, 13, 15, 16, 20, 22, 26, 27, 29, 30, 33, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 9, 12, 13, 16, 19, 20, 22, 23, 26, 29, 30, 33, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 9, 12, 13, 16, 20, 21, 22, 26, 29, 30, 33, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 9, 12, 15, 16, 19, 20, 22, 23, 26, 27, 30, 33, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 9, 12, 15, 16, 20, 21, 22, 26, 27, 30, 33, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 9, 12, 16, 19, 20, 21, 22, 23, 26, 30, 33, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 12, 13, 15, 16, 19, 20, 22, 23, 26, 27, 29, 30, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 12, 13, 15, 16, 20, 21, 22, 26, 27, 29, 30, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 12, 13, 16, 19, 20, 21, 22, 23, 26, 29, 30, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 12, 15, 16, 19, 20, 21, 22, 23, 26, 27, 30, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 13, 15, 16, 17, 25, 26, 27, 29, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 13, 15, 16, 19, 23, 26, 27, 29, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 13, 15, 16, 21, 26, 27, 29, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 13, 16, 17, 19, 23, 25, 26, 29, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 13, 16, 17, 21, 25, 26, 29, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 13, 16, 19, 21, 23, 26, 29, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 15, 16, 17, 21, 25, 26, 27, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 15, 16, 19, 21, 23, 26, 27, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 16, 17, 19, 21, 23, 25, 26, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 13, 15, 16, 17, 21, 25, 26, 27, 29, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 13, 15, 16, 17, 19, 23, 25, 26, 27, 29, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 13, 15, 16, 17, 21, 25, 26, 27, 29, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 13, 15, 16, 19, 21, 23, 26, 27, 29, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 13, 16, 17, 19, 21, 23, 25, 26, 29, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 13, 15, 16, 17, 19, 23, 25, 26, 27, 29, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 13, 15, 16, 17, 21, 25, 26, 27, 29, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 13, 15, 16, 19, 21, 23, 26, 27, 29, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 13, 16, 17, 19, 21, 23, 25, 26, 29, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 5, 11, 12, 13, 15, 16, 17, 19, 21, 23, 25, 26, 27, 29, 30, 31, 37, 40, 41]] ,
     [42, [1, 2, 6, 7, 8, 9, 12, 13, 15, 16, 20, 22, 26, 27, 29, 30, 33, 34, 35, 36, 40, 41]] ,
     [42, [1, 2, 6, 7, 8, 9, 12, 13, 16, 20, 21, 22, 26, 29, 30, 33, 34, 35, 36, 40, 41]] ,
     [42, [1, 2, 6, 7, 8, 9, 12, 15, 16, 19, 20, 22, 23, 26, 27, 30, 33, 34, 35, 36, 40, 41]] ,
     [42, [1, 2, 6, 7, 8, 9, 12, 15, 16, 20, 21, 22, 26, 27, 30, 33, 34, 35, 36, 40, 41]] ,
     [42, [1, 2, 6, 7, 8, 9, 12, 16, 19, 20, 21, 22, 23, 26, 30, 33, 34, 35, 36, 40, 41]] ,
     [42, [1, 2, 6, 7, 8, 12, 15, 16, 19, 20, 21, 22, 23, 26, 27, 30, 34, 35, 36, 40, 41]] ,
     [42, [1, 2, 6, 8, 9, 12, 13, 15, 16, 20, 21, 22, 26, 27, 29, 30, 33, 34, 36, 40, 41]] ,
     [42, [1, 2, 6, 8, 9, 12, 15, 16, 19, 20, 21, 22, 23, 26, 27, 30, 33, 34, 36, 40, 41]] ,
     [42, [1, 2, 7, 9, 11, 12, 13, 15, 16, 17, 21, 25, 26, 27, 29, 30, 31, 33, 35, 40, 41]] ,
     [42, [1, 2, 7, 9, 11, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 31, 33, 35, 40, 41]] ,
     [42, [1, 3, 4, 6, 7, 8, 9, 10, 13, 18, 20, 22, 24, 29, 32, 33, 34, 35, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 7, 8, 9, 10, 15, 18, 20, 22, 24, 27, 32, 33, 34, 35, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 7, 8, 9, 10, 18, 20, 21, 22, 24, 32, 33, 34, 35, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 7, 8, 10, 13, 15, 18, 20, 22, 24, 27, 29, 32, 34, 35, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 7, 8, 10, 13, 18, 20, 21, 22, 24, 29, 32, 34, 35, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 7, 8, 10, 15, 18, 20, 21, 22, 24, 27, 32, 34, 35, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 8, 9, 10, 13, 15, 18, 20, 22, 24, 27, 29, 32, 33, 34, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 8, 9, 10, 13, 18, 20, 21, 22, 24, 29, 32, 33, 34, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 8, 9, 10, 15, 18, 20, 21, 22, 24, 27, 32, 33, 34, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 8, 10, 13, 15, 18, 20, 21, 22, 24, 27, 29, 32, 34, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 11, 13, 15, 17, 18, 24, 25, 27, 29, 31, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 11, 13, 15, 18, 21, 24, 27, 29, 31, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 11, 13, 17, 18, 21, 24, 25, 29, 31, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 11, 15, 17, 18, 21, 24, 25, 27, 31, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 3, 4, 9, 10, 11, 13, 15, 17, 18, 21, 24, 25, 27, 29, 31, 32, 33, 38, 39, 41]] ,
     [42, [1, 3, 5, 6, 7, 8, 9, 13, 19, 20, 21, 22, 23, 29, 33, 34, 35, 36, 37, 39, 41]] ,
     [42, [1, 4, 6, 7, 8, 9, 10, 13, 15, 18, 20, 22, 24, 27, 29, 32, 33, 34, 35, 36, 38, 41]] ,
     [42, [1, 4, 6, 7, 8, 9, 10, 13, 18, 20, 21, 22, 24, 29, 32, 33, 34, 35, 36, 38, 41]] ,
     [42, [1, 4, 6, 7, 8, 9, 10, 15, 18, 20, 21, 22, 24, 27, 32, 33, 34, 35, 36, 38, 41]] ,
     [42, [1, 4, 6, 8, 9, 10, 13, 15, 18, 20, 21, 22, 24, 27, 29, 32, 33, 34, 36, 38, 41]] ,
     [42, [2, 3, 4, 6, 7, 8, 10, 12, 16, 18, 20, 22, 24, 26, 30, 32, 34, 35, 36, 38, 39, 40]] ,
     [42, [2, 3, 4, 6, 8, 9, 10, 12, 16, 18, 20, 22, 24, 26, 30, 32, 33, 34, 36, 38, 39, 40]] ,
     [42, [2, 3, 4, 6, 8, 10, 12, 16, 18, 20, 21, 22, 24, 26, 30, 32, 34, 36, 38, 39, 40]] ,
     [42, [2, 3, 4, 7, 8, 9, 10, 14, 15, 16, 20, 22, 26, 27, 28, 32, 33, 34, 35, 38, 39, 40]] ,
     [42, [2, 3, 4, 7, 8, 9, 10, 14, 16, 20, 21, 22, 26, 28, 32, 33, 34, 35, 38, 39, 40]] ,
     [42, [2, 3, 4, 7, 9, 10, 12, 15, 16, 18, 21, 24, 26, 27, 30, 32, 33, 35, 38, 39, 40]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 11, 14, 15, 18, 24, 27, 28, 31, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 15, 18, 24, 27, 30, 31, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 11, 15, 17, 18, 24, 25, 27, 31, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 12, 16, 18, 20, 22, 24, 26, 30, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 11, 13, 15, 18, 20, 22, 24, 27, 29, 31, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 11, 15, 16, 18, 19, 23, 24, 26, 27, 31, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 14, 16, 20, 22, 26, 28, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 14, 18, 24, 28, 30, 31, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 11, 14, 16, 20, 22, 26, 28, 31, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 11, 14, 17, 18, 24, 25, 28, 31, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 13, 14, 16, 20, 22, 26, 28, 29, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 14, 15, 16, 20, 22, 26, 27, 28, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 14, 16, 17, 20, 22, 25, 26, 28, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 14, 16, 19, 20, 22, 23, 26, 28, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 14, 16, 20, 21, 22, 26, 28, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 11, 13, 14, 18, 20, 22, 24, 28, 29, 31, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 11, 14, 16, 18, 19, 23, 24, 26, 28, 31, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 16, 18, 24, 26, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 13, 16, 18, 24, 26, 29, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 15, 16, 18, 24, 26, 27, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 16, 17, 18, 24, 25, 26, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 16, 18, 19, 23, 24, 26, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 16, 18, 21, 24, 26, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 13, 16, 18, 24, 26, 29, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 15, 16, 18, 24, 26, 27, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 16, 17, 18, 24, 25, 26, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 16, 18, 19, 23, 24, 26, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 16, 18, 21, 24, 26, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 13, 15, 16, 18, 24, 26, 27, 29, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 13, 16, 17, 18, 24, 25, 26, 29, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 13, 16, 18, 19, 23, 24, 26, 29, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 13, 16, 18, 21, 24, 26, 29, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 15, 16, 17, 18, 24, 25, 26, 27, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 15, 16, 18, 19, 23, 24, 26, 27, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 15, 16, 18, 21, 24, 26, 27, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 16, 17, 18, 21, 24, 25, 26, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 16, 18, 19, 21, 23, 24, 26, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 17, 18, 24, 25, 30, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 14, 16, 20, 22, 26, 28, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 16, 20, 22, 26, 28, 29, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 14, 15, 16, 20, 22, 26, 27, 28, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 14, 16, 17, 20, 22, 25, 26, 28, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 14, 16, 19, 20, 22, 23, 26, 28, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 14, 16, 20, 21, 22, 26, 28, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 11, 12, 16, 18, 19, 23, 24, 26, 30, 31, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 11, 13, 14, 16, 20, 22, 26, 28, 29, 31, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 11, 13, 17, 18, 20, 22, 24, 25, 29, 31, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 11, 14, 15, 16, 20, 22, 26, 27, 28, 31, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 11, 14, 16, 17, 20, 22, 25, 26, 28, 31, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 11, 14, 16, 19, 20, 22, 23, 26, 28, 31, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 11, 14, 16, 20, 21, 22, 26, 28, 31, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 11, 16, 17, 18, 19, 23, 24, 25, 26, 31, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 13, 14, 15, 16, 20, 22, 26, 27, 28, 29, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 13, 14, 16, 17, 20, 22, 25, 26, 28, 29, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 13, 14, 16, 19, 20, 22, 23, 26, 28, 29, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 13, 14, 16, 20, 21, 22, 26, 28, 29, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 14, 15, 16, 19, 20, 22, 23, 26, 27, 28, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 14, 15, 16, 20, 21, 22, 26, 27, 28, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 14, 16, 17, 19, 20, 22, 23, 25, 26, 28, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 14, 16, 17, 20, 21, 22, 25, 26, 28, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 14, 16, 19, 20, 21, 22, 23, 26, 28, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 11, 13, 16, 18, 19, 20, 22, 23, 24, 26, 29, 31, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 16, 18, 24, 26, 29, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 15, 16, 18, 24, 26, 27, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 16, 17, 18, 24, 25, 26, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 16, 18, 19, 23, 24, 26, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 16, 18, 21, 24, 26, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 13, 15, 16, 18, 24, 26, 27, 29, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 13, 16, 17, 18, 24, 25, 26, 29, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 13, 16, 18, 19, 23, 24, 26, 29, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 13, 16, 18, 21, 24, 26, 29, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 15, 16, 17, 18, 24, 25, 26, 27, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 15, 16, 18, 19, 23, 24, 26, 27, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 15, 16, 18, 21, 24, 26, 27, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 16, 17, 18, 21, 24, 25, 26, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 16, 18, 19, 21, 23, 24, 26, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 13, 15, 16, 18, 24, 26, 27, 29, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 13, 16, 17, 18, 24, 25, 26, 29, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 13, 16, 18, 19, 23, 24, 26, 29, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 13, 16, 18, 21, 24, 26, 29, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 15, 16, 17, 18, 24, 25, 26, 27, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 15, 16, 18, 19, 23, 24, 26, 27, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 15, 16, 18, 21, 24, 26, 27, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 16, 17, 18, 21, 24, 25, 26, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 16, 18, 19, 21, 23, 24, 26, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 13, 15, 16, 17, 18, 24, 25, 26, 27, 29, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 13, 15, 16, 18, 19, 23, 24, 26, 27, 29, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 13, 15, 16, 18, 21, 24, 26, 27, 29, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 13, 16, 17, 18, 21, 24, 25, 26, 29, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 13, 16, 18, 19, 21, 23, 24, 26, 29, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 15, 16, 17, 18, 19, 23, 24, 25, 26, 27, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 15, 16, 17, 18, 21, 24, 25, 26, 27, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 15, 16, 18, 19, 21, 23, 24, 26, 27, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 12, 16, 18, 20, 22, 24, 26, 30, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 9, 10, 12, 16, 18, 20, 22, 24, 26, 30, 32, 33, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 11, 12, 16, 18, 20, 22, 24, 26, 30, 31, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 12, 13, 16, 18, 20, 22, 24, 26, 29, 30, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 12, 15, 16, 18, 20, 22, 24, 26, 27, 30, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 12, 16, 17, 18, 20, 22, 24, 25, 26, 30, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 12, 16, 18, 19, 20, 22, 23, 24, 26, 30, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 12, 16, 18, 20, 21, 22, 24, 26, 30, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 9, 10, 11, 14, 16, 20, 22, 26, 28, 31, 32, 33, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 9, 10, 13, 14, 16, 20, 22, 26, 28, 29, 32, 33, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 9, 10, 14, 15, 16, 20, 22, 26, 27, 28, 32, 33, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 9, 10, 14, 16, 19, 20, 22, 23, 26, 28, 32, 33, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 9, 10, 14, 16, 20, 21, 22, 26, 28, 32, 33, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 11, 13, 14, 16, 20, 22, 26, 28, 29, 31, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 11, 14, 15, 16, 20, 22, 26, 27, 28, 31, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 11, 14, 16, 17, 20, 22, 25, 26, 28, 31, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 11, 14, 16, 19, 20, 22, 23, 26, 28, 31, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 11, 14, 16, 20, 21, 22, 26, 28, 31, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 13, 14, 15, 16, 20, 22, 26, 27, 28, 29, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 13, 14, 16, 20, 21, 22, 26, 28, 29, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 14, 15, 16, 17, 20, 22, 25, 26, 27, 28, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 14, 15, 16, 20, 21, 22, 26, 27, 28, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 14, 16, 17, 19, 20, 22, 23, 25, 26, 28, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 14, 16, 17, 20, 21, 22, 25, 26, 28, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 14, 16, 19, 20, 21, 22, 23, 26, 28, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 11, 12, 13, 16, 18, 24, 26, 29, 30, 31, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 11, 12, 15, 16, 18, 24, 26, 27, 30, 31, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 11, 12, 16, 17, 18, 24, 25, 26, 30, 31, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 11, 12, 16, 18, 19, 23, 24, 26, 30, 31, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 11, 12, 16, 18, 21, 24, 26, 30, 31, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 12, 13, 15, 16, 18, 24, 26, 27, 29, 30, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 12, 13, 16, 18, 21, 24, 26, 29, 30, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 12, 15, 16, 17, 18, 24, 25, 26, 27, 30, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 12, 15, 16, 18, 19, 23, 24, 26, 27, 30, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 12, 15, 16, 18, 21, 24, 26, 27, 30, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 12, 16, 17, 18, 21, 24, 25, 26, 30, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 12, 16, 18, 19, 21, 23, 24, 26, 30, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 11, 12, 13, 15, 16, 18, 24, 26, 27, 29, 30, 31, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 11, 12, 13, 16, 17, 18, 24, 25, 26, 29, 30, 31, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 11, 12, 13, 16, 18, 21, 24, 26, 29, 30, 31, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 11, 12, 15, 16, 17, 18, 24, 25, 26, 27, 30, 31, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 11, 12, 15, 16, 18, 19, 23, 24, 26, 27, 30, 31, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 11, 12, 15, 16, 18, 21, 24, 26, 27, 30, 31, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 11, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 31, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 11, 12, 16, 17, 18, 21, 24, 25, 26, 30, 31, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 11, 12, 16, 18, 19, 21, 23, 24, 26, 30, 31, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 12, 13, 15, 16, 18, 21, 24, 26, 27, 29, 30, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 12, 15, 16, 17, 18, 19, 23, 24, 25, 26, 27, 30, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 12, 15, 16, 17, 18, 21, 24, 25, 26, 27, 30, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 12, 15, 16, 18, 19, 21, 23, 24, 26, 27, 30, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 9, 10, 11, 14, 15, 16, 20, 22, 26, 27, 28, 31, 32, 33, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 9, 10, 11, 14, 16, 19, 20, 22, 23, 26, 28, 31, 32, 33, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 9, 10, 11, 14, 16, 20, 21, 22, 26, 28, 31, 32, 33, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 9, 10, 13, 14, 15, 16, 20, 22, 26, 27, 28, 29, 32, 33, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 9, 10, 13, 14, 16, 20, 21, 22, 26, 28, 29, 32, 33, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 9, 10, 14, 15, 16, 20, 21, 22, 26, 27, 28, 32, 33, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 9, 10, 14, 16, 19, 20, 21, 22, 23, 26, 28, 32, 33, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 11, 13, 14, 15, 16, 20, 22, 26, 27, 28, 29, 31, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 11, 13, 14, 16, 17, 20, 22, 25, 26, 28, 29, 31, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 11, 13, 14, 16, 20, 21, 22, 26, 28, 29, 31, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 11, 14, 15, 16, 17, 20, 22, 25, 26, 27, 28, 31, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 11, 14, 15, 16, 20, 21, 22, 26, 27, 28, 31, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 11, 14, 16, 17, 19, 20, 22, 23, 25, 26, 28, 31, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 11, 14, 16, 17, 20, 21, 22, 25, 26, 28, 31, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 11, 14, 16, 19, 20, 21, 22, 23, 26, 28, 31, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 13, 14, 15, 16, 20, 21, 22, 26, 27, 28, 29, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 14, 15, 16, 17, 20, 21, 22, 25, 26, 27, 28, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 14, 16, 17, 19, 20, 21, 22, 23, 25, 26, 28, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 11, 12, 13, 15, 16, 18, 24, 26, 27, 29, 30, 31, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 11, 12, 13, 16, 17, 18, 24, 25, 26, 29, 30, 31, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 11, 12, 13, 16, 18, 21, 24, 26, 29, 30, 31, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 11, 12, 15, 16, 17, 18, 24, 25, 26, 27, 30, 31, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 11, 12, 15, 16, 18, 19, 23, 24, 26, 27, 30, 31, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 11, 12, 15, 16, 18, 21, 24, 26, 27, 30, 31, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 11, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 31, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 11, 12, 16, 17, 18, 21, 24, 25, 26, 30, 31, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 11, 12, 16, 18, 19, 21, 23, 24, 26, 30, 31, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 12, 13, 15, 16, 18, 21, 24, 26, 27, 29, 30, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 12, 15, 16, 17, 18, 19, 23, 24, 25, 26, 27, 30, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 12, 15, 16, 17, 18, 21, 24, 25, 26, 27, 30, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 12, 15, 16, 18, 19, 21, 23, 24, 26, 27, 30, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 11, 12, 13, 15, 16, 18, 21, 24, 26, 27, 29, 30, 31, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 11, 12, 13, 16, 17, 18, 21, 24, 25, 26, 29, 30, 31, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 11, 12, 15, 16, 17, 18, 19, 23, 24, 25, 26, 27, 30, 31, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 11, 12, 15, 16, 17, 18, 21, 24, 25, 26, 27, 30, 31, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 11, 12, 15, 16, 18, 19, 21, 23, 24, 26, 27, 30, 31, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 11, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 31, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 12, 15, 16, 17, 18, 19, 21, 23, 24, 25, 26, 27, 30, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 9, 12, 13, 16, 20, 22, 26, 29, 30, 33, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 9, 12, 14, 15, 18, 24, 27, 28, 30, 33, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 9, 12, 15, 16, 20, 22, 26, 27, 30, 33, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 9, 12, 16, 19, 20, 22, 23, 26, 30, 33, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 9, 12, 16, 20, 21, 22, 26, 30, 33, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 10, 14, 15, 17, 18, 24, 25, 27, 28, 32, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 16, 20, 22, 26, 29, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 15, 16, 20, 22, 26, 27, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 16, 17, 20, 22, 25, 26, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 16, 19, 20, 22, 23, 26, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 16, 20, 21, 22, 26, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 13, 15, 16, 20, 22, 26, 27, 29, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 13, 16, 17, 20, 22, 25, 26, 29, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 13, 16, 19, 20, 22, 23, 26, 29, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 13, 16, 20, 21, 22, 26, 29, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 15, 16, 17, 20, 22, 25, 26, 27, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 15, 16, 19, 20, 22, 23, 26, 27, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 15, 16, 20, 21, 22, 26, 27, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 16, 17, 19, 20, 22, 23, 25, 26, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 16, 17, 20, 21, 22, 25, 26, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 16, 19, 20, 21, 22, 23, 26, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 13, 14, 15, 18, 20, 22, 24, 27, 28, 29, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 14, 15, 16, 18, 19, 23, 24, 26, 27, 28, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 9, 10, 12, 15, 17, 18, 24, 25, 27, 30, 32, 33, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 9, 12, 13, 15, 16, 20, 22, 26, 27, 29, 30, 33, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 9, 12, 13, 15, 18, 20, 22, 24, 27, 29, 30, 33, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 9, 12, 13, 16, 19, 20, 22, 23, 26, 29, 30, 33, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 9, 12, 13, 16, 20, 21, 22, 26, 29, 30, 33, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 9, 12, 15, 16, 18, 19, 23, 24, 26, 27, 30, 33, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 9, 12, 15, 16, 19, 20, 22, 23, 26, 27, 30, 33, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 9, 12, 15, 16, 20, 21, 22, 26, 27, 30, 33, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 9, 12, 16, 19, 20, 21, 22, 23, 26, 30, 33, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 10, 15, 16, 17, 18, 19, 23, 24, 25, 26, 27, 32, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 13, 15, 16, 20, 22, 26, 27, 29, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 13, 16, 17, 20, 22, 25, 26, 29, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 13, 16, 19, 20, 22, 23, 26, 29, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 13, 16, 20, 21, 22, 26, 29, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 15, 16, 17, 20, 22, 25, 26, 27, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 15, 16, 19, 20, 22, 23, 26, 27, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 15, 16, 20, 21, 22, 26, 27, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 16, 17, 19, 20, 22, 23, 25, 26, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 16, 17, 20, 21, 22, 25, 26, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 16, 19, 20, 21, 22, 23, 26, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 13, 15, 16, 17, 20, 22, 25, 26, 27, 29, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 13, 15, 16, 19, 20, 22, 23, 26, 27, 29, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 13, 15, 16, 20, 21, 22, 26, 27, 29, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 13, 16, 17, 20, 21, 22, 25, 26, 29, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 13, 16, 19, 20, 21, 22, 23, 26, 29, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 15, 16, 17, 19, 20, 22, 23, 25, 26, 27, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 15, 16, 17, 20, 21, 22, 25, 26, 27, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 15, 16, 19, 20, 21, 22, 23, 26, 27, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 16, 17, 19, 20, 21, 22, 23, 25, 26, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 8, 9, 12, 13, 14, 18, 20, 22, 24, 28, 29, 30, 33, 34, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 8, 9, 12, 14, 16, 18, 19, 23, 24, 26, 28, 30, 33, 34, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 8, 10, 13, 14, 17, 18, 20, 22, 24, 25, 28, 29, 32, 34, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 8, 10, 14, 16, 17, 18, 19, 23, 24, 25, 26, 28, 32, 34, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 13, 15, 16, 17, 25, 26, 27, 29, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 13, 15, 16, 19, 23, 26, 27, 29, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 13, 15, 16, 21, 26, 27, 29, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 13, 16, 17, 19, 23, 25, 26, 29, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 13, 16, 17, 21, 25, 26, 29, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 13, 16, 19, 21, 23, 26, 29, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 15, 16, 17, 19, 23, 25, 26, 27, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 15, 16, 17, 21, 25, 26, 27, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 15, 16, 19, 21, 23, 26, 27, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 16, 17, 19, 21, 23, 25, 26, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 13, 15, 16, 17, 21, 25, 26, 27, 29, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 13, 15, 16, 19, 21, 23, 26, 27, 29, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 13, 15, 16, 17, 19, 23, 25, 26, 27, 29, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 13, 15, 16, 17, 21, 25, 26, 27, 29, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 13, 15, 16, 19, 21, 23, 26, 27, 29, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 13, 16, 17, 19, 21, 23, 25, 26, 29, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 13, 15, 16, 17, 21, 25, 26, 27, 29, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 13, 15, 16, 19, 21, 23, 26, 27, 29, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 13, 16, 17, 19, 21, 23, 25, 26, 29, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 11, 12, 13, 15, 16, 17, 19, 21, 23, 25, 26, 27, 29, 30, 31, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 9, 12, 13, 15, 16, 20, 22, 26, 27, 29, 30, 33, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 9, 12, 13, 16, 20, 21, 22, 26, 29, 30, 33, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 9, 12, 15, 16, 19, 20, 22, 23, 26, 27, 30, 33, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 9, 12, 15, 16, 20, 21, 22, 26, 27, 30, 33, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 9, 12, 16, 19, 20, 21, 22, 23, 26, 30, 33, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 11, 12, 13, 15, 16, 20, 22, 26, 27, 29, 30, 31, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 11, 12, 13, 16, 17, 20, 22, 25, 26, 29, 30, 31, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 11, 12, 13, 16, 20, 21, 22, 26, 29, 30, 31, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 11, 12, 15, 16, 17, 20, 22, 25, 26, 27, 30, 31, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 11, 12, 15, 16, 19, 20, 22, 23, 26, 27, 30, 31, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 11, 12, 15, 16, 20, 21, 22, 26, 27, 30, 31, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 11, 12, 16, 17, 19, 20, 22, 23, 25, 26, 30, 31, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 11, 12, 16, 17, 20, 21, 22, 25, 26, 30, 31, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 11, 12, 16, 19, 20, 21, 22, 23, 26, 30, 31, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 12, 13, 15, 16, 20, 21, 22, 26, 27, 29, 30, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 12, 15, 16, 17, 19, 20, 22, 23, 25, 26, 27, 30, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 12, 15, 16, 17, 20, 21, 22, 25, 26, 27, 30, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 12, 15, 16, 19, 20, 21, 22, 23, 26, 27, 30, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 12, 16, 17, 19, 20, 21, 22, 23, 25, 26, 30, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 9, 12, 13, 15, 16, 20, 21, 22, 26, 27, 29, 30, 33, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 9, 12, 15, 16, 19, 20, 21, 22, 23, 26, 27, 30, 33, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 11, 12, 13, 15, 16, 20, 21, 22, 26, 27, 29, 30, 31, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 11, 12, 13, 16, 17, 20, 21, 22, 25, 26, 29, 30, 31, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 11, 12, 15, 16, 17, 19, 20, 22, 23, 25, 26, 27, 30, 31, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 11, 12, 15, 16, 17, 20, 21, 22, 25, 26, 27, 30, 31, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 11, 12, 15, 16, 19, 20, 21, 22, 23, 26, 27, 30, 31, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 11, 12, 16, 17, 19, 20, 21, 22, 23, 25, 26, 30, 31, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 12, 15, 16, 17, 19, 20, 21, 22, 23, 25, 26, 27, 30, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 11, 12, 13, 15, 16, 17, 21, 25, 26, 27, 29, 30, 31, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 3, 7, 9, 11, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 31, 33, 35, 39, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 27, 28, 30, 31, 33, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 10, 12, 16, 18, 20, 22, 24, 26, 30, 32, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 11, 13, 14, 15, 20, 22, 27, 28, 29, 31, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 9, 10, 12, 16, 18, 20, 22, 24, 26, 30, 32, 33, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 10, 11, 12, 16, 18, 20, 22, 24, 26, 30, 31, 32, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 10, 12, 13, 16, 18, 20, 22, 24, 26, 29, 30, 32, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 10, 12, 16, 17, 18, 20, 22, 24, 25, 26, 30, 32, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 10, 12, 16, 18, 19, 20, 22, 23, 24, 26, 30, 32, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 10, 12, 16, 18, 20, 21, 22, 24, 26, 30, 32, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 9, 10, 13, 14, 16, 20, 22, 26, 28, 29, 32, 33, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 9, 10, 14, 16, 19, 20, 22, 23, 26, 28, 32, 33, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 9, 10, 14, 16, 20, 21, 22, 26, 28, 32, 33, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 10, 11, 13, 14, 16, 20, 22, 26, 28, 29, 31, 32, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 10, 11, 13, 14, 17, 20, 22, 25, 28, 29, 31, 32, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 10, 11, 14, 16, 17, 20, 22, 25, 26, 28, 31, 32, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 10, 11, 14, 16, 20, 21, 22, 26, 28, 31, 32, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 10, 13, 14, 16, 19, 20, 22, 23, 26, 28, 29, 32, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 10, 13, 14, 16, 20, 21, 22, 26, 28, 29, 32, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 10, 14, 16, 17, 20, 21, 22, 25, 26, 28, 32, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 10, 14, 16, 19, 20, 21, 22, 23, 26, 28, 32, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 11, 12, 13, 16, 18, 24, 26, 29, 30, 31, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 11, 12, 16, 17, 18, 24, 25, 26, 30, 31, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 11, 12, 16, 18, 19, 23, 24, 26, 30, 31, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 11, 12, 16, 18, 21, 24, 26, 30, 31, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 12, 13, 16, 17, 18, 24, 25, 26, 29, 30, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 12, 13, 16, 18, 19, 23, 24, 26, 29, 30, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 12, 13, 16, 18, 21, 24, 26, 29, 30, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 12, 16, 17, 18, 21, 24, 25, 26, 30, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 12, 16, 18, 19, 21, 23, 24, 26, 30, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 11, 12, 13, 16, 17, 18, 24, 25, 26, 29, 30, 31, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 11, 12, 13, 16, 18, 19, 23, 24, 26, 29, 30, 31, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 11, 12, 13, 16, 18, 21, 24, 26, 29, 30, 31, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 11, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 31, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 11, 12, 16, 17, 18, 21, 24, 25, 26, 30, 31, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 11, 12, 16, 18, 19, 21, 23, 24, 26, 30, 31, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 12, 13, 16, 17, 18, 21, 24, 25, 26, 29, 30, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 12, 13, 16, 18, 19, 21, 23, 24, 26, 29, 30, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 9, 10, 13, 14, 16, 19, 20, 22, 23, 26, 28, 29, 32, 33, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 9, 10, 13, 14, 16, 20, 21, 22, 26, 28, 29, 32, 33, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 9, 10, 14, 16, 19, 20, 21, 22, 23, 26, 28, 32, 33, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 10, 11, 13, 14, 16, 17, 20, 22, 25, 26, 28, 29, 31, 32, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 10, 11, 13, 14, 16, 20, 21, 22, 26, 28, 29, 31, 32, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 10, 11, 14, 16, 17, 20, 21, 22, 25, 26, 28, 31, 32, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 10, 13, 14, 16, 19, 20, 21, 22, 23, 26, 28, 29, 32, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 11, 12, 13, 16, 17, 18, 24, 25, 26, 29, 30, 31, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 11, 12, 13, 16, 18, 19, 23, 24, 26, 29, 30, 31, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 11, 12, 13, 16, 18, 21, 24, 26, 29, 30, 31, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 11, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 31, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 11, 12, 16, 17, 18, 21, 24, 25, 26, 30, 31, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 11, 12, 16, 18, 19, 21, 23, 24, 26, 30, 31, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 12, 13, 16, 17, 18, 21, 24, 25, 26, 29, 30, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 12, 13, 16, 18, 19, 21, 23, 24, 26, 29, 30, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 11, 12, 13, 16, 17, 18, 19, 23, 24, 25, 26, 29, 30, 31, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 11, 12, 13, 16, 17, 18, 21, 24, 25, 26, 29, 30, 31, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 11, 12, 13, 16, 18, 19, 21, 23, 24, 26, 29, 30, 31, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 11, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 31, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 7, 8, 9, 10, 12, 16, 18, 20, 22, 24, 26, 30, 32, 33, 34, 35, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 7, 8, 10, 11, 12, 16, 18, 20, 22, 24, 26, 30, 31, 32, 34, 35, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 7, 8, 10, 12, 13, 16, 18, 20, 22, 24, 26, 29, 30, 32, 34, 35, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 7, 8, 10, 12, 15, 16, 18, 20, 22, 24, 26, 27, 30, 32, 34, 35, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 7, 8, 10, 12, 16, 18, 20, 21, 22, 24, 26, 30, 32, 34, 35, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 8, 9, 10, 12, 13, 16, 18, 20, 22, 24, 26, 29, 30, 32, 33, 34, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 8, 9, 10, 12, 15, 16, 18, 20, 22, 24, 26, 27, 30, 32, 33, 34, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 8, 9, 10, 12, 16, 18, 19, 20, 22, 23, 24, 26, 30, 32, 33, 34, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 8, 9, 10, 12, 16, 18, 20, 21, 22, 24, 26, 30, 32, 33, 34, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 8, 10, 11, 12, 16, 18, 20, 21, 22, 24, 26, 30, 31, 32, 34, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 8, 10, 12, 13, 16, 18, 20, 21, 22, 24, 26, 29, 30, 32, 34, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 8, 10, 12, 15, 16, 18, 20, 21, 22, 24, 26, 27, 30, 32, 34, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 8, 9, 10, 13, 14, 15, 16, 20, 22, 26, 27, 28, 29, 32, 33, 34, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 8, 9, 10, 13, 14, 16, 20, 21, 22, 26, 28, 29, 32, 33, 34, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 8, 9, 10, 14, 15, 16, 20, 21, 22, 26, 27, 28, 32, 33, 34, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 8, 9, 10, 14, 16, 19, 20, 21, 22, 23, 26, 28, 32, 33, 34, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 8, 10, 13, 14, 15, 16, 20, 21, 22, 26, 27, 28, 29, 32, 34, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 11, 12, 13, 15, 16, 18, 24, 26, 27, 29, 30, 31, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 11, 12, 13, 16, 17, 18, 24, 25, 26, 29, 30, 31, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 11, 12, 13, 16, 18, 21, 24, 26, 29, 30, 31, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 11, 12, 15, 16, 17, 18, 24, 25, 26, 27, 30, 31, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 11, 12, 15, 16, 18, 21, 24, 26, 27, 30, 31, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 11, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 31, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 11, 12, 16, 17, 18, 21, 24, 25, 26, 30, 31, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 11, 12, 16, 18, 19, 21, 23, 24, 26, 30, 31, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 12, 13, 15, 16, 18, 21, 24, 26, 27, 29, 30, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 12, 15, 16, 17, 18, 21, 24, 25, 26, 27, 30, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 11, 12, 13, 15, 16, 17, 18, 24, 25, 26, 27, 29, 30, 31, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 11, 12, 13, 15, 16, 18, 21, 24, 26, 27, 29, 30, 31, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 11, 12, 13, 16, 17, 18, 21, 24, 25, 26, 29, 30, 31, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 11, 12, 15, 16, 17, 18, 21, 24, 25, 26, 27, 30, 31, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 11, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 31, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 8, 9, 10, 13, 14, 15, 16, 20, 21, 22, 26, 27, 28, 29, 32, 33, 34, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 11, 12, 13, 15, 16, 17, 18, 24, 25, 26, 27, 29, 30, 31, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 11, 12, 13, 15, 16, 18, 21, 24, 26, 27, 29, 30, 31, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 11, 12, 13, 16, 17, 18, 21, 24, 25, 26, 29, 30, 31, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 11, 12, 15, 16, 17, 18, 21, 24, 25, 26, 27, 30, 31, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 11, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 31, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 4, 10, 11, 12, 13, 15, 16, 17, 18, 21, 24, 25, 26, 27, 29, 30, 31, 32, 38, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 9, 12, 13, 14, 15, 20, 22, 27, 28, 29, 30, 33, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 9, 12, 13, 15, 16, 20, 22, 26, 27, 29, 30, 33, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 9, 12, 13, 16, 19, 20, 22, 23, 26, 29, 30, 33, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 9, 12, 13, 16, 20, 21, 22, 26, 29, 30, 33, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 9, 12, 14, 15, 16, 19, 23, 26, 27, 28, 30, 33, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 9, 12, 15, 16, 19, 20, 22, 23, 26, 27, 30, 33, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 9, 12, 15, 16, 20, 21, 22, 26, 27, 30, 33, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 9, 12, 16, 19, 20, 21, 22, 23, 26, 30, 33, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 12, 13, 15, 16, 19, 20, 22, 23, 26, 27, 29, 30, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 12, 13, 15, 16, 20, 21, 22, 26, 27, 29, 30, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 12, 13, 16, 19, 20, 21, 22, 23, 26, 29, 30, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 12, 15, 16, 19, 20, 21, 22, 23, 26, 27, 30, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 9, 12, 13, 15, 16, 20, 21, 22, 26, 27, 29, 30, 33, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 9, 12, 13, 16, 19, 20, 21, 22, 23, 26, 29, 30, 33, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 9, 12, 15, 16, 19, 20, 21, 22, 23, 26, 27, 30, 33, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 12, 13, 15, 16, 19, 20, 21, 22, 23, 26, 27, 29, 30, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 13, 15, 16, 17, 19, 23, 25, 26, 27, 29, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 13, 15, 16, 17, 21, 25, 26, 27, 29, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 13, 15, 16, 19, 21, 23, 26, 27, 29, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 13, 16, 17, 19, 21, 23, 25, 26, 29, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 11, 12, 13, 15, 16, 17, 19, 21, 23, 25, 26, 27, 29, 30, 31, 35, 37, 40, 41]] ,
     [42, [1, 2, 5, 9, 11, 12, 13, 15, 16, 17, 19, 21, 23, 25, 26, 27, 29, 30, 31, 33, 37, 40, 41]] ,
     [42, [1, 2, 6, 7, 8, 9, 12, 13, 15, 16, 20, 21, 22, 26, 27, 29, 30, 33, 34, 35, 36, 40, 41]] ,
     [42, [1, 2, 6, 7, 8, 9, 12, 15, 16, 19, 20, 21, 22, 23, 26, 27, 30, 33, 34, 35, 36, 40, 41]] ,
     [42, [1, 3, 4, 6, 7, 8, 9, 10, 13, 15, 18, 20, 22, 24, 27, 29, 32, 33, 34, 35, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 7, 8, 9, 10, 13, 18, 20, 21, 22, 24, 29, 32, 33, 34, 35, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 7, 8, 9, 10, 15, 18, 20, 21, 22, 24, 27, 32, 33, 34, 35, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 7, 8, 9, 11, 12, 14, 15, 18, 24, 27, 28, 30, 31, 33, 34, 35, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 7, 8, 10, 13, 15, 18, 20, 21, 22, 24, 27, 29, 32, 34, 35, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 6, 8, 9, 10, 13, 15, 18, 20, 21, 22, 24, 27, 29, 32, 33, 34, 36, 38, 39, 41]] ,
     [42, [1, 3, 4, 7, 9, 10, 11, 13, 15, 17, 18, 21, 24, 25, 27, 29, 31, 32, 33, 35, 38, 39, 41]] ,
     [42, [1, 4, 6, 7, 8, 9, 10, 13, 15, 18, 20, 21, 22, 24, 27, 29, 32, 33, 34, 35, 36, 38, 41]] ,
     [42, [2, 3, 4, 6, 7, 8, 9, 10, 12, 16, 18, 20, 22, 24, 26, 30, 32, 33, 34, 35, 36, 38, 39, 40]] ,
     [42, [2, 3, 4, 6, 7, 8, 10, 12, 16, 18, 20, 21, 22, 24, 26, 30, 32, 34, 35, 36, 38, 39, 40]] ,
     [42, [2, 3, 4, 6, 8, 9, 10, 12, 15, 16, 18, 20, 22, 24, 26, 27, 30, 32, 33, 34, 36, 38, 39, 40]] ,
     [42, [2, 3, 4, 6, 8, 9, 10, 12, 16, 18, 20, 21, 22, 24, 26, 30, 32, 33, 34, 36, 38, 39, 40]] ,
     [42, [2, 3, 4, 7, 8, 9, 10, 14, 15, 16, 20, 21, 22, 26, 27, 28, 32, 33, 34, 35, 38, 39, 40]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 16, 18, 20, 22, 24, 26, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 16, 18, 20, 22, 24, 26, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 16, 18, 20, 22, 24, 26, 30, 31, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 16, 18, 20, 22, 24, 26, 29, 30, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 12, 15, 16, 18, 20, 22, 24, 26, 27, 30, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 12, 16, 17, 18, 20, 22, 24, 25, 26, 30, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 12, 16, 18, 19, 20, 22, 23, 24, 26, 30, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 12, 16, 18, 20, 21, 22, 24, 26, 30, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 14, 16, 20, 22, 26, 28, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 13, 14, 16, 20, 22, 26, 28, 29, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 14, 15, 16, 20, 22, 26, 27, 28, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 14, 16, 17, 20, 22, 25, 26, 28, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 14, 16, 19, 20, 22, 23, 26, 28, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 14, 16, 20, 21, 22, 26, 28, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14, 16, 20, 22, 26, 28, 29, 31, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 11, 14, 15, 16, 20, 22, 26, 27, 28, 31, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 11, 14, 16, 17, 20, 22, 25, 26, 28, 31, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 11, 14, 16, 19, 20, 22, 23, 26, 28, 31, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 11, 14, 16, 20, 21, 22, 26, 28, 31, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 13, 14, 15, 16, 20, 22, 26, 27, 28, 29, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 13, 14, 16, 17, 20, 22, 25, 26, 28, 29, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 13, 14, 16, 19, 20, 22, 23, 26, 28, 29, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 13, 14, 16, 20, 21, 22, 26, 28, 29, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 14, 15, 16, 19, 20, 22, 23, 26, 27, 28, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 14, 15, 16, 20, 21, 22, 26, 27, 28, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 14, 16, 17, 19, 20, 22, 23, 25, 26, 28, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 14, 16, 17, 20, 21, 22, 25, 26, 28, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 14, 16, 19, 20, 21, 22, 23, 26, 28, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 16, 18, 24, 26, 29, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 16, 18, 24, 26, 27, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 16, 17, 18, 24, 25, 26, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 16, 18, 19, 23, 24, 26, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 16, 18, 21, 24, 26, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 13, 15, 16, 18, 24, 26, 27, 29, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 13, 16, 17, 18, 24, 25, 26, 29, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 13, 16, 18, 19, 23, 24, 26, 29, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 13, 16, 18, 21, 24, 26, 29, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 15, 16, 17, 18, 24, 25, 26, 27, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 15, 16, 18, 19, 23, 24, 26, 27, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 15, 16, 18, 21, 24, 26, 27, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 16, 17, 18, 21, 24, 25, 26, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 16, 18, 19, 21, 23, 24, 26, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 13, 15, 16, 18, 24, 26, 27, 29, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 13, 16, 17, 18, 24, 25, 26, 29, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 13, 16, 18, 19, 23, 24, 26, 29, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 13, 16, 18, 21, 24, 26, 29, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 15, 16, 17, 18, 24, 25, 26, 27, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 15, 16, 18, 19, 23, 24, 26, 27, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 15, 16, 18, 21, 24, 26, 27, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 16, 17, 18, 21, 24, 25, 26, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 16, 18, 19, 21, 23, 24, 26, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 13, 15, 16, 17, 18, 24, 25, 26, 27, 29, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 13, 15, 16, 18, 19, 23, 24, 26, 27, 29, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 13, 15, 16, 18, 21, 24, 26, 27, 29, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 13, 16, 17, 18, 21, 24, 25, 26, 29, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 13, 16, 18, 19, 21, 23, 24, 26, 29, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 15, 16, 17, 18, 19, 23, 24, 25, 26, 27, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 15, 16, 17, 18, 21, 24, 25, 26, 27, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 15, 16, 18, 19, 21, 23, 24, 26, 27, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14, 16, 20, 22, 26, 28, 29, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 14, 15, 16, 20, 22, 26, 27, 28, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 14, 16, 17, 20, 22, 25, 26, 28, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 14, 16, 19, 20, 22, 23, 26, 28, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 14, 16, 20, 21, 22, 26, 28, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 15, 16, 20, 22, 26, 27, 28, 29, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 16, 17, 20, 22, 25, 26, 28, 29, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 16, 19, 20, 22, 23, 26, 28, 29, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 16, 20, 21, 22, 26, 28, 29, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 14, 15, 16, 17, 20, 22, 25, 26, 27, 28, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 14, 15, 16, 19, 20, 22, 23, 26, 27, 28, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 14, 15, 16, 20, 21, 22, 26, 27, 28, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 14, 16, 17, 19, 20, 22, 23, 25, 26, 28, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 14, 16, 17, 20, 21, 22, 25, 26, 28, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 14, 16, 19, 20, 21, 22, 23, 26, 28, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 11, 13, 14, 15, 16, 20, 22, 26, 27, 28, 29, 31, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 11, 13, 14, 16, 17, 20, 22, 25, 26, 28, 29, 31, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 11, 13, 14, 16, 19, 20, 22, 23, 26, 28, 29, 31, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 11, 13, 14, 16, 20, 21, 22, 26, 28, 29, 31, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 11, 14, 15, 16, 20, 21, 22, 26, 27, 28, 31, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 11, 14, 16, 17, 19, 20, 22, 23, 25, 26, 28, 31, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 11, 14, 16, 17, 20, 21, 22, 25, 26, 28, 31, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 11, 14, 16, 19, 20, 21, 22, 23, 26, 28, 31, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 13, 14, 15, 16, 19, 20, 22, 23, 26, 27, 28, 29, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 13, 14, 15, 16, 20, 21, 22, 26, 27, 28, 29, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 13, 14, 16, 17, 20, 21, 22, 25, 26, 28, 29, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 13, 14, 16, 19, 20, 21, 22, 23, 26, 28, 29, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 14, 15, 16, 19, 20, 21, 22, 23, 26, 27, 28, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 14, 16, 17, 19, 20, 21, 22, 23, 25, 26, 28, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 15, 16, 18, 24, 26, 27, 29, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 16, 17, 18, 24, 25, 26, 29, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 16, 18, 19, 23, 24, 26, 29, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 16, 18, 21, 24, 26, 29, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 15, 16, 17, 18, 24, 25, 26, 27, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 15, 16, 18, 19, 23, 24, 26, 27, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 15, 16, 18, 21, 24, 26, 27, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 16, 17, 18, 21, 24, 25, 26, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 16, 18, 19, 21, 23, 24, 26, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 13, 15, 16, 17, 18, 24, 25, 26, 27, 29, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 13, 15, 16, 18, 19, 23, 24, 26, 27, 29, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 13, 15, 16, 18, 21, 24, 26, 27, 29, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 13, 16, 17, 18, 21, 24, 25, 26, 29, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 13, 16, 18, 19, 21, 23, 24, 26, 29, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 15, 16, 17, 18, 19, 23, 24, 25, 26, 27, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 15, 16, 17, 18, 21, 24, 25, 26, 27, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 15, 16, 18, 19, 21, 23, 24, 26, 27, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 13, 15, 16, 17, 18, 24, 25, 26, 27, 29, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 13, 15, 16, 18, 19, 23, 24, 26, 27, 29, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 13, 15, 16, 18, 21, 24, 26, 27, 29, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 13, 16, 17, 18, 19, 23, 24, 25, 26, 29, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 13, 16, 17, 18, 21, 24, 25, 26, 29, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 13, 16, 18, 19, 21, 23, 24, 26, 29, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 15, 16, 17, 18, 19, 23, 24, 25, 26, 27, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 15, 16, 17, 18, 21, 24, 25, 26, 27, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 15, 16, 18, 19, 21, 23, 24, 26, 27, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 13, 15, 16, 17, 18, 21, 24, 25, 26, 27, 29, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 13, 15, 16, 18, 19, 21, 23, 24, 26, 27, 29, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 12, 15, 16, 17, 18, 19, 21, 23, 24, 25, 26, 27, 30, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 16, 18, 20, 22, 24, 26, 30, 32, 33, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 16, 18, 20, 22, 24, 26, 30, 31, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 12, 13, 16, 18, 20, 22, 24, 26, 29, 30, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 12, 15, 16, 18, 20, 22, 24, 26, 27, 30, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 12, 16, 17, 18, 20, 22, 24, 25, 26, 30, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 12, 16, 18, 19, 20, 22, 23, 24, 26, 30, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 12, 16, 18, 20, 21, 22, 24, 26, 30, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 16, 18, 20, 22, 24, 26, 30, 31, 32, 33, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 9, 10, 12, 13, 16, 18, 20, 22, 24, 26, 29, 30, 32, 33, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 9, 10, 12, 15, 16, 18, 20, 22, 24, 26, 27, 30, 32, 33, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 9, 10, 12, 16, 18, 19, 20, 22, 23, 24, 26, 30, 32, 33, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 9, 10, 12, 16, 18, 20, 21, 22, 24, 26, 30, 32, 33, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 11, 12, 13, 16, 18, 20, 22, 24, 26, 29, 30, 31, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 11, 12, 15, 16, 18, 20, 22, 24, 26, 27, 30, 31, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 11, 12, 16, 17, 18, 20, 22, 24, 25, 26, 30, 31, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 11, 12, 16, 18, 19, 20, 22, 23, 24, 26, 30, 31, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 11, 12, 16, 18, 20, 21, 22, 24, 26, 30, 31, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 12, 13, 15, 16, 18, 20, 22, 24, 26, 27, 29, 30, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 12, 13, 16, 18, 20, 21, 22, 24, 26, 29, 30, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 12, 15, 16, 17, 18, 20, 22, 24, 25, 26, 27, 30, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 12, 15, 16, 18, 20, 21, 22, 24, 26, 27, 30, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 12, 16, 17, 18, 19, 20, 22, 23, 24, 25, 26, 30, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 12, 16, 17, 18, 20, 21, 22, 24, 25, 26, 30, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 12, 16, 18, 19, 20, 21, 22, 23, 24, 26, 30, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 9, 10, 11, 14, 15, 16, 20, 22, 26, 27, 28, 31, 32, 33, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 9, 10, 11, 14, 16, 19, 20, 22, 23, 26, 28, 31, 32, 33, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 9, 10, 11, 14, 16, 20, 21, 22, 26, 28, 31, 32, 33, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 9, 10, 13, 14, 15, 16, 20, 22, 26, 27, 28, 29, 32, 33, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 9, 10, 13, 14, 16, 20, 21, 22, 26, 28, 29, 32, 33, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 9, 10, 14, 15, 16, 20, 21, 22, 26, 27, 28, 32, 33, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 9, 10, 14, 16, 19, 20, 21, 22, 23, 26, 28, 32, 33, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 11, 13, 14, 15, 16, 20, 22, 26, 27, 28, 29, 31, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 11, 13, 14, 16, 17, 20, 22, 25, 26, 28, 29, 31, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 11, 13, 14, 16, 20, 21, 22, 26, 28, 29, 31, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 11, 14, 15, 16, 17, 20, 22, 25, 26, 27, 28, 31, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 11, 14, 15, 16, 20, 21, 22, 26, 27, 28, 31, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 11, 14, 16, 17, 19, 20, 22, 23, 25, 26, 28, 31, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 11, 14, 16, 17, 20, 21, 22, 25, 26, 28, 31, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 11, 14, 16, 19, 20, 21, 22, 23, 26, 28, 31, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 13, 14, 15, 16, 20, 21, 22, 26, 27, 28, 29, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 14, 15, 16, 17, 20, 21, 22, 25, 26, 27, 28, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 14, 16, 17, 19, 20, 21, 22, 23, 25, 26, 28, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 11, 12, 13, 15, 16, 18, 24, 26, 27, 29, 30, 31, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 11, 12, 13, 16, 17, 18, 24, 25, 26, 29, 30, 31, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 11, 12, 13, 16, 18, 21, 24, 26, 29, 30, 31, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 11, 12, 15, 16, 17, 18, 24, 25, 26, 27, 30, 31, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 11, 12, 15, 16, 18, 19, 23, 24, 26, 27, 30, 31, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 11, 12, 15, 16, 18, 21, 24, 26, 27, 30, 31, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 11, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 31, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 11, 12, 16, 17, 18, 21, 24, 25, 26, 30, 31, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 11, 12, 16, 18, 19, 21, 23, 24, 26, 30, 31, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 12, 13, 15, 16, 18, 21, 24, 26, 27, 29, 30, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 12, 15, 16, 17, 18, 19, 23, 24, 25, 26, 27, 30, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 12, 15, 16, 17, 18, 21, 24, 25, 26, 27, 30, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 12, 15, 16, 18, 19, 21, 23, 24, 26, 27, 30, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 11, 12, 13, 15, 16, 17, 18, 24, 25, 26, 27, 29, 30, 31, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 11, 12, 13, 15, 16, 18, 21, 24, 26, 27, 29, 30, 31, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 11, 12, 13, 16, 17, 18, 21, 24, 25, 26, 29, 30, 31, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 11, 12, 15, 16, 17, 18, 19, 23, 24, 25, 26, 27, 30, 31, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 11, 12, 15, 16, 17, 18, 21, 24, 25, 26, 27, 30, 31, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 11, 12, 15, 16, 18, 19, 21, 23, 24, 26, 27, 30, 31, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 11, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 31, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 12, 15, 16, 17, 18, 19, 21, 23, 24, 25, 26, 27, 30, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 9, 10, 11, 14, 15, 16, 20, 21, 22, 26, 27, 28, 31, 32, 33, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 9, 10, 11, 14, 16, 19, 20, 21, 22, 23, 26, 28, 31, 32, 33, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 9, 10, 13, 14, 15, 16, 20, 21, 22, 26, 27, 28, 29, 32, 33, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 11, 13, 14, 15, 16, 17, 20, 22, 25, 26, 27, 28, 29, 31, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 11, 13, 14, 15, 16, 20, 21, 22, 26, 27, 28, 29, 31, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 11, 13, 14, 16, 17, 20, 21, 22, 25, 26, 28, 29, 31, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 11, 14, 15, 16, 17, 20, 21, 22, 25, 26, 27, 28, 31, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 11, 14, 16, 17, 19, 20, 21, 22, 23, 25, 26, 28, 31, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 11, 12, 13, 15, 16, 17, 18, 24, 25, 26, 27, 29, 30, 31, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 11, 12, 13, 15, 16, 18, 21, 24, 26, 27, 29, 30, 31, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 11, 12, 13, 16, 17, 18, 21, 24, 25, 26, 29, 30, 31, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 11, 12, 15, 16, 17, 18, 19, 23, 24, 25, 26, 27, 30, 31, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 11, 12, 15, 16, 17, 18, 21, 24, 25, 26, 27, 30, 31, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 11, 12, 15, 16, 18, 19, 21, 23, 24, 26, 27, 30, 31, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 11, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 31, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 12, 15, 16, 17, 18, 19, 21, 23, 24, 25, 26, 27, 30, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 11, 12, 13, 15, 16, 17, 18, 21, 24, 25, 26, 27, 29, 30, 31, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 10, 11, 12, 15, 16, 17, 18, 19, 21, 23, 24, 25, 26, 27, 30, 31, 32, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 9, 12, 13, 15, 16, 20, 22, 26, 27, 29, 30, 33, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 9, 12, 13, 16, 19, 20, 22, 23, 26, 29, 30, 33, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 9, 12, 13, 16, 20, 21, 22, 26, 29, 30, 33, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 9, 12, 15, 16, 19, 20, 22, 23, 26, 27, 30, 33, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 9, 12, 15, 16, 20, 21, 22, 26, 27, 30, 33, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 9, 12, 16, 19, 20, 21, 22, 23, 26, 30, 33, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 15, 16, 20, 22, 26, 27, 29, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 16, 17, 20, 22, 25, 26, 29, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 16, 19, 20, 22, 23, 26, 29, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 16, 20, 21, 22, 26, 29, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 15, 16, 17, 20, 22, 25, 26, 27, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 15, 16, 19, 20, 22, 23, 26, 27, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 15, 16, 20, 21, 22, 26, 27, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 16, 17, 19, 20, 22, 23, 25, 26, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 16, 17, 20, 21, 22, 25, 26, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 16, 19, 20, 21, 22, 23, 26, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 13, 15, 16, 17, 20, 22, 25, 26, 27, 29, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 13, 15, 16, 19, 20, 22, 23, 26, 27, 29, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 13, 15, 16, 20, 21, 22, 26, 27, 29, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 13, 16, 17, 20, 21, 22, 25, 26, 29, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 13, 16, 19, 20, 21, 22, 23, 26, 29, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 15, 16, 17, 19, 20, 22, 23, 25, 26, 27, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 15, 16, 17, 20, 21, 22, 25, 26, 27, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 15, 16, 19, 20, 21, 22, 23, 26, 27, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 16, 17, 19, 20, 21, 22, 23, 25, 26, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 9, 12, 13, 15, 16, 19, 20, 22, 23, 26, 27, 29, 30, 33, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 9, 12, 13, 15, 16, 20, 21, 22, 26, 27, 29, 30, 33, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 9, 12, 13, 16, 19, 20, 21, 22, 23, 26, 29, 30, 33, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 9, 12, 15, 16, 19, 20, 21, 22, 23, 26, 27, 30, 33, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 13, 15, 16, 17, 20, 22, 25, 26, 27, 29, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 13, 15, 16, 19, 20, 22, 23, 26, 27, 29, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 13, 15, 16, 20, 21, 22, 26, 27, 29, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 13, 16, 17, 19, 20, 22, 23, 25, 26, 29, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 13, 16, 17, 20, 21, 22, 25, 26, 29, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 13, 16, 19, 20, 21, 22, 23, 26, 29, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 15, 16, 17, 19, 20, 22, 23, 25, 26, 27, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 15, 16, 17, 20, 21, 22, 25, 26, 27, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 15, 16, 19, 20, 21, 22, 23, 26, 27, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 16, 17, 19, 20, 21, 22, 23, 25, 26, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 13, 15, 16, 17, 20, 21, 22, 25, 26, 27, 29, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 13, 15, 16, 19, 20, 21, 22, 23, 26, 27, 29, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 12, 15, 16, 17, 19, 20, 21, 22, 23, 25, 26, 27, 30, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 13, 15, 16, 17, 19, 23, 25, 26, 27, 29, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 13, 15, 16, 17, 21, 25, 26, 27, 29, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 13, 15, 16, 19, 21, 23, 26, 27, 29, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 13, 16, 17, 19, 21, 23, 25, 26, 29, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 9, 11, 12, 15, 16, 17, 19, 21, 23, 25, 26, 27, 30, 31, 33, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 7, 11, 12, 13, 15, 16, 17, 19, 21, 23, 25, 26, 27, 29, 30, 31, 35, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 9, 11, 12, 13, 15, 16, 17, 19, 21, 23, 25, 26, 27, 29, 30, 31, 33, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 9, 12, 13, 15, 16, 20, 21, 22, 26, 27, 29, 30, 33, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 9, 12, 15, 16, 19, 20, 21, 22, 23, 26, 27, 30, 33, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 11, 12, 13, 15, 16, 17, 20, 22, 25, 26, 27, 29, 30, 31, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 11, 12, 13, 15, 16, 20, 21, 22, 26, 27, 29, 30, 31, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 11, 12, 13, 16, 17, 20, 21, 22, 25, 26, 29, 30, 31, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 11, 12, 15, 16, 17, 19, 20, 22, 23, 25, 26, 27, 30, 31, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 11, 12, 15, 16, 17, 20, 21, 22, 25, 26, 27, 30, 31, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 11, 12, 15, 16, 19, 20, 21, 22, 23, 26, 27, 30, 31, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 11, 12, 16, 17, 19, 20, 21, 22, 23, 25, 26, 30, 31, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 12, 15, 16, 17, 19, 20, 21, 22, 23, 25, 26, 27, 30, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 11, 12, 13, 15, 16, 17, 20, 21, 22, 25, 26, 27, 29, 30, 31, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 8, 11, 12, 15, 16, 17, 19, 20, 21, 22, 23, 25, 26, 27, 30, 31, 34, 36, 39, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 16, 18, 20, 22, 24, 26, 30, 32, 33, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 10, 11, 12, 16, 18, 20, 22, 24, 26, 30, 31, 32, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 10, 12, 13, 16, 18, 20, 22, 24, 26, 29, 30, 32, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 10, 12, 16, 17, 18, 20, 22, 24, 25, 26, 30, 32, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 10, 12, 16, 18, 19, 20, 22, 23, 24, 26, 30, 32, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 10, 12, 16, 18, 20, 21, 22, 24, 26, 30, 32, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 9, 10, 12, 13, 16, 18, 20, 22, 24, 26, 29, 30, 32, 33, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 9, 10, 12, 16, 18, 19, 20, 22, 23, 24, 26, 30, 32, 33, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 9, 10, 12, 16, 18, 20, 21, 22, 24, 26, 30, 32, 33, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 10, 11, 12, 13, 16, 18, 20, 22, 24, 26, 29, 30, 31, 32, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 10, 11, 12, 16, 17, 18, 20, 22, 24, 25, 26, 30, 31, 32, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 10, 11, 12, 16, 18, 20, 21, 22, 24, 26, 30, 31, 32, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 10, 12, 13, 16, 18, 19, 20, 22, 23, 24, 26, 29, 30, 32, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 10, 12, 13, 16, 18, 20, 21, 22, 24, 26, 29, 30, 32, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 10, 12, 16, 17, 18, 20, 21, 22, 24, 25, 26, 30, 32, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 10, 12, 16, 18, 19, 20, 21, 22, 23, 24, 26, 30, 32, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 9, 10, 13, 14, 16, 19, 20, 22, 23, 26, 28, 29, 32, 33, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 9, 10, 13, 14, 16, 20, 21, 22, 26, 28, 29, 32, 33, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 9, 10, 14, 16, 19, 20, 21, 22, 23, 26, 28, 32, 33, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 10, 11, 13, 14, 16, 17, 20, 22, 25, 26, 28, 29, 31, 32, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 10, 11, 13, 14, 16, 20, 21, 22, 26, 28, 29, 31, 32, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 10, 11, 14, 16, 17, 20, 21, 22, 25, 26, 28, 31, 32, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 10, 13, 14, 16, 19, 20, 21, 22, 23, 26, 28, 29, 32, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 11, 12, 13, 16, 17, 18, 24, 25, 26, 29, 30, 31, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 11, 12, 13, 16, 18, 19, 23, 24, 26, 29, 30, 31, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 11, 12, 13, 16, 18, 21, 24, 26, 29, 30, 31, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 11, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 31, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 11, 12, 16, 17, 18, 21, 24, 25, 26, 30, 31, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 11, 12, 16, 18, 19, 21, 23, 24, 26, 30, 31, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 12, 13, 16, 17, 18, 21, 24, 25, 26, 29, 30, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 12, 13, 16, 18, 19, 21, 23, 24, 26, 29, 30, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 11, 12, 13, 16, 17, 18, 19, 23, 24, 25, 26, 29, 30, 31, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 11, 12, 13, 16, 17, 18, 21, 24, 25, 26, 29, 30, 31, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 11, 12, 13, 16, 18, 19, 21, 23, 24, 26, 29, 30, 31, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 11, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 31, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 9, 10, 13, 14, 16, 19, 20, 21, 22, 23, 26, 28, 29, 32, 33, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 10, 11, 13, 14, 16, 17, 19, 20, 22, 23, 25, 26, 28, 29, 31, 32, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 10, 11, 13, 14, 16, 17, 20, 21, 22, 25, 26, 28, 29, 31, 32, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 11, 12, 13, 16, 17, 18, 19, 23, 24, 25, 26, 29, 30, 31, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 11, 12, 13, 16, 17, 18, 21, 24, 25, 26, 29, 30, 31, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 11, 12, 13, 16, 18, 19, 21, 23, 24, 26, 29, 30, 31, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 11, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 31, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 10, 11, 12, 13, 16, 17, 18, 19, 21, 23, 24, 25, 26, 29, 30, 31, 32, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 7, 8, 9, 10, 12, 13, 16, 18, 20, 22, 24, 26, 29, 30, 32, 33, 34, 35, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 7, 8, 9, 10, 12, 15, 16, 18, 20, 22, 24, 26, 27, 30, 32, 33, 34, 35, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 7, 8, 9, 10, 12, 16, 18, 19, 20, 22, 23, 24, 26, 30, 32, 33, 34, 35, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 7, 8, 9, 10, 12, 16, 18, 20, 21, 22, 24, 26, 30, 32, 33, 34, 35, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 7, 8, 10, 11, 12, 16, 18, 20, 21, 22, 24, 26, 30, 31, 32, 34, 35, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 7, 8, 10, 12, 13, 15, 16, 18, 20, 22, 24, 26, 27, 29, 30, 32, 34, 35, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 7, 8, 10, 12, 13, 16, 18, 20, 21, 22, 24, 26, 29, 30, 32, 34, 35, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 7, 8, 10, 12, 15, 16, 18, 20, 21, 22, 24, 26, 27, 30, 32, 34, 35, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 8, 9, 10, 12, 13, 15, 16, 18, 20, 22, 24, 26, 27, 29, 30, 32, 33, 34, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 8, 9, 10, 12, 13, 16, 18, 20, 21, 22, 24, 26, 29, 30, 32, 33, 34, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 8, 9, 10, 12, 15, 16, 18, 20, 21, 22, 24, 26, 27, 30, 32, 33, 34, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 8, 9, 10, 12, 16, 18, 19, 20, 21, 22, 23, 24, 26, 30, 32, 33, 34, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 8, 10, 12, 13, 15, 16, 18, 20, 21, 22, 24, 26, 27, 29, 30, 32, 34, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 8, 9, 10, 13, 14, 15, 16, 20, 21, 22, 26, 27, 28, 29, 32, 33, 34, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 11, 12, 13, 15, 16, 17, 18, 24, 25, 26, 27, 29, 30, 31, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 11, 12, 13, 15, 16, 18, 21, 24, 26, 27, 29, 30, 31, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 11, 12, 13, 16, 17, 18, 21, 24, 25, 26, 29, 30, 31, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 11, 12, 15, 16, 17, 18, 21, 24, 25, 26, 27, 30, 31, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 11, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 31, 32, 33, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 10, 11, 12, 13, 15, 16, 17, 18, 21, 24, 25, 26, 27, 29, 30, 31, 32, 35, 38, 40, 41]] ,
     [42, [1, 2, 4, 9, 10, 11, 12, 13, 15, 16, 17, 18, 21, 24, 25, 26, 27, 29, 30, 31, 32, 33, 38, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 9, 12, 13, 15, 16, 19, 20, 22, 23, 26, 27, 29, 30, 33, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 9, 12, 13, 15, 16, 20, 21, 22, 26, 27, 29, 30, 33, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 9, 12, 13, 16, 19, 20, 21, 22, 23, 26, 29, 30, 33, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 9, 12, 15, 16, 19, 20, 21, 22, 23, 26, 27, 30, 33, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 7, 8, 12, 13, 15, 16, 19, 20, 21, 22, 23, 26, 27, 29, 30, 34, 35, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 6, 8, 9, 12, 13, 15, 16, 19, 20, 21, 22, 23, 26, 27, 29, 30, 33, 34, 36, 37, 40, 41]] ,
     [42, [1, 2, 5, 7, 9, 11, 12, 13, 15, 16, 17, 19, 21, 23, 25, 26, 27, 29, 30, 31, 33, 35, 37, 40, 41]] ,
     [42, [1, 3, 4, 6, 7, 8, 9, 10, 13, 15, 18, 20, 21, 22, 24, 27, 29, 32, 33, 34, 35, 36, 38, 39, 41]] ,
     [42, [2, 3, 4, 6, 7, 8, 9, 10, 12, 15, 16, 18, 20, 22, 24, 26, 27, 30, 32, 33, 34, 35, 36, 38, 39, 40]] ,
     [42, [2, 3, 4, 6, 7, 8, 9, 10, 12, 16, 18, 20, 21, 22, 24, 26, 30, 32, 33, 34, 35, 36, 38, 39, 40]] ,
     [42, [2, 3, 4, 6, 8, 9, 10, 12, 15, 16, 18, 20, 21, 22, 24, 26, 27, 30, 32, 33, 34, 36, 38, 39, 40]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 16, 18, 20, 22, 24, 26, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 18, 24, 27, 28, 30, 31, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 16, 18, 20, 22, 24, 26, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 14, 15, 17, 18, 24, 25, 27, 28, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 16, 18, 20, 22, 24, 26, 29, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15, 16, 18, 20, 22, 24, 26, 27, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 16, 17, 18, 20, 22, 24, 25, 26, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 16, 18, 19, 20, 22, 23, 24, 26, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 16, 18, 20, 21, 22, 24, 26, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14, 15, 18, 20, 22, 24, 27, 28, 29, 31, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 11, 14, 15, 16, 18, 19, 23, 24, 26, 27, 28, 31, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 15, 17, 18, 24, 25, 27, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16, 18, 20, 22, 24, 26, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 16, 18, 20, 22, 24, 26, 29, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15, 16, 18, 20, 22, 24, 26, 27, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 16, 17, 18, 20, 22, 24, 25, 26, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 16, 18, 19, 20, 22, 23, 24, 26, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 16, 18, 20, 21, 22, 24, 26, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 15, 18, 20, 22, 24, 27, 29, 30, 31, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 16, 18, 20, 22, 24, 26, 29, 30, 31, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 15, 16, 18, 20, 22, 24, 26, 27, 30, 31, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 16, 17, 18, 20, 22, 24, 25, 26, 30, 31, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 16, 18, 19, 20, 22, 23, 24, 26, 30, 31, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 16, 18, 20, 21, 22, 24, 26, 30, 31, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 11, 13, 15, 17, 18, 20, 22, 24, 25, 27, 29, 31, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 11, 15, 16, 17, 18, 19, 23, 24, 25, 26, 27, 31, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 15, 16, 18, 20, 22, 24, 26, 27, 29, 30, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 16, 17, 18, 20, 22, 24, 25, 26, 29, 30, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 16, 18, 19, 20, 22, 23, 24, 26, 29, 30, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 16, 18, 20, 21, 22, 24, 26, 29, 30, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 12, 15, 16, 18, 19, 20, 22, 23, 24, 26, 27, 30, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 12, 15, 16, 18, 20, 21, 22, 24, 26, 27, 30, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 12, 16, 17, 18, 19, 20, 22, 23, 24, 25, 26, 30, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 12, 16, 17, 18, 20, 21, 22, 24, 25, 26, 30, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 12, 16, 18, 19, 20, 21, 22, 23, 24, 26, 30, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 11, 13, 15, 16, 18, 19, 20, 22, 23, 24, 26, 27, 29, 31, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 17, 18, 24, 25, 28, 30, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 13, 14, 16, 20, 22, 26, 28, 29, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 14, 15, 16, 20, 22, 26, 27, 28, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 14, 16, 17, 20, 22, 25, 26, 28, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 14, 16, 19, 20, 22, 23, 26, 28, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 14, 16, 20, 21, 22, 26, 28, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 13, 14, 15, 16, 20, 22, 26, 27, 28, 29, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 13, 14, 16, 17, 20, 22, 25, 26, 28, 29, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 13, 14, 16, 19, 20, 22, 23, 26, 28, 29, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 13, 14, 16, 20, 21, 22, 26, 28, 29, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 14, 15, 16, 17, 20, 22, 25, 26, 27, 28, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 14, 15, 16, 19, 20, 22, 23, 26, 27, 28, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 14, 15, 16, 20, 21, 22, 26, 27, 28, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 14, 16, 17, 19, 20, 22, 23, 25, 26, 28, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 14, 16, 17, 20, 21, 22, 25, 26, 28, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 14, 16, 19, 20, 21, 22, 23, 26, 28, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 14, 16, 18, 19, 23, 24, 26, 28, 30, 31, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14, 15, 16, 20, 22, 26, 27, 28, 29, 31, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14, 16, 17, 20, 22, 25, 26, 28, 29, 31, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14, 16, 19, 20, 22, 23, 26, 28, 29, 31, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14, 16, 20, 21, 22, 26, 28, 29, 31, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14, 17, 18, 20, 22, 24, 25, 28, 29, 31, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 11, 14, 15, 16, 20, 21, 22, 26, 27, 28, 31, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 11, 14, 16, 17, 18, 19, 23, 24, 25, 26, 28, 31, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 11, 14, 16, 17, 19, 20, 22, 23, 25, 26, 28, 31, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 11, 14, 16, 17, 20, 21, 22, 25, 26, 28, 31, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 11, 14, 16, 19, 20, 21, 22, 23, 26, 28, 31, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 13, 14, 15, 16, 19, 20, 22, 23, 26, 27, 28, 29, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 13, 14, 15, 16, 20, 21, 22, 26, 27, 28, 29, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 13, 14, 16, 17, 20, 21, 22, 25, 26, 28, 29, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 13, 14, 16, 19, 20, 21, 22, 23, 26, 28, 29, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 14, 15, 16, 19, 20, 21, 22, 23, 26, 27, 28, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 14, 16, 17, 19, 20, 21, 22, 23, 25, 26, 28, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 11, 13, 14, 16, 18, 19, 20, 22, 23, 24, 26, 28, 29, 31, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 15, 16, 18, 24, 26, 27, 29, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 16, 17, 18, 24, 25, 26, 29, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 16, 18, 19, 23, 24, 26, 29, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 16, 18, 21, 24, 26, 29, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 16, 17, 18, 24, 25, 26, 27, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 16, 18, 19, 23, 24, 26, 27, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 16, 18, 21, 24, 26, 27, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 16, 17, 18, 19, 23, 24, 25, 26, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 16, 17, 18, 21, 24, 25, 26, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 16, 18, 19, 21, 23, 24, 26, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 13, 15, 16, 17, 18, 24, 25, 26, 27, 29, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 13, 15, 16, 18, 19, 23, 24, 26, 27, 29, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 13, 15, 16, 18, 21, 24, 26, 27, 29, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 13, 16, 17, 18, 21, 24, 25, 26, 29, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 13, 16, 18, 19, 21, 23, 24, 26, 29, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 15, 16, 17, 18, 19, 23, 24, 25, 26, 27, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 15, 16, 17, 18, 21, 24, 25, 26, 27, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 15, 16, 18, 19, 21, 23, 24, 26, 27, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 13, 15, 16, 17, 18, 24, 25, 26, 27, 29, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 13, 15, 16, 18, 19, 23, 24, 26, 27, 29, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 13, 15, 16, 18, 21, 24, 26, 27, 29, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 13, 16, 17, 18, 19, 23, 24, 25, 26, 29, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 13, 16, 17, 18, 21, 24, 25, 26, 29, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 13, 16, 18, 19, 21, 23, 24, 26, 29, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 15, 16, 17, 18, 19, 23, 24, 25, 26, 27, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 15, 16, 17, 18, 21, 24, 25, 26, 27, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 15, 16, 18, 19, 21, 23, 24, 26, 27, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 13, 15, 16, 17, 18, 21, 24, 25, 26, 27, 29, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 13, 15, 16, 18, 19, 21, 23, 24, 26, 27, 29, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 12, 15, 16, 17, 18, 19, 21, 23, 24, 25, 26, 27, 30, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14, 15, 16, 20, 22, 26, 27, 28, 29, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14, 16, 17, 20, 22, 25, 26, 28, 29, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14, 16, 19, 20, 22, 23, 26, 28, 29, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14, 16, 20, 21, 22, 26, 28, 29, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 14, 15, 16, 17, 20, 22, 25, 26, 27, 28, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 14, 15, 16, 20, 21, 22, 26, 27, 28, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 14, 16, 17, 19, 20, 22, 23, 25, 26, 28, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 14, 16, 17, 20, 21, 22, 25, 26, 28, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 14, 16, 19, 20, 21, 22, 23, 26, 28, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 15, 16, 19, 20, 22, 23, 26, 27, 28, 29, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 15, 16, 20, 21, 22, 26, 27, 28, 29, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 16, 17, 20, 21, 22, 25, 26, 28, 29, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 16, 19, 20, 21, 22, 23, 26, 28, 29, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 14, 15, 16, 17, 20, 21, 22, 25, 26, 27, 28, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 14, 15, 16, 19, 20, 21, 22, 23, 26, 27, 28, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 14, 16, 17, 19, 20, 21, 22, 23, 25, 26, 28, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 11, 13, 14, 15, 16, 20, 21, 22, 26, 27, 28, 29, 31, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 11, 13, 14, 16, 17, 19, 20, 22, 23, 25, 26, 28, 29, 31, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 11, 13, 14, 16, 17, 20, 21, 22, 25, 26, 28, 29, 31, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 11, 13, 14, 16, 19, 20, 21, 22, 23, 26, 28, 29, 31, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 11, 14, 16, 17, 19, 20, 21, 22, 23, 25, 26, 28, 31, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 13, 14, 15, 16, 19, 20, 21, 22, 23, 26, 27, 28, 29, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 15, 16, 17, 18, 24, 25, 26, 27, 29, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 15, 16, 18, 19, 23, 24, 26, 27, 29, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 15, 16, 18, 21, 24, 26, 27, 29, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 16, 17, 18, 19, 23, 24, 25, 26, 29, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 16, 17, 18, 21, 24, 25, 26, 29, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 16, 18, 19, 21, 23, 24, 26, 29, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 15, 16, 17, 18, 19, 23, 24, 25, 26, 27, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 15, 16, 17, 18, 21, 24, 25, 26, 27, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 15, 16, 18, 19, 21, 23, 24, 26, 27, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 13, 15, 16, 17, 18, 21, 24, 25, 26, 27, 29, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 13, 15, 16, 18, 19, 21, 23, 24, 26, 27, 29, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 12, 15, 16, 17, 18, 19, 21, 23, 24, 25, 26, 27, 30, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 13, 15, 16, 17, 18, 19, 23, 24, 25, 26, 27, 29, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 13, 15, 16, 17, 18, 21, 24, 25, 26, 27, 29, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 13, 15, 16, 18, 19, 21, 23, 24, 26, 27, 29, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 13, 16, 17, 18, 19, 21, 23, 24, 25, 26, 29, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 15, 16, 17, 18, 19, 21, 23, 24, 25, 26, 27, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 16, 18, 20, 22, 24, 26, 30, 31, 32, 33, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 13, 16, 18, 20, 22, 24, 26, 29, 30, 32, 33, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 15, 16, 18, 20, 22, 24, 26, 27, 30, 32, 33, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 16, 18, 19, 20, 22, 23, 24, 26, 30, 32, 33, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 16, 18, 20, 21, 22, 24, 26, 30, 32, 33, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 13, 16, 18, 20, 22, 24, 26, 29, 30, 31, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 15, 16, 18, 20, 22, 24, 26, 27, 30, 31, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 16, 17, 18, 20, 22, 24, 25, 26, 30, 31, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 16, 18, 19, 20, 22, 23, 24, 26, 30, 31, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 16, 18, 20, 21, 22, 24, 26, 30, 31, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 12, 13, 15, 16, 18, 20, 22, 24, 26, 27, 29, 30, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 12, 13, 16, 18, 20, 21, 22, 24, 26, 29, 30, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 12, 15, 16, 17, 18, 20, 22, 24, 25, 26, 27, 30, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 12, 15, 16, 18, 20, 21, 22, 24, 26, 27, 30, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 12, 16, 17, 18, 19, 20, 22, 23, 24, 25, 26, 30, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 12, 16, 17, 18, 20, 21, 22, 24, 25, 26, 30, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 12, 16, 18, 19, 20, 21, 22, 23, 24, 26, 30, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 15, 16, 18, 20, 22, 24, 26, 27, 30, 31, 32, 33, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 16, 18, 19, 20, 22, 23, 24, 26, 30, 31, 32, 33, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 16, 18, 20, 21, 22, 24, 26, 30, 31, 32, 33, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 9, 10, 12, 13, 15, 16, 18, 20, 22, 24, 26, 27, 29, 30, 32, 33, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 9, 10, 12, 13, 16, 18, 20, 21, 22, 24, 26, 29, 30, 32, 33, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 9, 10, 12, 15, 16, 18, 20, 21, 22, 24, 26, 27, 30, 32, 33, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 9, 10, 12, 16, 18, 19, 20, 21, 22, 23, 24, 26, 30, 32, 33, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 11, 12, 13, 15, 16, 18, 20, 22, 24, 26, 27, 29, 30, 31, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 11, 12, 13, 16, 17, 18, 20, 22, 24, 25, 26, 29, 30, 31, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 11, 12, 13, 16, 18, 20, 21, 22, 24, 26, 29, 30, 31, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 11, 12, 15, 16, 17, 18, 20, 22, 24, 25, 26, 27, 30, 31, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 11, 12, 15, 16, 18, 20, 21, 22, 24, 26, 27, 30, 31, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 11, 12, 16, 17, 18, 19, 20, 22, 23, 24, 25, 26, 30, 31, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 11, 12, 16, 17, 18, 20, 21, 22, 24, 25, 26, 30, 31, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 11, 12, 16, 18, 19, 20, 21, 22, 23, 24, 26, 30, 31, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 12, 13, 15, 16, 18, 20, 21, 22, 24, 26, 27, 29, 30, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 12, 15, 16, 17, 18, 20, 21, 22, 24, 25, 26, 27, 30, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 12, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 30, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 9, 10, 11, 14, 15, 16, 20, 21, 22, 26, 27, 28, 31, 32, 33, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 9, 10, 11, 14, 16, 19, 20, 21, 22, 23, 26, 28, 31, 32, 33, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 9, 10, 13, 14, 15, 16, 20, 21, 22, 26, 27, 28, 29, 32, 33, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 11, 13, 14, 15, 16, 17, 20, 22, 25, 26, 27, 28, 29, 31, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 11, 13, 14, 15, 16, 20, 21, 22, 26, 27, 28, 29, 31, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 11, 13, 14, 16, 17, 20, 21, 22, 25, 26, 28, 29, 31, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 11, 14, 15, 16, 17, 20, 21, 22, 25, 26, 27, 28, 31, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 11, 14, 16, 17, 19, 20, 21, 22, 23, 25, 26, 28, 31, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 11, 12, 13, 15, 16, 17, 18, 24, 25, 26, 27, 29, 30, 31, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 11, 12, 13, 15, 16, 18, 21, 24, 26, 27, 29, 30, 31, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 11, 12, 13, 16, 17, 18, 21, 24, 25, 26, 29, 30, 31, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 11, 12, 15, 16, 17, 18, 19, 23, 24, 25, 26, 27, 30, 31, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 11, 12, 15, 16, 17, 18, 21, 24, 25, 26, 27, 30, 31, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 11, 12, 15, 16, 18, 19, 21, 23, 24, 26, 27, 30, 31, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 11, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 31, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 12, 15, 16, 17, 18, 19, 21, 23, 24, 25, 26, 27, 30, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 10, 11, 12, 15, 16, 17, 18, 19, 21, 23, 24, 25, 26, 27, 30, 31, 32, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 8, 10, 11, 13, 14, 15, 16, 17, 20, 21, 22, 25, 26, 27, 28, 29, 31, 32, 34, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 11, 12, 13, 15, 16, 17, 18, 21, 24, 25, 26, 27, 29, 30, 31, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 9, 10, 11, 12, 15, 16, 17, 18, 19, 21, 23, 24, 25, 26, 27, 30, 31, 32, 33, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 14, 15, 17, 18, 24, 25, 27, 28, 30, 32, 33, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 9, 12, 13, 14, 15, 18, 20, 22, 24, 27, 28, 29, 30, 33, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 9, 12, 13, 15, 16, 19, 20, 22, 23, 26, 27, 29, 30, 33, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 9, 12, 13, 15, 16, 20, 21, 22, 26, 27, 29, 30, 33, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 9, 12, 13, 16, 19, 20, 21, 22, 23, 26, 29, 30, 33, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 9, 12, 14, 15, 16, 18, 19, 23, 24, 26, 27, 28, 30, 33, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 9, 12, 15, 16, 19, 20, 21, 22, 23, 26, 27, 30, 33, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 10, 14, 15, 16, 17, 18, 19, 23, 24, 25, 26, 27, 28, 32, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 15, 16, 17, 20, 22, 25, 26, 27, 29, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 15, 16, 19, 20, 22, 23, 26, 27, 29, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 15, 16, 20, 21, 22, 26, 27, 29, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 16, 17, 19, 20, 22, 23, 25, 26, 29, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 16, 17, 20, 21, 22, 25, 26, 29, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 16, 19, 20, 21, 22, 23, 26, 29, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 15, 16, 17, 19, 20, 22, 23, 25, 26, 27, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 15, 16, 17, 20, 21, 22, 25, 26, 27, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 15, 16, 19, 20, 21, 22, 23, 26, 27, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 16, 17, 19, 20, 21, 22, 23, 25, 26, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 13, 15, 16, 17, 20, 21, 22, 25, 26, 27, 29, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 13, 15, 16, 19, 20, 21, 22, 23, 26, 27, 29, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 12, 15, 16, 17, 19, 20, 21, 22, 23, 25, 26, 27, 30, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 9, 12, 13, 15, 16, 19, 20, 21, 22, 23, 26, 27, 29, 30, 33, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 13, 15, 16, 17, 19, 20, 22, 23, 25, 26, 27, 29, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 13, 15, 16, 17, 20, 21, 22, 25, 26, 27, 29, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 13, 15, 16, 19, 20, 21, 22, 23, 26, 27, 29, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 13, 16, 17, 19, 20, 21, 22, 23, 25, 26, 29, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 15, 16, 17, 19, 20, 21, 22, 23, 25, 26, 27, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 6, 7, 8, 11, 12, 15, 16, 17, 19, 20, 21, 22, 23, 25, 26, 27, 30, 31, 34, 35, 36, 39, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 13, 16, 18, 20, 22, 24, 26, 29, 30, 32, 33, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 16, 18, 19, 20, 22, 23, 24, 26, 30, 32, 33, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 16, 18, 20, 21, 22, 24, 26, 30, 32, 33, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 10, 11, 12, 13, 16, 18, 20, 22, 24, 26, 29, 30, 31, 32, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 10, 11, 12, 16, 17, 18, 20, 22, 24, 25, 26, 30, 31, 32, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 10, 11, 12, 16, 18, 20, 21, 22, 24, 26, 30, 31, 32, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 10, 12, 13, 16, 18, 19, 20, 22, 23, 24, 26, 29, 30, 32, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 10, 12, 13, 16, 18, 20, 21, 22, 24, 26, 29, 30, 32, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 10, 12, 16, 17, 18, 20, 21, 22, 24, 25, 26, 30, 32, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 10, 12, 16, 18, 19, 20, 21, 22, 23, 24, 26, 30, 32, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 9, 10, 12, 13, 16, 18, 19, 20, 22, 23, 24, 26, 29, 30, 32, 33, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 9, 10, 12, 13, 16, 18, 20, 21, 22, 24, 26, 29, 30, 32, 33, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 9, 10, 12, 16, 18, 19, 20, 21, 22, 23, 24, 26, 30, 32, 33, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 10, 11, 12, 13, 16, 17, 18, 20, 22, 24, 25, 26, 29, 30, 31, 32, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 10, 11, 12, 13, 16, 18, 20, 21, 22, 24, 26, 29, 30, 31, 32, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 10, 11, 12, 16, 17, 18, 20, 21, 22, 24, 25, 26, 30, 31, 32, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 10, 12, 13, 16, 18, 19, 20, 21, 22, 23, 24, 26, 29, 30, 32, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 9, 10, 13, 14, 16, 19, 20, 21, 22, 23, 26, 28, 29, 32, 33, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 10, 11, 13, 14, 16, 17, 20, 21, 22, 25, 26, 28, 29, 31, 32, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 11, 12, 13, 16, 17, 18, 19, 23, 24, 25, 26, 29, 30, 31, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 11, 12, 13, 16, 17, 18, 21, 24, 25, 26, 29, 30, 31, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 11, 12, 13, 16, 18, 19, 21, 23, 24, 26, 29, 30, 31, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 11, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 31, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 10, 11, 12, 13, 16, 17, 18, 19, 21, 23, 24, 25, 26, 29, 30, 31, 32, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 8, 10, 11, 13, 14, 16, 17, 19, 20, 21, 22, 23, 25, 26, 28, 29, 31, 32, 34, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 9, 10, 11, 12, 13, 16, 17, 18, 19, 21, 23, 24, 25, 26, 29, 30, 31, 32, 33, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 7, 8, 9, 10, 12, 13, 15, 16, 18, 20, 22, 24, 26, 27, 29, 30, 32, 33, 34, 35, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 7, 8, 9, 10, 12, 13, 16, 18, 20, 21, 22, 24, 26, 29, 30, 32, 33, 34, 35, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 7, 8, 9, 10, 12, 15, 16, 18, 20, 21, 22, 24, 26, 27, 30, 32, 33, 34, 35, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 7, 8, 9, 10, 12, 16, 18, 19, 20, 21, 22, 23, 24, 26, 30, 32, 33, 34, 35, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 8, 9, 10, 12, 13, 15, 16, 18, 20, 21, 22, 24, 26, 27, 29, 30, 32, 33, 34, 36, 38, 40, 41]] ,
     [42, [1, 2, 4, 7, 9, 10, 11, 12, 13, 15, 16, 17, 18, 21, 24, 25, 26, 27, 29, 30, 31, 32, 33, 35, 38, 40, 41]] ,
     [42, [2, 3, 4, 6, 7, 8, 9, 10, 12, 15, 16, 18, 20, 21, 22, 24, 26, 27, 30, 32, 33, 34, 35, 36, 38, 39, 40]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 16, 18, 20, 22, 24, 26, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 16, 18, 20, 22, 24, 26, 29, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15, 16, 18, 20, 22, 24, 26, 27, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 16, 17, 18, 20, 22, 24, 25, 26, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 16, 18, 19, 20, 22, 23, 24, 26, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 16, 18, 20, 21, 22, 24, 26, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 16, 18, 20, 22, 24, 26, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15, 16, 18, 20, 22, 24, 26, 27, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 16, 17, 18, 20, 22, 24, 25, 26, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 16, 18, 19, 20, 22, 23, 24, 26, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 16, 18, 20, 21, 22, 24, 26, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 15, 16, 18, 20, 22, 24, 26, 27, 29, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 16, 17, 18, 20, 22, 24, 25, 26, 29, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 16, 18, 19, 20, 22, 23, 24, 26, 29, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 16, 18, 20, 21, 22, 24, 26, 29, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15, 16, 18, 19, 20, 22, 23, 24, 26, 27, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15, 16, 18, 20, 21, 22, 24, 26, 27, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 16, 17, 18, 19, 20, 22, 23, 24, 25, 26, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 16, 17, 18, 20, 21, 22, 24, 25, 26, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 16, 18, 19, 20, 21, 22, 23, 24, 26, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 16, 18, 20, 22, 24, 26, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 15, 16, 18, 20, 22, 24, 26, 27, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16, 17, 18, 20, 22, 24, 25, 26, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16, 18, 19, 20, 22, 23, 24, 26, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16, 18, 20, 21, 22, 24, 26, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 15, 16, 18, 20, 22, 24, 26, 27, 29, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 16, 17, 18, 20, 22, 24, 25, 26, 29, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 16, 18, 19, 20, 22, 23, 24, 26, 29, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 16, 18, 20, 21, 22, 24, 26, 29, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15, 16, 17, 18, 20, 22, 24, 25, 26, 27, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15, 16, 18, 19, 20, 22, 23, 24, 26, 27, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15, 16, 18, 20, 21, 22, 24, 26, 27, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 16, 17, 18, 19, 20, 22, 23, 24, 25, 26, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 16, 17, 18, 20, 21, 22, 24, 25, 26, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 16, 18, 19, 20, 21, 22, 23, 24, 26, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15, 16, 18, 20, 22, 24, 26, 27, 29, 30, 31, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 16, 17, 18, 20, 22, 24, 25, 26, 29, 30, 31, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 16, 18, 19, 20, 22, 23, 24, 26, 29, 30, 31, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 16, 18, 20, 21, 22, 24, 26, 29, 30, 31, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 15, 16, 18, 20, 21, 22, 24, 26, 27, 30, 31, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 16, 17, 18, 19, 20, 22, 23, 24, 25, 26, 30, 31, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 16, 17, 18, 20, 21, 22, 24, 25, 26, 30, 31, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 16, 18, 19, 20, 21, 22, 23, 24, 26, 30, 31, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 15, 16, 18, 19, 20, 22, 23, 24, 26, 27, 29, 30, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 15, 16, 18, 20, 21, 22, 24, 26, 27, 29, 30, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 16, 17, 18, 20, 21, 22, 24, 25, 26, 29, 30, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 16, 18, 19, 20, 21, 22, 23, 24, 26, 29, 30, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 12, 15, 16, 18, 19, 20, 21, 22, 23, 24, 26, 27, 30, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 12, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 30, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 13, 14, 15, 16, 20, 22, 26, 27, 28, 29, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 13, 14, 16, 17, 20, 22, 25, 26, 28, 29, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 13, 14, 16, 19, 20, 22, 23, 26, 28, 29, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 13, 14, 16, 20, 21, 22, 26, 28, 29, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 14, 15, 16, 17, 20, 22, 25, 26, 27, 28, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 14, 15, 16, 20, 21, 22, 26, 27, 28, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 14, 16, 17, 19, 20, 22, 23, 25, 26, 28, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 14, 16, 17, 20, 21, 22, 25, 26, 28, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 14, 16, 19, 20, 21, 22, 23, 26, 28, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 13, 14, 15, 16, 19, 20, 22, 23, 26, 27, 28, 29, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 13, 14, 15, 16, 20, 21, 22, 26, 27, 28, 29, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 13, 14, 16, 17, 20, 21, 22, 25, 26, 28, 29, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 13, 14, 16, 19, 20, 21, 22, 23, 26, 28, 29, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 14, 15, 16, 17, 20, 21, 22, 25, 26, 27, 28, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 14, 15, 16, 19, 20, 21, 22, 23, 26, 27, 28, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 14, 16, 17, 19, 20, 21, 22, 23, 25, 26, 28, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14, 15, 16, 20, 21, 22, 26, 27, 28, 29, 31, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14, 16, 17, 19, 20, 22, 23, 25, 26, 28, 29, 31, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14, 16, 17, 20, 21, 22, 25, 26, 28, 29, 31, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14, 16, 19, 20, 21, 22, 23, 26, 28, 29, 31, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 11, 14, 16, 17, 19, 20, 21, 22, 23, 25, 26, 28, 31, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 13, 14, 15, 16, 19, 20, 21, 22, 23, 26, 27, 28, 29, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 15, 16, 17, 18, 24, 25, 26, 27, 29, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 15, 16, 18, 19, 23, 24, 26, 27, 29, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 15, 16, 18, 21, 24, 26, 27, 29, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 16, 17, 18, 19, 23, 24, 25, 26, 29, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 16, 17, 18, 21, 24, 25, 26, 29, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 16, 18, 19, 21, 23, 24, 26, 29, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 16, 17, 18, 19, 23, 24, 25, 26, 27, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 16, 17, 18, 21, 24, 25, 26, 27, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 16, 18, 19, 21, 23, 24, 26, 27, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 16, 17, 18, 19, 21, 23, 24, 25, 26, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 13, 15, 16, 17, 18, 21, 24, 25, 26, 27, 29, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 13, 15, 16, 18, 19, 21, 23, 24, 26, 27, 29, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 12, 15, 16, 17, 18, 19, 21, 23, 24, 25, 26, 27, 30, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 13, 15, 16, 17, 18, 19, 23, 24, 25, 26, 27, 29, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 13, 15, 16, 17, 18, 21, 24, 25, 26, 27, 29, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 13, 15, 16, 18, 19, 21, 23, 24, 26, 27, 29, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 13, 16, 17, 18, 19, 21, 23, 24, 25, 26, 29, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 15, 16, 17, 18, 19, 21, 23, 24, 25, 26, 27, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14, 15, 16, 17, 20, 22, 25, 26, 27, 28, 29, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14, 15, 16, 20, 21, 22, 26, 27, 28, 29, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14, 16, 17, 19, 20, 22, 23, 25, 26, 28, 29, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14, 16, 17, 20, 21, 22, 25, 26, 28, 29, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14, 16, 19, 20, 21, 22, 23, 26, 28, 29, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 14, 15, 16, 17, 20, 21, 22, 25, 26, 27, 28, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 14, 16, 17, 19, 20, 21, 22, 23, 25, 26, 28, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 15, 16, 19, 20, 21, 22, 23, 26, 27, 28, 29, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 10, 11, 13, 14, 16, 17, 19, 20, 21, 22, 23, 25, 26, 28, 29, 31, 32, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 15, 16, 17, 18, 21, 24, 25, 26, 27, 29, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 15, 16, 18, 19, 21, 23, 24, 26, 27, 29, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 16, 17, 18, 19, 21, 23, 24, 25, 26, 29, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 15, 16, 17, 18, 19, 21, 23, 24, 25, 26, 27, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 10, 11, 12, 13, 15, 16, 17, 18, 19, 21, 23, 24, 25, 26, 27, 29, 30, 31, 32, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 15, 16, 18, 20, 22, 24, 26, 27, 30, 31, 32, 33, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 16, 18, 19, 20, 22, 23, 24, 26, 30, 31, 32, 33, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 16, 18, 20, 21, 22, 24, 26, 30, 31, 32, 33, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 13, 15, 16, 18, 20, 22, 24, 26, 27, 29, 30, 32, 33, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 13, 16, 18, 20, 21, 22, 24, 26, 29, 30, 32, 33, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 15, 16, 18, 20, 21, 22, 24, 26, 27, 30, 32, 33, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 16, 18, 19, 20, 21, 22, 23, 24, 26, 30, 32, 33, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 13, 15, 16, 18, 20, 22, 24, 26, 27, 29, 30, 31, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 13, 16, 17, 18, 20, 22, 24, 25, 26, 29, 30, 31, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 13, 16, 18, 20, 21, 22, 24, 26, 29, 30, 31, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 15, 16, 17, 18, 20, 22, 24, 25, 26, 27, 30, 31, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 15, 16, 18, 20, 21, 22, 24, 26, 27, 30, 31, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 16, 17, 18, 19, 20, 22, 23, 24, 25, 26, 30, 31, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 16, 17, 18, 20, 21, 22, 24, 25, 26, 30, 31, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 16, 18, 19, 20, 21, 22, 23, 24, 26, 30, 31, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 12, 13, 15, 16, 18, 20, 21, 22, 24, 26, 27, 29, 30, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 12, 15, 16, 17, 18, 20, 21, 22, 24, 25, 26, 27, 30, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 12, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 30, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 15, 16, 18, 20, 21, 22, 24, 26, 27, 30, 31, 32, 33, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 16, 18, 19, 20, 21, 22, 23, 24, 26, 30, 31, 32, 33, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 9, 10, 12, 13, 15, 16, 18, 20, 21, 22, 24, 26, 27, 29, 30, 32, 33, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 11, 12, 13, 15, 16, 18, 20, 21, 22, 24, 26, 27, 29, 30, 31, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 11, 12, 13, 16, 17, 18, 20, 21, 22, 24, 25, 26, 29, 30, 31, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 11, 12, 15, 16, 17, 18, 20, 21, 22, 24, 25, 26, 27, 30, 31, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 11, 12, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 30, 31, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 8, 10, 11, 13, 14, 15, 16, 17, 20, 21, 22, 25, 26, 27, 28, 29, 31, 32, 34, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 11, 12, 13, 15, 16, 17, 18, 21, 24, 25, 26, 27, 29, 30, 31, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 7, 9, 10, 11, 12, 15, 16, 17, 18, 19, 21, 23, 24, 25, 26, 27, 30, 31, 32, 33, 35, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 9, 12, 13, 15, 16, 19, 20, 21, 22, 23, 26, 27, 29, 30, 33, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 15, 16, 17, 19, 20, 22, 23, 25, 26, 27, 29, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 15, 16, 17, 20, 21, 22, 25, 26, 27, 29, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 15, 16, 19, 20, 21, 22, 23, 26, 27, 29, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 16, 17, 19, 20, 21, 22, 23, 25, 26, 29, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 15, 16, 17, 19, 20, 21, 22, 23, 25, 26, 27, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 8, 11, 12, 13, 15, 16, 17, 19, 20, 21, 22, 23, 25, 26, 27, 29, 30, 31, 34, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 13, 16, 18, 19, 20, 22, 23, 24, 26, 29, 30, 32, 33, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 13, 16, 18, 20, 21, 22, 24, 26, 29, 30, 32, 33, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 16, 18, 19, 20, 21, 22, 23, 24, 26, 30, 32, 33, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 10, 11, 12, 13, 16, 17, 18, 20, 22, 24, 25, 26, 29, 30, 31, 32, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 10, 11, 12, 13, 16, 18, 20, 21, 22, 24, 26, 29, 30, 31, 32, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 10, 11, 12, 16, 17, 18, 20, 21, 22, 24, 25, 26, 30, 31, 32, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 10, 12, 13, 16, 18, 19, 20, 21, 22, 23, 24, 26, 29, 30, 32, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 9, 10, 12, 13, 16, 18, 19, 20, 21, 22, 23, 24, 26, 29, 30, 32, 33, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 10, 11, 12, 13, 16, 17, 18, 19, 20, 22, 23, 24, 25, 26, 29, 30, 31, 32, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 10, 11, 12, 13, 16, 17, 18, 20, 21, 22, 24, 25, 26, 29, 30, 31, 32, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 8, 10, 11, 13, 14, 16, 17, 19, 20, 21, 22, 23, 25, 26, 28, 29, 31, 32, 34, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 7, 9, 10, 11, 12, 13, 16, 17, 18, 19, 21, 23, 24, 25, 26, 29, 30, 31, 32, 33, 35, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 6, 7, 8, 9, 10, 12, 13, 15, 16, 18, 20, 21, 22, 24, 26, 27, 29, 30, 32, 33, 34, 35, 36, 38, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 16, 18, 20, 22, 24, 26, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 17, 18, 24, 25, 27, 28, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15, 16, 18, 20, 22, 24, 26, 27, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 16, 17, 18, 20, 22, 24, 25, 26, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 16, 18, 19, 20, 22, 23, 24, 26, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 16, 18, 20, 21, 22, 24, 26, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 15, 16, 18, 20, 22, 24, 26, 27, 29, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 16, 17, 18, 20, 22, 24, 25, 26, 29, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 16, 18, 19, 20, 22, 23, 24, 26, 29, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 16, 18, 20, 21, 22, 24, 26, 29, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15, 16, 17, 18, 20, 22, 24, 25, 26, 27, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15, 16, 18, 19, 20, 22, 23, 24, 26, 27, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15, 16, 18, 20, 21, 22, 24, 26, 27, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 16, 17, 18, 19, 20, 22, 23, 24, 25, 26, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 16, 17, 18, 20, 21, 22, 24, 25, 26, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 16, 18, 19, 20, 21, 22, 23, 24, 26, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 18, 20, 22, 24, 27, 28, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 15, 16, 18, 20, 22, 24, 26, 27, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 16, 17, 18, 20, 22, 24, 25, 26, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 16, 18, 19, 20, 22, 23, 24, 26, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 16, 18, 20, 21, 22, 24, 26, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15, 16, 18, 20, 21, 22, 24, 26, 27, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 16, 17, 18, 19, 20, 22, 23, 24, 25, 26, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 16, 17, 18, 20, 21, 22, 24, 25, 26, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 16, 18, 19, 20, 21, 22, 23, 24, 26, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14, 15, 17, 18, 20, 22, 24, 25, 27, 28, 29, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 14, 15, 16, 17, 18, 19, 23, 24, 25, 26, 27, 28, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 15, 16, 18, 19, 20, 22, 23, 24, 26, 27, 29, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 15, 16, 18, 20, 21, 22, 24, 26, 27, 29, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 16, 17, 18, 20, 21, 22, 24, 25, 26, 29, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 16, 18, 19, 20, 21, 22, 23, 24, 26, 29, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15, 16, 18, 19, 20, 21, 22, 23, 24, 26, 27, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14, 15, 16, 18, 19, 20, 22, 23, 24, 26, 27, 28, 29, 31, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15, 16, 18, 20, 22, 24, 26, 27, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15, 17, 18, 20, 22, 24, 25, 27, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 16, 17, 18, 20, 22, 24, 25, 26, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 16, 18, 19, 20, 22, 23, 24, 26, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 16, 18, 20, 21, 22, 24, 26, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 15, 16, 17, 18, 20, 22, 24, 25, 26, 27, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 15, 16, 18, 20, 21, 22, 24, 26, 27, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16, 17, 18, 19, 20, 22, 23, 24, 25, 26, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16, 17, 18, 20, 21, 22, 24, 25, 26, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16, 18, 19, 20, 21, 22, 23, 24, 26, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 15, 16, 18, 19, 20, 22, 23, 24, 26, 27, 29, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 15, 16, 18, 20, 21, 22, 24, 26, 27, 29, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 16, 17, 18, 20, 21, 22, 24, 25, 26, 29, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 16, 18, 19, 20, 21, 22, 23, 24, 26, 29, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15, 16, 17, 18, 20, 21, 22, 24, 25, 26, 27, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15, 16, 18, 19, 20, 21, 22, 23, 24, 26, 27, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15, 16, 18, 20, 21, 22, 24, 26, 27, 29, 30, 31, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 16, 17, 18, 19, 20, 22, 23, 24, 25, 26, 29, 30, 31, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 16, 17, 18, 20, 21, 22, 24, 25, 26, 29, 30, 31, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 16, 18, 19, 20, 21, 22, 23, 24, 26, 29, 30, 31, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 30, 31, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 15, 16, 18, 19, 20, 21, 22, 23, 24, 26, 27, 29, 30, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17, 20, 22, 25, 26, 27, 28, 29, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 13, 14, 15, 16, 20, 21, 22, 26, 27, 28, 29, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 13, 14, 16, 17, 19, 20, 22, 23, 25, 26, 28, 29, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 13, 14, 16, 17, 20, 21, 22, 25, 26, 28, 29, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 13, 14, 16, 19, 20, 21, 22, 23, 26, 28, 29, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 14, 15, 16, 17, 20, 21, 22, 25, 26, 27, 28, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 14, 16, 17, 19, 20, 21, 22, 23, 25, 26, 28, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 13, 14, 15, 16, 19, 20, 21, 22, 23, 26, 27, 28, 29, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14, 16, 17, 19, 20, 21, 22, 23, 25, 26, 28, 29, 31, 32, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 15, 16, 17, 18, 19, 23, 24, 25, 26, 27, 29, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 15, 16, 17, 18, 21, 24, 25, 26, 27, 29, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 15, 16, 18, 19, 21, 23, 24, 26, 27, 29, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 16, 17, 18, 19, 21, 23, 24, 25, 26, 29, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 16, 17, 18, 19, 21, 23, 24, 25, 26, 27, 30, 31, 32, 33, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 10, 11, 12, 13, 15, 16, 17, 18, 19, 21, 23, 24, 25, 26, 27, 29, 30, 31, 32, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14, 15, 16, 17, 19, 20, 22, 23, 25, 26, 27, 28, 29, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14, 15, 16, 17, 20, 21, 22, 25, 26, 27, 28, 29, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14, 16, 17, 19, 20, 21, 22, 23, 25, 26, 28, 29, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 15, 16, 17, 18, 19, 21, 23, 24, 25, 26, 27, 29, 30, 31, 32, 33, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 15, 16, 18, 20, 21, 22, 24, 26, 27, 30, 31, 32, 33, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 16, 18, 19, 20, 21, 22, 23, 24, 26, 30, 31, 32, 33, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 13, 15, 16, 18, 20, 21, 22, 24, 26, 27, 29, 30, 32, 33, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 13, 15, 16, 17, 18, 20, 22, 24, 25, 26, 27, 29, 30, 31, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 13, 15, 16, 18, 20, 21, 22, 24, 26, 27, 29, 30, 31, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 13, 16, 17, 18, 20, 21, 22, 24, 25, 26, 29, 30, 31, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 15, 16, 17, 18, 20, 21, 22, 24, 25, 26, 27, 30, 31, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 30, 31, 32, 34, 35, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 6, 8, 10, 11, 12, 13, 15, 16, 17, 18, 20, 21, 22, 24, 25, 26, 27, 29, 30, 31, 32, 34, 36, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 15, 16, 17, 19, 20, 21, 22, 23, 25, 26, 27, 29, 30, 31, 34, 35, 36, 37, 39, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 13, 16, 18, 19, 20, 21, 22, 23, 24, 26, 29, 30, 32, 33, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 10, 11, 12, 13, 16, 17, 18, 19, 20, 22, 23, 24, 25, 26, 29, 30, 31, 32, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 10, 11, 12, 13, 16, 17, 18, 20, 21, 22, 24, 25, 26, 29, 30, 31, 32, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 8, 10, 11, 12, 13, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 29, 30, 31, 32, 34, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 16, 18, 20, 22, 24, 26, 27, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 16, 17, 18, 20, 22, 24, 25, 26, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 16, 18, 19, 20, 22, 23, 24, 26, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 16, 18, 20, 21, 22, 24, 26, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15, 16, 17, 18, 20, 22, 24, 25, 26, 27, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15, 16, 18, 20, 21, 22, 24, 26, 27, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 16, 17, 18, 19, 20, 22, 23, 24, 25, 26, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 16, 17, 18, 20, 21, 22, 24, 25, 26, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 16, 18, 19, 20, 21, 22, 23, 24, 26, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 15, 16, 18, 19, 20, 22, 23, 24, 26, 27, 29, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 15, 16, 18, 20, 21, 22, 24, 26, 27, 29, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 16, 17, 18, 20, 21, 22, 24, 25, 26, 29, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 16, 18, 19, 20, 21, 22, 23, 24, 26, 29, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15, 16, 17, 18, 20, 21, 22, 24, 25, 26, 27, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15, 16, 18, 19, 20, 21, 22, 23, 24, 26, 27, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 15, 16, 18, 20, 21, 22, 24, 26, 27, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 16, 17, 18, 19, 20, 22, 23, 24, 25, 26, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 16, 17, 18, 20, 21, 22, 24, 25, 26, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 16, 18, 19, 20, 21, 22, 23, 24, 26, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 15, 16, 18, 19, 20, 21, 22, 23, 24, 26, 27, 29, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15, 16, 17, 18, 20, 22, 24, 25, 26, 27, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15, 16, 18, 20, 21, 22, 24, 26, 27, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 16, 17, 18, 19, 20, 22, 23, 24, 25, 26, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 16, 17, 18, 20, 21, 22, 24, 25, 26, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 16, 18, 19, 20, 21, 22, 23, 24, 26, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 15, 16, 17, 18, 20, 21, 22, 24, 25, 26, 27, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 15, 16, 18, 19, 20, 21, 22, 23, 24, 26, 27, 29, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 29, 30, 31, 32, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17, 19, 20, 22, 23, 25, 26, 27, 28, 29, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17, 20, 21, 22, 25, 26, 27, 28, 29, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 13, 14, 16, 17, 19, 20, 21, 22, 23, 25, 26, 28, 29, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14, 15, 16, 17, 19, 20, 21, 22, 23, 25, 26, 27, 28, 29, 31, 32, 33, 34, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 4, 5, 6, 7, 8, 10, 11, 12, 13, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 29, 30, 31, 32, 34, 35, 36, 37, 38, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17, 18, 20, 22, 24, 25, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 16, 17, 18, 20, 22, 24, 25, 26, 27, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 16, 18, 20, 21, 22, 24, 26, 27, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 16, 17, 18, 19, 20, 22, 23, 24, 25, 26, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 16, 17, 18, 20, 21, 22, 24, 25, 26, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 16, 18, 19, 20, 21, 22, 23, 24, 26, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15, 16, 17, 18, 20, 21, 22, 24, 25, 26, 27, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 15, 16, 18, 19, 20, 21, 22, 23, 24, 26, 27, 29, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15, 16, 17, 18, 20, 21, 22, 24, 25, 26, 27, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 16, 17, 18, 19, 20, 22, 23, 24, 25, 26, 27, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 16, 17, 18, 20, 21, 22, 24, 25, 26, 27, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]] ,
     [42, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41]]
]


==> anc/ListsOfNontriviallyUnstableGraphs/NontriviallyUnstableCirculants44.py <==
# this is a list of the 6773 nonisomorphic nontrivially unstable circulant graphs
# of order 44

# Each graph (one per line) is given as a list [n, S], where n is the order 
# and S (a list) is the connection set.

NontriviallyUnstableCirculants = [
    [44, [1, 2, 20, 24, 42, 43]],
    [44, [1, 4, 18, 26, 40, 43]],
    [44, [1, 6, 16, 28, 38, 43]],
    [44, [1, 8, 14, 30, 36, 43]],
    [44, [1, 10, 12, 32, 34, 43]],
    [44, [1, 12, 21, 23, 32, 43]],
    [44, [1, 2, 3, 20, 24, 41, 42, 43]],
    [44, [1, 2, 5, 20, 24, 39, 42, 43]],
    [44, [1, 2, 7, 20, 24, 37, 42, 43]],
    [44, [1, 2, 9, 20, 24, 35, 42, 43]],
    [44, [1, 2, 11, 20, 24, 33, 42, 43]],
    [44, [1, 2, 12, 21, 23, 32, 42, 43]],
    [44, [1, 2, 13, 20, 24, 31, 42, 43]],
    [44, [1, 2, 15, 20, 24, 29, 42, 43]],
    [44, [1, 2, 17, 20, 24, 27, 42, 43]],
    [44, [1, 2, 19, 20, 24, 25, 42, 43]],
    [44, [1, 3, 4, 18, 26, 40, 41, 43]],
    [44, [1, 3, 8, 14, 30, 36, 41, 43]],
    [44, [1, 3, 10, 12, 32, 34, 41, 43]],
    [44, [1, 4, 5, 18, 26, 39, 40, 43]],
    [44, [1, 4, 7, 18, 26, 37, 40, 43]],
    [44, [1, 4, 11, 18, 26, 33, 40, 43]],
    [44, [1, 4, 17, 18, 26, 27, 40, 43]],
    [44, [1, 4, 18, 19, 25, 26, 40, 43]],
    [44, [1, 5, 6, 16, 28, 38, 39, 43]],
    [44, [1, 5, 8, 14, 30, 36, 39, 43]],
    [44, [1, 6, 11, 16, 28, 33, 38, 43]],
    [44, [1, 6, 12, 21, 23, 32, 38, 43]],
    [44, [1, 6, 13, 16, 28, 31, 38, 43]],
    [44, [1, 6, 16, 17, 27, 28, 38, 43]],
    [44, [1, 7, 10, 12, 32, 34, 37, 43]],
    [44, [1, 8, 11, 14, 30, 33, 36, 43]],
    [44, [1, 10, 11, 12, 32, 33, 34, 43]],
    [44, [1, 12, 14, 21, 23, 30, 32, 43]],
    [44, [1, 12, 18, 21, 23, 26, 32, 43]],
    [44, [1, 12, 21, 22, 23, 32, 43]],
    [44, [1, 2, 3, 5, 20, 24, 39, 41, 42, 43]],
    [44, [1, 2, 3, 7, 20, 24, 37, 41, 42, 43]],
    [44, [1, 2, 3, 9, 20, 24, 35, 41, 42, 43]],
    [44, [1, 2, 3, 11, 20, 24, 33, 41, 42, 43]],
    [44, [1, 2, 3, 13, 20, 24, 31, 41, 42, 43]],
    [44, [1, 2, 3, 15, 20, 24, 29, 41, 42, 43]],
    [44, [1, 2, 3, 17, 20, 24, 27, 41, 42, 43]],
    [44, [1, 2, 3, 19, 20, 24, 25, 41, 42, 43]],
    [44, [1, 2, 3, 20, 21, 23, 24, 41, 42, 43]],
    [44, [1, 2, 4, 18, 20, 24, 26, 40, 42, 43]],
    [44, [1, 2, 5, 7, 20, 24, 37, 39, 42, 43]],
    [44, [1, 2, 5, 9, 20, 24, 35, 39, 42, 43]],
    [44, [1, 2, 5, 11, 20, 24, 33, 39, 42, 43]],
    [44, [1, 2, 5, 13, 20, 24, 31, 39, 42, 43]],
    [44, [1, 2, 5, 15, 20, 24, 29, 39, 42, 43]],
    [44, [1, 2, 5, 17, 20, 24, 27, 39, 42, 43]],
    [44, [1, 2, 5, 19, 20, 24, 25, 39, 42, 43]],
    [44, [1, 2, 5, 20, 21, 23, 24, 39, 42, 43]],
    [44, [1, 2, 6, 12, 21, 23, 32, 38, 42, 43]],
    [44, [1, 2, 6, 16, 20, 24, 28, 38, 42, 43]],
    [44, [1, 2, 7, 9, 20, 24, 35, 37, 42, 43]],
    [44, [1, 2, 7, 11, 20, 24, 33, 37, 42, 43]],
    [44, [1, 2, 7, 13, 20, 24, 31, 37, 42, 43]],
    [44, [1, 2, 7, 15, 20, 24, 29, 37, 42, 43]],
    [44, [1, 2, 7, 17, 20, 24, 27, 37, 42, 43]],
    [44, [1, 2, 7, 19, 20, 24, 25, 37, 42, 43]],
    [44, [1, 2, 7, 20, 21, 23, 24, 37, 42, 43]],
    [44, [1, 2, 8, 14, 20, 24, 30, 36, 42, 43]],
    [44, [1, 2, 9, 11, 20, 24, 33, 35, 42, 43]],
    [44, [1, 2, 9, 13, 20, 24, 31, 35, 42, 43]],
    [44, [1, 2, 9, 15, 20, 24, 29, 35, 42, 43]],
    [44, [1, 2, 9, 17, 20, 24, 27, 35, 42, 43]],
    [44, [1, 2, 9, 19, 20, 24, 25, 35, 42, 43]],
    [44, [1, 2, 9, 20, 21, 23, 24, 35, 42, 43]],
    [44, [1, 2, 10, 12, 20, 24, 32, 34, 42, 43]],
    [44, [1, 2, 10, 12, 21, 23, 32, 34, 42, 43]],
    [44, [1, 2, 11, 13, 20, 24, 31, 33, 42, 43]],
    [44, [1, 2, 11, 15, 20, 24, 29, 33, 42, 43]],
    [44, [1, 2, 11, 17, 20, 24, 27, 33, 42, 43]],
    [44, [1, 2, 11, 19, 20, 24, 25, 33, 42, 43]],
    [44, [1, 2, 12, 14, 21, 23, 30, 32, 42, 43]],
    [44, [1, 2, 12, 18, 21, 23, 26, 32, 42, 43]],
    [44, [1, 2, 12, 21, 22, 23, 32, 42, 43]],
    [44, [1, 2, 13, 15, 20, 24, 29, 31, 42, 43]],
    [44, [1, 2, 13, 17, 20, 24, 27, 31, 42, 43]],
    [44, [1, 2, 13, 19, 20, 24, 25, 31, 42, 43]],
    [44, [1, 2, 15, 17, 20, 24, 27, 29, 42, 43]],
    [44, [1, 2, 15, 19, 20, 24, 25, 29, 42, 43]],
    [44, [1, 2, 17, 19, 20, 24, 25, 27, 42, 43]],
    [44, [1, 3, 4, 5, 18, 26, 39, 40, 41, 43]],
    [44, [1, 3, 4, 7, 18, 26, 37, 40, 41, 43]],
    [44, [1, 3, 4, 11, 18, 26, 33, 40, 41, 43]],
    [44, [1, 3, 4, 15, 18, 26, 29, 40, 41, 43]],
    [44, [1, 3, 4, 17, 18, 26, 27, 40, 41, 43]],
    [44, [1, 3, 4, 18, 19, 25, 26, 40, 41, 43]],
    [44, [1, 3, 4, 18, 21, 23, 26, 40, 41, 43]],
    [44, [1, 3, 5, 8, 14, 30, 36, 39, 41, 43]],
    [44, [1, 3, 7, 10, 12, 32, 34, 37, 41, 43]],
    [44, [1, 3, 8, 9, 14, 30, 35, 36, 41, 43]],
    [44, [1, 3, 8, 11, 14, 30, 33, 36, 41, 43]],
    [44, [1, 3, 8, 13, 14, 30, 31, 36, 41, 43]],
    [44, [1, 3, 8, 14, 17, 27, 30, 36, 41, 43]],
    [44, [1, 3, 8, 14, 19, 25, 30, 36, 41, 43]],
    [44, [1, 3, 8, 14, 21, 23, 30, 36, 41, 43]],
    [44, [1, 3, 10, 11, 12, 32, 33, 34, 41, 43]],
    [44, [1, 3, 10, 12, 13, 31, 32, 34, 41, 43]],
    [44, [1, 3, 10, 12, 19, 25, 32, 34, 41, 43]],
    [44, [1, 3, 10, 12, 21, 23, 32, 34, 41, 43]],
    [44, [1, 4, 5, 7, 18, 26, 37, 39, 40, 43]],
    [44, [1, 4, 5, 11, 18, 26, 33, 39, 40, 43]],
    [44, [1, 4, 5, 17, 18, 26, 27, 39, 40, 43]],
    [44, [1, 4, 5, 18, 19, 25, 26, 39, 40, 43]],
    [44, [1, 4, 5, 18, 21, 23, 26, 39, 40, 43]],
    [44, [1, 4, 6, 16, 18, 26, 28, 38, 40, 43]],
    [44, [1, 4, 7, 11, 18, 26, 33, 37, 40, 43]],
    [44, [1, 4, 7, 18, 19, 25, 26, 37, 40, 43]],
    [44, [1, 4, 8, 14, 18, 26, 30, 36, 40, 43]],
    [44, [1, 4, 10, 12, 18, 26, 32, 34, 40, 43]],
    [44, [1, 4, 11, 17, 18, 26, 27, 33, 40, 43]],
    [44, [1, 4, 11, 18, 19, 25, 26, 33, 40, 43]],
    [44, [1, 4, 17, 18, 19, 25, 26, 27, 40, 43]],
    [44, [1, 5, 6, 9, 16, 28, 35, 38, 39, 43]],
    [44, [1, 5, 6, 11, 16, 28, 33, 38, 39, 43]],
    [44, [1, 5, 6, 16, 17, 27, 28, 38, 39, 43]],
    [44, [1, 5, 6, 16, 21, 23, 28, 38, 39, 43]],
    [44, [1, 5, 8, 11, 14, 30, 33, 36, 39, 43]],
    [44, [1, 5, 8, 14, 17, 27, 30, 36, 39, 43]],
    [44, [1, 5, 8, 14, 21, 23, 30, 36, 39, 43]],
    [44, [1, 6, 8, 14, 16, 28, 30, 36, 38, 43]],
    [44, [1, 6, 10, 12, 16, 28, 32, 34, 38, 43]],
    [44, [1, 6, 10, 12, 21, 23, 32, 34, 38, 43]],
    [44, [1, 6, 11, 13, 16, 28, 31, 33, 38, 43]],
    [44, [1, 6, 11, 16, 17, 27, 28, 33, 38, 43]],
    [44, [1, 6, 12, 14, 21, 23, 30, 32, 38, 43]],
    [44, [1, 6, 12, 18, 21, 23, 26, 32, 38, 43]],
    [44, [1, 6, 12, 21, 22, 23, 32, 38, 43]],
    [44, [1, 6, 13, 16, 17, 27, 28, 31, 38, 43]],
    [44, [1, 7, 10, 11, 12, 32, 33, 34, 37, 43]],
    [44, [1, 8, 10, 12, 14, 30, 32, 34, 36, 43]],
    [44, [1, 10, 12, 14, 21, 23, 30, 32, 34, 43]],
    [44, [1, 10, 12, 18, 21, 23, 26, 32, 34, 43]],
    [44, [1, 10, 12, 21, 22, 23, 32, 34, 43]],
    [44, [1, 12, 14, 18, 21, 23, 26, 30, 32, 43]],
    [44, [1, 12, 14, 21, 22, 23, 30, 32, 43]],
    [44, [1, 12, 18, 21, 22, 23, 26, 32, 43]],
    [44, [1, 2, 3, 4, 18, 20, 24, 26, 40, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 20, 24, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 20, 24, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 20, 24, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 13, 20, 24, 31, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 15, 20, 24, 29, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 17, 20, 24, 27, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 19, 20, 24, 25, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 20, 21, 23, 24, 39, 41, 42, 43]],
    [44, [1, 2, 3, 6, 16, 20, 24, 28, 38, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 20, 24, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 20, 24, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 13, 20, 24, 31, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 15, 20, 24, 29, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 17, 20, 24, 27, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 19, 20, 24, 25, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 20, 21, 23, 24, 37, 41, 42, 43]],
    [44, [1, 2, 3, 8, 14, 20, 24, 30, 36, 41, 42, 43]],
    [44, [1, 2, 3, 9, 11, 20, 24, 33, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 13, 20, 24, 31, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 15, 20, 24, 29, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 17, 20, 24, 27, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 19, 20, 24, 25, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 20, 21, 23, 24, 35, 41, 42, 43]],
    [44, [1, 2, 3, 10, 12, 20, 24, 32, 34, 41, 42, 43]],
    [44, [1, 2, 3, 11, 13, 20, 24, 31, 33, 41, 42, 43]],
    [44, [1, 2, 3, 11, 15, 20, 24, 29, 33, 41, 42, 43]],
    [44, [1, 2, 3, 11, 17, 20, 24, 27, 33, 41, 42, 43]],
    [44, [1, 2, 3, 11, 19, 20, 24, 25, 33, 41, 42, 43]],
    [44, [1, 2, 3, 11, 20, 21, 23, 24, 33, 41, 42, 43]],
    [44, [1, 2, 3, 13, 15, 20, 24, 29, 31, 41, 42, 43]],
    [44, [1, 2, 3, 13, 17, 20, 24, 27, 31, 41, 42, 43]],
    [44, [1, 2, 3, 13, 19, 20, 24, 25, 31, 41, 42, 43]],
    [44, [1, 2, 3, 13, 20, 21, 23, 24, 31, 41, 42, 43]],
    [44, [1, 2, 3, 15, 17, 20, 24, 27, 29, 41, 42, 43]],
    [44, [1, 2, 3, 15, 19, 20, 24, 25, 29, 41, 42, 43]],
    [44, [1, 2, 3, 15, 20, 21, 23, 24, 29, 41, 42, 43]],
    [44, [1, 2, 3, 17, 19, 20, 24, 25, 27, 41, 42, 43]],
    [44, [1, 2, 3, 17, 20, 21, 23, 24, 27, 41, 42, 43]],
    [44, [1, 2, 4, 5, 18, 20, 24, 26, 39, 40, 42, 43]],
    [44, [1, 2, 4, 7, 18, 20, 24, 26, 37, 40, 42, 43]],
    [44, [1, 2, 4, 9, 18, 20, 24, 26, 35, 40, 42, 43]],
    [44, [1, 2, 4, 11, 18, 20, 24, 26, 33, 40, 42, 43]],
    [44, [1, 2, 4, 13, 18, 20, 24, 26, 31, 40, 42, 43]],
    [44, [1, 2, 4, 15, 18, 20, 24, 26, 29, 40, 42, 43]],
    [44, [1, 2, 4, 17, 18, 20, 24, 26, 27, 40, 42, 43]],
    [44, [1, 2, 4, 18, 19, 20, 24, 25, 26, 40, 42, 43]],
    [44, [1, 2, 5, 6, 16, 20, 24, 28, 38, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 20, 24, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 11, 20, 24, 33, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 13, 20, 24, 31, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 15, 20, 24, 29, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 17, 20, 24, 27, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 19, 20, 24, 25, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 20, 21, 23, 24, 37, 39, 42, 43]],
    [44, [1, 2, 5, 8, 14, 20, 24, 30, 36, 39, 42, 43]],
    [44, [1, 2, 5, 9, 11, 20, 24, 33, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 13, 20, 24, 31, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 15, 20, 24, 29, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 17, 20, 24, 27, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 19, 20, 24, 25, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 20, 21, 23, 24, 35, 39, 42, 43]],
    [44, [1, 2, 5, 11, 13, 20, 24, 31, 33, 39, 42, 43]],
    [44, [1, 2, 5, 11, 15, 20, 24, 29, 33, 39, 42, 43]],
    [44, [1, 2, 5, 11, 17, 20, 24, 27, 33, 39, 42, 43]],
    [44, [1, 2, 5, 11, 19, 20, 24, 25, 33, 39, 42, 43]],
    [44, [1, 2, 5, 11, 20, 21, 23, 24, 33, 39, 42, 43]],
    [44, [1, 2, 5, 13, 15, 20, 24, 29, 31, 39, 42, 43]],
    [44, [1, 2, 5, 13, 17, 20, 24, 27, 31, 39, 42, 43]],
    [44, [1, 2, 5, 13, 19, 20, 24, 25, 31, 39, 42, 43]],
    [44, [1, 2, 5, 13, 20, 21, 23, 24, 31, 39, 42, 43]],
    [44, [1, 2, 5, 15, 17, 20, 24, 27, 29, 39, 42, 43]],
    [44, [1, 2, 5, 15, 19, 20, 24, 25, 29, 39, 42, 43]],
    [44, [1, 2, 5, 15, 20, 21, 23, 24, 29, 39, 42, 43]],
    [44, [1, 2, 5, 17, 19, 20, 24, 25, 27, 39, 42, 43]],
    [44, [1, 2, 6, 7, 16, 20, 24, 28, 37, 38, 42, 43]],
    [44, [1, 2, 6, 9, 16, 20, 24, 28, 35, 38, 42, 43]],
    [44, [1, 2, 6, 10, 12, 21, 23, 32, 34, 38, 42, 43]],
    [44, [1, 2, 6, 11, 16, 20, 24, 28, 33, 38, 42, 43]],
    [44, [1, 2, 6, 12, 14, 21, 23, 30, 32, 38, 42, 43]],
    [44, [1, 2, 6, 12, 18, 21, 23, 26, 32, 38, 42, 43]],
    [44, [1, 2, 6, 12, 21, 22, 23, 32, 38, 42, 43]],
    [44, [1, 2, 6, 13, 16, 20, 24, 28, 31, 38, 42, 43]],
    [44, [1, 2, 6, 15, 16, 20, 24, 28, 29, 38, 42, 43]],
    [44, [1, 2, 6, 16, 17, 20, 24, 27, 28, 38, 42, 43]],
    [44, [1, 2, 6, 16, 19, 20, 24, 25, 28, 38, 42, 43]],
    [44, [1, 2, 7, 9, 11, 20, 24, 33, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 13, 20, 24, 31, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 15, 20, 24, 29, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 17, 20, 24, 27, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 19, 20, 24, 25, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 20, 21, 23, 24, 35, 37, 42, 43]],
    [44, [1, 2, 7, 10, 12, 20, 24, 32, 34, 37, 42, 43]],
    [44, [1, 2, 7, 11, 13, 20, 24, 31, 33, 37, 42, 43]],
    [44, [1, 2, 7, 11, 15, 20, 24, 29, 33, 37, 42, 43]],
    [44, [1, 2, 7, 11, 17, 20, 24, 27, 33, 37, 42, 43]],
    [44, [1, 2, 7, 11, 19, 20, 24, 25, 33, 37, 42, 43]],
    [44, [1, 2, 7, 11, 20, 21, 23, 24, 33, 37, 42, 43]],
    [44, [1, 2, 7, 13, 15, 20, 24, 29, 31, 37, 42, 43]],
    [44, [1, 2, 7, 13, 17, 20, 24, 27, 31, 37, 42, 43]],
    [44, [1, 2, 7, 13, 19, 20, 24, 25, 31, 37, 42, 43]],
    [44, [1, 2, 7, 13, 20, 21, 23, 24, 31, 37, 42, 43]],
    [44, [1, 2, 7, 15, 17, 20, 24, 27, 29, 37, 42, 43]],
    [44, [1, 2, 7, 15, 19, 20, 24, 25, 29, 37, 42, 43]],
    [44, [1, 2, 7, 17, 19, 20, 24, 25, 27, 37, 42, 43]],
    [44, [1, 2, 8, 9, 14, 20, 24, 30, 35, 36, 42, 43]],
    [44, [1, 2, 8, 11, 14, 20, 24, 30, 33, 36, 42, 43]],
    [44, [1, 2, 8, 13, 14, 20, 24, 30, 31, 36, 42, 43]],
    [44, [1, 2, 8, 14, 17, 20, 24, 27, 30, 36, 42, 43]],
    [44, [1, 2, 8, 14, 19, 20, 24, 25, 30, 36, 42, 43]],
    [44, [1, 2, 9, 10, 12, 20, 24, 32, 34, 35, 42, 43]],
    [44, [1, 2, 9, 11, 13, 20, 24, 31, 33, 35, 42, 43]],
    [44, [1, 2, 9, 11, 15, 20, 24, 29, 33, 35, 42, 43]],
    [44, [1, 2, 9, 11, 17, 20, 24, 27, 33, 35, 42, 43]],
    [44, [1, 2, 9, 11, 19, 20, 24, 25, 33, 35, 42, 43]],
    [44, [1, 2, 9, 11, 20, 21, 23, 24, 33, 35, 42, 43]],
    [44, [1, 2, 9, 13, 15, 20, 24, 29, 31, 35, 42, 43]],
    [44, [1, 2, 9, 13, 17, 20, 24, 27, 31, 35, 42, 43]],
    [44, [1, 2, 9, 13, 19, 20, 24, 25, 31, 35, 42, 43]],
    [44, [1, 2, 9, 15, 17, 20, 24, 27, 29, 35, 42, 43]],
    [44, [1, 2, 9, 15, 19, 20, 24, 25, 29, 35, 42, 43]],
    [44, [1, 2, 9, 17, 19, 20, 24, 25, 27, 35, 42, 43]],
    [44, [1, 2, 10, 11, 12, 20, 24, 32, 33, 34, 42, 43]],
    [44, [1, 2, 10, 12, 13, 20, 24, 31, 32, 34, 42, 43]],
    [44, [1, 2, 10, 12, 14, 21, 23, 30, 32, 34, 42, 43]],
    [44, [1, 2, 10, 12, 15, 20, 24, 29, 32, 34, 42, 43]],
    [44, [1, 2, 10, 12, 18, 21, 23, 26, 32, 34, 42, 43]],
    [44, [1, 2, 10, 12, 19, 20, 24, 25, 32, 34, 42, 43]],
    [44, [1, 2, 10, 12, 21, 22, 23, 32, 34, 42, 43]],
    [44, [1, 2, 11, 13, 15, 20, 24, 29, 31, 33, 42, 43]],
    [44, [1, 2, 11, 13, 17, 20, 24, 27, 31, 33, 42, 43]],
    [44, [1, 2, 11, 13, 19, 20, 24, 25, 31, 33, 42, 43]],
    [44, [1, 2, 11, 15, 17, 20, 24, 27, 29, 33, 42, 43]],
    [44, [1, 2, 11, 15, 19, 20, 24, 25, 29, 33, 42, 43]],
    [44, [1, 2, 11, 17, 19, 20, 24, 25, 27, 33, 42, 43]],
    [44, [1, 2, 12, 14, 18, 21, 23, 26, 30, 32, 42, 43]],
    [44, [1, 2, 12, 14, 21, 22, 23, 30, 32, 42, 43]],
    [44, [1, 2, 12, 18, 21, 22, 23, 26, 32, 42, 43]],
    [44, [1, 2, 13, 15, 17, 20, 24, 27, 29, 31, 42, 43]],
    [44, [1, 2, 13, 15, 19, 20, 24, 25, 29, 31, 42, 43]],
    [44, [1, 2, 13, 17, 19, 20, 24, 25, 27, 31, 42, 43]],
    [44, [1, 2, 15, 17, 19, 20, 24, 25, 27, 29, 42, 43]],
    [44, [1, 3, 4, 5, 7, 18, 26, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 11, 18, 26, 33, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 15, 18, 26, 29, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 17, 18, 26, 27, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 18, 19, 25, 26, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 18, 21, 23, 26, 39, 40, 41, 43]],
    [44, [1, 3, 4, 7, 11, 18, 26, 33, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 15, 18, 26, 29, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 17, 18, 26, 27, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 18, 19, 25, 26, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 18, 21, 23, 26, 37, 40, 41, 43]],
    [44, [1, 3, 4, 8, 14, 18, 26, 30, 36, 40, 41, 43]],
    [44, [1, 3, 4, 10, 12, 18, 26, 32, 34, 40, 41, 43]],
    [44, [1, 3, 4, 11, 15, 18, 26, 29, 33, 40, 41, 43]],
    [44, [1, 3, 4, 11, 17, 18, 26, 27, 33, 40, 41, 43]],
    [44, [1, 3, 4, 11, 18, 19, 25, 26, 33, 40, 41, 43]],
    [44, [1, 3, 4, 11, 18, 21, 23, 26, 33, 40, 41, 43]],
    [44, [1, 3, 4, 15, 17, 18, 26, 27, 29, 40, 41, 43]],
    [44, [1, 3, 4, 15, 18, 19, 25, 26, 29, 40, 41, 43]],
    [44, [1, 3, 4, 15, 18, 21, 23, 26, 29, 40, 41, 43]],
    [44, [1, 3, 4, 17, 18, 19, 25, 26, 27, 40, 41, 43]],
    [44, [1, 3, 4, 17, 18, 21, 23, 26, 27, 40, 41, 43]],
    [44, [1, 3, 5, 8, 9, 14, 30, 35, 36, 39, 41, 43]],
    [44, [1, 3, 5, 8, 11, 14, 30, 33, 36, 39, 41, 43]],
    [44, [1, 3, 5, 8, 14, 17, 27, 30, 36, 39, 41, 43]],
    [44, [1, 3, 5, 8, 14, 19, 25, 30, 36, 39, 41, 43]],
    [44, [1, 3, 5, 8, 14, 21, 23, 30, 36, 39, 41, 43]],
    [44, [1, 3, 7, 10, 11, 12, 32, 33, 34, 37, 41, 43]],
    [44, [1, 3, 7, 10, 12, 13, 31, 32, 34, 37, 41, 43]],
    [44, [1, 3, 7, 10, 12, 15, 29, 32, 34, 37, 41, 43]],
    [44, [1, 3, 7, 10, 12, 19, 25, 32, 34, 37, 41, 43]],
    [44, [1, 3, 7, 10, 12, 21, 23, 32, 34, 37, 41, 43]],
    [44, [1, 3, 8, 9, 11, 14, 30, 33, 35, 36, 41, 43]],
    [44, [1, 3, 8, 9, 13, 14, 30, 31, 35, 36, 41, 43]],
    [44, [1, 3, 8, 9, 14, 19, 25, 30, 35, 36, 41, 43]],
    [44, [1, 3, 8, 10, 12, 14, 30, 32, 34, 36, 41, 43]],
    [44, [1, 3, 8, 11, 13, 14, 30, 31, 33, 36, 41, 43]],
    [44, [1, 3, 8, 11, 14, 17, 27, 30, 33, 36, 41, 43]],
    [44, [1, 3, 8, 11, 14, 19, 25, 30, 33, 36, 41, 43]],
    [44, [1, 3, 8, 11, 14, 21, 23, 30, 33, 36, 41, 43]],
    [44, [1, 3, 8, 12, 19, 21, 23, 25, 32, 36, 41, 43]],
    [44, [1, 3, 8, 13, 14, 17, 27, 30, 31, 36, 41, 43]],
    [44, [1, 3, 8, 13, 14, 21, 23, 30, 31, 36, 41, 43]],
    [44, [1, 3, 8, 14, 17, 19, 25, 27, 30, 36, 41, 43]],
    [44, [1, 3, 8, 14, 17, 21, 23, 27, 30, 36, 41, 43]],
    [44, [1, 3, 10, 11, 12, 13, 31, 32, 33, 34, 41, 43]],
    [44, [1, 3, 10, 11, 12, 19, 25, 32, 33, 34, 41, 43]],
    [44, [1, 3, 10, 11, 12, 21, 23, 32, 33, 34, 41, 43]],
    [44, [1, 3, 10, 12, 13, 21, 23, 31, 32, 34, 41, 43]],
    [44, [1, 4, 5, 6, 16, 18, 26, 28, 38, 39, 40, 43]],
    [44, [1, 4, 5, 7, 11, 18, 26, 33, 37, 39, 40, 43]],
    [44, [1, 4, 5, 7, 18, 19, 25, 26, 37, 39, 40, 43]],
    [44, [1, 4, 5, 8, 14, 18, 26, 30, 36, 39, 40, 43]],
    [44, [1, 4, 5, 11, 17, 18, 26, 27, 33, 39, 40, 43]],
    [44, [1, 4, 5, 11, 18, 19, 25, 26, 33, 39, 40, 43]],
    [44, [1, 4, 5, 11, 18, 21, 23, 26, 33, 39, 40, 43]],
    [44, [1, 4, 5, 17, 18, 19, 25, 26, 27, 39, 40, 43]],
    [44, [1, 4, 6, 7, 16, 18, 26, 28, 37, 38, 40, 43]],
    [44, [1, 4, 6, 11, 16, 18, 26, 28, 33, 38, 40, 43]],
    [44, [1, 4, 6, 16, 17, 18, 26, 27, 28, 38, 40, 43]],
    [44, [1, 4, 7, 10, 12, 18, 26, 32, 34, 37, 40, 43]],
    [44, [1, 4, 7, 11, 18, 19, 25, 26, 33, 37, 40, 43]],
    [44, [1, 4, 8, 11, 14, 18, 26, 30, 33, 36, 40, 43]],
    [44, [1, 4, 8, 14, 17, 18, 26, 27, 30, 36, 40, 43]],
    [44, [1, 4, 8, 14, 18, 19, 25, 26, 30, 36, 40, 43]],
    [44, [1, 4, 10, 11, 12, 18, 26, 32, 33, 34, 40, 43]],
    [44, [1, 4, 11, 17, 18, 19, 25, 26, 27, 33, 40, 43]],
    [44, [1, 5, 6, 8, 14, 16, 28, 30, 36, 38, 39, 43]],
    [44, [1, 5, 6, 9, 11, 16, 28, 33, 35, 38, 39, 43]],
    [44, [1, 5, 6, 9, 16, 21, 23, 28, 35, 38, 39, 43]],
    [44, [1, 5, 6, 11, 16, 17, 27, 28, 33, 38, 39, 43]],
    [44, [1, 5, 6, 11, 16, 21, 23, 28, 33, 38, 39, 43]],
    [44, [1, 5, 8, 11, 14, 17, 27, 30, 33, 36, 39, 43]],
    [44, [1, 5, 8, 11, 14, 21, 23, 30, 33, 36, 39, 43]],
    [44, [1, 5, 12, 16, 17, 21, 23, 27, 28, 32, 39, 43]],
    [44, [1, 6, 8, 11, 14, 16, 28, 30, 33, 36, 38, 43]],
    [44, [1, 6, 8, 14, 16, 17, 27, 28, 30, 36, 38, 43]],
    [44, [1, 6, 10, 11, 12, 16, 28, 32, 33, 34, 38, 43]],
    [44, [1, 6, 10, 12, 14, 21, 23, 30, 32, 34, 38, 43]],
    [44, [1, 6, 10, 12, 18, 21, 23, 26, 32, 34, 38, 43]],
    [44, [1, 6, 10, 12, 21, 22, 23, 32, 34, 38, 43]],
    [44, [1, 6, 11, 13, 16, 17, 27, 28, 31, 33, 38, 43]],
    [44, [1, 6, 12, 14, 18, 21, 23, 26, 30, 32, 38, 43]],
    [44, [1, 6, 12, 14, 21, 22, 23, 30, 32, 38, 43]],
    [44, [1, 6, 12, 18, 21, 22, 23, 26, 32, 38, 43]],
    [44, [1, 8, 10, 11, 12, 14, 30, 32, 33, 34, 36, 43]],
    [44, [1, 10, 12, 14, 18, 21, 23, 26, 30, 32, 34, 43]],
    [44, [1, 10, 12, 14, 21, 22, 23, 30, 32, 34, 43]],
    [44, [1, 10, 12, 18, 21, 22, 23, 26, 32, 34, 43]],
    [44, [1, 12, 14, 18, 21, 22, 23, 26, 30, 32, 43]],
    [44, [1, 2, 3, 4, 5, 18, 20, 24, 26, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 18, 20, 24, 26, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 18, 20, 24, 26, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 11, 18, 20, 24, 26, 33, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 13, 18, 20, 24, 26, 31, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 15, 18, 20, 24, 26, 29, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 17, 18, 20, 24, 26, 27, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 18, 19, 20, 24, 25, 26, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 18, 20, 21, 23, 24, 26, 40, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 16, 20, 24, 28, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 20, 24, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 20, 24, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 13, 20, 24, 31, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 15, 20, 24, 29, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 17, 20, 24, 27, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 19, 20, 24, 25, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 20, 21, 23, 24, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 14, 20, 24, 30, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 20, 24, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 13, 20, 24, 31, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 15, 20, 24, 29, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 17, 20, 24, 27, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 19, 20, 24, 25, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 20, 21, 23, 24, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 12, 20, 24, 32, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 13, 20, 24, 31, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 15, 20, 24, 29, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 17, 20, 24, 27, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 19, 20, 24, 25, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 20, 21, 23, 24, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 13, 15, 20, 24, 29, 31, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 13, 17, 20, 24, 27, 31, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 13, 19, 20, 24, 25, 31, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 13, 20, 21, 23, 24, 31, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 15, 17, 20, 24, 27, 29, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 15, 19, 20, 24, 25, 29, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 15, 20, 21, 23, 24, 29, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 17, 19, 20, 24, 25, 27, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 17, 20, 21, 23, 24, 27, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 19, 20, 21, 23, 24, 25, 39, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 16, 20, 24, 28, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 16, 20, 24, 28, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 11, 16, 20, 24, 28, 33, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 13, 16, 20, 24, 28, 31, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 15, 16, 20, 24, 28, 29, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 16, 17, 20, 24, 27, 28, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 16, 19, 20, 24, 25, 28, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 16, 20, 21, 23, 24, 28, 38, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 14, 20, 24, 30, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 20, 24, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 13, 20, 24, 31, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 15, 20, 24, 29, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 17, 20, 24, 27, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 19, 20, 24, 25, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 20, 21, 23, 24, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 12, 20, 24, 32, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 13, 20, 24, 31, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 15, 20, 24, 29, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 17, 20, 24, 27, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 19, 20, 24, 25, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 20, 21, 23, 24, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 13, 15, 20, 24, 29, 31, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 13, 17, 20, 24, 27, 31, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 13, 19, 20, 24, 25, 31, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 13, 20, 21, 23, 24, 31, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 15, 17, 20, 24, 27, 29, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 15, 19, 20, 24, 25, 29, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 15, 20, 21, 23, 24, 29, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 17, 19, 20, 24, 25, 27, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 17, 20, 21, 23, 24, 27, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 19, 20, 21, 23, 24, 25, 37, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 14, 20, 24, 30, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 11, 14, 20, 24, 30, 33, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 12, 19, 21, 23, 25, 32, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 13, 14, 20, 24, 30, 31, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 14, 17, 20, 24, 27, 30, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 14, 19, 20, 24, 25, 30, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 14, 20, 21, 23, 24, 30, 36, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 12, 20, 24, 32, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 11, 13, 20, 24, 31, 33, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 11, 15, 20, 24, 29, 33, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 11, 17, 20, 24, 27, 33, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 11, 19, 20, 24, 25, 33, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 11, 20, 21, 23, 24, 33, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 13, 15, 20, 24, 29, 31, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 13, 17, 20, 24, 27, 31, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 13, 19, 20, 24, 25, 31, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 13, 20, 21, 23, 24, 31, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 15, 17, 20, 24, 27, 29, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 15, 19, 20, 24, 25, 29, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 15, 20, 21, 23, 24, 29, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 17, 19, 20, 24, 25, 27, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 17, 20, 21, 23, 24, 27, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 19, 20, 21, 23, 24, 25, 35, 41, 42, 43]],
    [44, [1, 2, 3, 10, 11, 12, 20, 24, 32, 33, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 12, 13, 20, 24, 31, 32, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 12, 15, 20, 24, 29, 32, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 12, 17, 20, 24, 27, 32, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 12, 19, 20, 24, 25, 32, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 12, 20, 21, 23, 24, 32, 34, 41, 42, 43]],
    [44, [1, 2, 3, 11, 13, 15, 20, 24, 29, 31, 33, 41, 42, 43]],
    [44, [1, 2, 3, 11, 13, 17, 20, 24, 27, 31, 33, 41, 42, 43]],
    [44, [1, 2, 3, 11, 13, 19, 20, 24, 25, 31, 33, 41, 42, 43]],
    [44, [1, 2, 3, 11, 13, 20, 21, 23, 24, 31, 33, 41, 42, 43]],
    [44, [1, 2, 3, 11, 15, 17, 20, 24, 27, 29, 33, 41, 42, 43]],
    [44, [1, 2, 3, 11, 15, 19, 20, 24, 25, 29, 33, 41, 42, 43]],
    [44, [1, 2, 3, 11, 15, 20, 21, 23, 24, 29, 33, 41, 42, 43]],
    [44, [1, 2, 3, 11, 17, 19, 20, 24, 25, 27, 33, 41, 42, 43]],
    [44, [1, 2, 3, 11, 17, 20, 21, 23, 24, 27, 33, 41, 42, 43]],
    [44, [1, 2, 3, 13, 15, 17, 20, 24, 27, 29, 31, 41, 42, 43]],
    [44, [1, 2, 3, 13, 15, 19, 20, 24, 25, 29, 31, 41, 42, 43]],
    [44, [1, 2, 3, 13, 15, 20, 21, 23, 24, 29, 31, 41, 42, 43]],
    [44, [1, 2, 3, 13, 17, 19, 20, 24, 25, 27, 31, 41, 42, 43]],
    [44, [1, 2, 3, 13, 17, 20, 21, 23, 24, 27, 31, 41, 42, 43]],
    [44, [1, 2, 3, 15, 17, 19, 20, 24, 25, 27, 29, 41, 42, 43]],
    [44, [1, 2, 3, 15, 17, 20, 21, 23, 24, 27, 29, 41, 42, 43]],
    [44, [1, 2, 4, 5, 7, 18, 20, 24, 26, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 9, 18, 20, 24, 26, 35, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 11, 18, 20, 24, 26, 33, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 15, 18, 20, 24, 26, 29, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 17, 18, 20, 24, 26, 27, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 18, 19, 20, 24, 25, 26, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 18, 20, 21, 23, 24, 26, 39, 40, 42, 43]],
    [44, [1, 2, 4, 6, 16, 18, 20, 24, 26, 28, 38, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 18, 20, 24, 26, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 11, 18, 20, 24, 26, 33, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 12, 15, 21, 23, 29, 32, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 13, 18, 20, 24, 26, 31, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 15, 18, 20, 24, 26, 29, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 17, 18, 20, 24, 26, 27, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 18, 19, 20, 24, 25, 26, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 18, 20, 21, 23, 24, 26, 37, 40, 42, 43]],
    [44, [1, 2, 4, 8, 14, 18, 20, 24, 26, 30, 36, 40, 42, 43]],
    [44, [1, 2, 4, 9, 11, 18, 20, 24, 26, 33, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 13, 18, 20, 24, 26, 31, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 15, 18, 20, 24, 26, 29, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 18, 19, 20, 24, 25, 26, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 18, 20, 21, 23, 24, 26, 35, 40, 42, 43]],
    [44, [1, 2, 4, 10, 12, 18, 20, 24, 26, 32, 34, 40, 42, 43]],
    [44, [1, 2, 4, 11, 13, 18, 20, 24, 26, 31, 33, 40, 42, 43]],
    [44, [1, 2, 4, 11, 15, 18, 20, 24, 26, 29, 33, 40, 42, 43]],
    [44, [1, 2, 4, 11, 17, 18, 20, 24, 26, 27, 33, 40, 42, 43]],
    [44, [1, 2, 4, 11, 18, 19, 20, 24, 25, 26, 33, 40, 42, 43]],
    [44, [1, 2, 4, 13, 15, 18, 20, 24, 26, 29, 31, 40, 42, 43]],
    [44, [1, 2, 4, 13, 17, 18, 20, 24, 26, 27, 31, 40, 42, 43]],
    [44, [1, 2, 4, 13, 18, 19, 20, 24, 25, 26, 31, 40, 42, 43]],
    [44, [1, 2, 4, 15, 17, 18, 20, 24, 26, 27, 29, 40, 42, 43]],
    [44, [1, 2, 4, 15, 18, 19, 20, 24, 25, 26, 29, 40, 42, 43]],
    [44, [1, 2, 4, 17, 18, 19, 20, 24, 25, 26, 27, 40, 42, 43]],
    [44, [1, 2, 5, 6, 7, 16, 20, 24, 28, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 16, 20, 24, 28, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 11, 16, 20, 24, 28, 33, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 13, 16, 20, 24, 28, 31, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 15, 16, 20, 24, 28, 29, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 16, 17, 20, 24, 27, 28, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 16, 19, 20, 24, 25, 28, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 16, 20, 21, 23, 24, 28, 38, 39, 42, 43]],
    [44, [1, 2, 5, 7, 8, 14, 20, 24, 30, 36, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 11, 20, 24, 33, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 13, 20, 24, 31, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 15, 20, 24, 29, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 17, 20, 24, 27, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 19, 20, 24, 25, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 20, 21, 23, 24, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 11, 13, 20, 24, 31, 33, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 11, 15, 20, 24, 29, 33, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 11, 17, 20, 24, 27, 33, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 11, 19, 20, 24, 25, 33, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 11, 20, 21, 23, 24, 33, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 13, 15, 20, 24, 29, 31, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 13, 17, 20, 24, 27, 31, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 13, 19, 20, 24, 25, 31, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 13, 20, 21, 23, 24, 31, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 15, 17, 20, 24, 27, 29, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 15, 19, 20, 24, 25, 29, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 15, 20, 21, 23, 24, 29, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 17, 19, 20, 24, 25, 27, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 17, 20, 21, 23, 24, 27, 37, 39, 42, 43]],
    [44, [1, 2, 5, 8, 9, 14, 20, 24, 30, 35, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 11, 14, 20, 24, 30, 33, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 13, 14, 20, 24, 30, 31, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 14, 17, 20, 24, 27, 30, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 14, 19, 20, 24, 25, 30, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 14, 20, 21, 23, 24, 30, 36, 39, 42, 43]],
    [44, [1, 2, 5, 9, 11, 13, 20, 24, 31, 33, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 11, 15, 20, 24, 29, 33, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 11, 17, 20, 24, 27, 33, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 11, 19, 20, 24, 25, 33, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 11, 20, 21, 23, 24, 33, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 13, 15, 20, 24, 29, 31, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 13, 17, 20, 24, 27, 31, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 13, 19, 20, 24, 25, 31, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 13, 20, 21, 23, 24, 31, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 15, 17, 20, 24, 27, 29, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 15, 19, 20, 24, 25, 29, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 15, 20, 21, 23, 24, 29, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 17, 19, 20, 24, 25, 27, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 17, 20, 21, 23, 24, 27, 35, 39, 42, 43]],
    [44, [1, 2, 5, 11, 13, 15, 20, 24, 29, 31, 33, 39, 42, 43]],
    [44, [1, 2, 5, 11, 13, 17, 20, 24, 27, 31, 33, 39, 42, 43]],
    [44, [1, 2, 5, 11, 13, 19, 20, 24, 25, 31, 33, 39, 42, 43]],
    [44, [1, 2, 5, 11, 13, 20, 21, 23, 24, 31, 33, 39, 42, 43]],
    [44, [1, 2, 5, 11, 15, 17, 20, 24, 27, 29, 33, 39, 42, 43]],
    [44, [1, 2, 5, 11, 15, 19, 20, 24, 25, 29, 33, 39, 42, 43]],
    [44, [1, 2, 5, 11, 15, 20, 21, 23, 24, 29, 33, 39, 42, 43]],
    [44, [1, 2, 5, 11, 17, 19, 20, 24, 25, 27, 33, 39, 42, 43]],
    [44, [1, 2, 5, 12, 16, 17, 21, 23, 27, 28, 32, 39, 42, 43]],
    [44, [1, 2, 5, 13, 15, 17, 20, 24, 27, 29, 31, 39, 42, 43]],
    [44, [1, 2, 5, 13, 15, 19, 20, 24, 25, 29, 31, 39, 42, 43]],
    [44, [1, 2, 5, 13, 15, 20, 21, 23, 24, 29, 31, 39, 42, 43]],
    [44, [1, 2, 5, 13, 17, 19, 20, 24, 25, 27, 31, 39, 42, 43]],
    [44, [1, 2, 5, 15, 17, 19, 20, 24, 25, 27, 29, 39, 42, 43]],
    [44, [1, 2, 6, 7, 9, 16, 20, 24, 28, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 11, 16, 20, 24, 28, 33, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 13, 16, 20, 24, 28, 31, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 15, 16, 20, 24, 28, 29, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 16, 17, 20, 24, 27, 28, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 16, 20, 21, 23, 24, 28, 37, 38, 42, 43]],
    [44, [1, 2, 6, 8, 14, 16, 20, 24, 28, 30, 36, 38, 42, 43]],
    [44, [1, 2, 6, 9, 11, 16, 20, 24, 28, 33, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 13, 16, 20, 24, 28, 31, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 15, 16, 20, 24, 28, 29, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 16, 17, 20, 24, 27, 28, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 16, 19, 20, 24, 25, 28, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 16, 20, 21, 23, 24, 28, 35, 38, 42, 43]],
    [44, [1, 2, 6, 10, 12, 14, 21, 23, 30, 32, 34, 38, 42, 43]],
    [44, [1, 2, 6, 10, 12, 16, 20, 24, 28, 32, 34, 38, 42, 43]],
    [44, [1, 2, 6, 10, 12, 18, 21, 23, 26, 32, 34, 38, 42, 43]],
    [44, [1, 2, 6, 10, 12, 21, 22, 23, 32, 34, 38, 42, 43]],
    [44, [1, 2, 6, 10, 14, 18, 22, 26, 30, 34, 38, 42, 43]],
    [44, [1, 2, 6, 11, 13, 16, 20, 24, 28, 31, 33, 38, 42, 43]],
    [44, [1, 2, 6, 11, 15, 16, 20, 24, 28, 29, 33, 38, 42, 43]],
    [44, [1, 2, 6, 11, 16, 17, 20, 24, 27, 28, 33, 38, 42, 43]],
    [44, [1, 2, 6, 11, 16, 19, 20, 24, 25, 28, 33, 38, 42, 43]],
    [44, [1, 2, 6, 12, 14, 18, 21, 23, 26, 30, 32, 38, 42, 43]],
    [44, [1, 2, 6, 12, 14, 21, 22, 23, 30, 32, 38, 42, 43]],
    [44, [1, 2, 6, 12, 18, 21, 22, 23, 26, 32, 38, 42, 43]],
    [44, [1, 2, 6, 13, 15, 16, 20, 24, 28, 29, 31, 38, 42, 43]],
    [44, [1, 2, 6, 13, 16, 17, 20, 24, 27, 28, 31, 38, 42, 43]],
    [44, [1, 2, 6, 15, 16, 17, 20, 24, 27, 28, 29, 38, 42, 43]],
    [44, [1, 2, 6, 15, 16, 19, 20, 24, 25, 28, 29, 38, 42, 43]],
    [44, [1, 2, 6, 16, 17, 19, 20, 24, 25, 27, 28, 38, 42, 43]],
    [44, [1, 2, 7, 9, 10, 12, 20, 24, 32, 34, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 11, 13, 20, 24, 31, 33, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 11, 15, 20, 24, 29, 33, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 11, 17, 20, 24, 27, 33, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 11, 19, 20, 24, 25, 33, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 11, 20, 21, 23, 24, 33, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 13, 15, 20, 24, 29, 31, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 13, 17, 20, 24, 27, 31, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 13, 19, 20, 24, 25, 31, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 13, 20, 21, 23, 24, 31, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 15, 17, 20, 24, 27, 29, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 15, 19, 20, 24, 25, 29, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 15, 20, 21, 23, 24, 29, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 17, 19, 20, 24, 25, 27, 35, 37, 42, 43]],
    [44, [1, 2, 7, 10, 11, 12, 20, 24, 32, 33, 34, 37, 42, 43]],
    [44, [1, 2, 7, 10, 12, 13, 20, 24, 31, 32, 34, 37, 42, 43]],
    [44, [1, 2, 7, 10, 12, 15, 20, 24, 29, 32, 34, 37, 42, 43]],
    [44, [1, 2, 7, 10, 12, 19, 20, 24, 25, 32, 34, 37, 42, 43]],
    [44, [1, 2, 7, 10, 12, 20, 21, 23, 24, 32, 34, 37, 42, 43]],
    [44, [1, 2, 7, 11, 13, 15, 20, 24, 29, 31, 33, 37, 42, 43]],
    [44, [1, 2, 7, 11, 13, 17, 20, 24, 27, 31, 33, 37, 42, 43]],
    [44, [1, 2, 7, 11, 13, 19, 20, 24, 25, 31, 33, 37, 42, 43]],
    [44, [1, 2, 7, 11, 13, 20, 21, 23, 24, 31, 33, 37, 42, 43]],
    [44, [1, 2, 7, 11, 15, 17, 20, 24, 27, 29, 33, 37, 42, 43]],
    [44, [1, 2, 7, 11, 15, 19, 20, 24, 25, 29, 33, 37, 42, 43]],
    [44, [1, 2, 7, 11, 17, 19, 20, 24, 25, 27, 33, 37, 42, 43]],
    [44, [1, 2, 7, 13, 15, 17, 20, 24, 27, 29, 31, 37, 42, 43]],
    [44, [1, 2, 7, 13, 15, 19, 20, 24, 25, 29, 31, 37, 42, 43]],
    [44, [1, 2, 7, 13, 17, 19, 20, 24, 25, 27, 31, 37, 42, 43]],
    [44, [1, 2, 7, 15, 17, 19, 20, 24, 25, 27, 29, 37, 42, 43]],
    [44, [1, 2, 8, 9, 11, 14, 20, 24, 30, 33, 35, 36, 42, 43]],
    [44, [1, 2, 8, 9, 13, 14, 20, 24, 30, 31, 35, 36, 42, 43]],
    [44, [1, 2, 8, 9, 14, 17, 20, 24, 27, 30, 35, 36, 42, 43]],
    [44, [1, 2, 8, 9, 14, 19, 20, 24, 25, 30, 35, 36, 42, 43]],
    [44, [1, 2, 8, 9, 14, 20, 21, 23, 24, 30, 35, 36, 42, 43]],
    [44, [1, 2, 8, 10, 12, 14, 20, 24, 30, 32, 34, 36, 42, 43]],
    [44, [1, 2, 8, 11, 13, 14, 20, 24, 30, 31, 33, 36, 42, 43]],
    [44, [1, 2, 8, 11, 14, 17, 20, 24, 27, 30, 33, 36, 42, 43]],
    [44, [1, 2, 8, 11, 14, 19, 20, 24, 25, 30, 33, 36, 42, 43]],
    [44, [1, 2, 8, 13, 14, 17, 20, 24, 27, 30, 31, 36, 42, 43]],
    [44, [1, 2, 8, 13, 14, 19, 20, 24, 25, 30, 31, 36, 42, 43]],
    [44, [1, 2, 8, 14, 17, 19, 20, 24, 25, 27, 30, 36, 42, 43]],
    [44, [1, 2, 9, 10, 11, 12, 20, 24, 32, 33, 34, 35, 42, 43]],
    [44, [1, 2, 9, 10, 12, 13, 20, 24, 31, 32, 34, 35, 42, 43]],
    [44, [1, 2, 9, 10, 12, 15, 20, 24, 29, 32, 34, 35, 42, 43]],
    [44, [1, 2, 9, 10, 12, 19, 20, 24, 25, 32, 34, 35, 42, 43]],
    [44, [1, 2, 9, 10, 12, 20, 21, 23, 24, 32, 34, 35, 42, 43]],
    [44, [1, 2, 9, 11, 13, 15, 20, 24, 29, 31, 33, 35, 42, 43]],
    [44, [1, 2, 9, 11, 13, 17, 20, 24, 27, 31, 33, 35, 42, 43]],
    [44, [1, 2, 9, 11, 13, 19, 20, 24, 25, 31, 33, 35, 42, 43]],
    [44, [1, 2, 9, 11, 15, 17, 20, 24, 27, 29, 33, 35, 42, 43]],
    [44, [1, 2, 9, 11, 15, 19, 20, 24, 25, 29, 33, 35, 42, 43]],
    [44, [1, 2, 9, 11, 17, 19, 20, 24, 25, 27, 33, 35, 42, 43]],
    [44, [1, 2, 9, 12, 13, 20, 21, 23, 24, 31, 32, 35, 42, 43]],
    [44, [1, 2, 9, 13, 15, 17, 20, 24, 27, 29, 31, 35, 42, 43]],
    [44, [1, 2, 9, 13, 15, 19, 20, 24, 25, 29, 31, 35, 42, 43]],
    [44, [1, 2, 9, 13, 17, 19, 20, 24, 25, 27, 31, 35, 42, 43]],
    [44, [1, 2, 9, 15, 17, 19, 20, 24, 25, 27, 29, 35, 42, 43]],
    [44, [1, 2, 10, 11, 12, 13, 20, 24, 31, 32, 33, 34, 42, 43]],
    [44, [1, 2, 10, 11, 12, 15, 20, 24, 29, 32, 33, 34, 42, 43]],
    [44, [1, 2, 10, 11, 12, 19, 20, 24, 25, 32, 33, 34, 42, 43]],
    [44, [1, 2, 10, 12, 13, 15, 20, 24, 29, 31, 32, 34, 42, 43]],
    [44, [1, 2, 10, 12, 13, 19, 20, 24, 25, 31, 32, 34, 42, 43]],
    [44, [1, 2, 10, 12, 14, 18, 21, 23, 26, 30, 32, 34, 42, 43]],
    [44, [1, 2, 10, 12, 14, 21, 22, 23, 30, 32, 34, 42, 43]],
    [44, [1, 2, 10, 12, 15, 19, 20, 24, 25, 29, 32, 34, 42, 43]],
    [44, [1, 2, 10, 12, 18, 21, 22, 23, 26, 32, 34, 42, 43]],
    [44, [1, 2, 11, 13, 15, 17, 20, 24, 27, 29, 31, 33, 42, 43]],
    [44, [1, 2, 11, 13, 15, 19, 20, 24, 25, 29, 31, 33, 42, 43]],
    [44, [1, 2, 11, 13, 17, 19, 20, 24, 25, 27, 31, 33, 42, 43]],
    [44, [1, 2, 11, 15, 17, 19, 20, 24, 25, 27, 29, 33, 42, 43]],
    [44, [1, 2, 12, 14, 18, 21, 22, 23, 26, 30, 32, 42, 43]],
    [44, [1, 2, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 42, 43]],
    [44, [1, 3, 4, 5, 7, 11, 18, 26, 33, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 15, 18, 26, 29, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 17, 18, 26, 27, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 18, 19, 25, 26, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 18, 21, 23, 26, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 8, 14, 18, 26, 30, 36, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 11, 15, 18, 26, 29, 33, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 11, 17, 18, 26, 27, 33, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 11, 18, 19, 25, 26, 33, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 11, 18, 21, 23, 26, 33, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 15, 17, 18, 26, 27, 29, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 15, 18, 19, 25, 26, 29, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 15, 18, 21, 23, 26, 29, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 17, 18, 19, 25, 26, 27, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 17, 18, 21, 23, 26, 27, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 18, 19, 21, 23, 25, 26, 39, 40, 41, 43]],
    [44, [1, 3, 4, 7, 10, 12, 18, 26, 32, 34, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 11, 15, 18, 26, 29, 33, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 11, 17, 18, 26, 27, 33, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 11, 18, 19, 25, 26, 33, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 11, 18, 21, 23, 26, 33, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 15, 17, 18, 26, 27, 29, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 15, 18, 19, 25, 26, 29, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 15, 18, 21, 23, 26, 29, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 17, 18, 19, 25, 26, 27, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 17, 18, 21, 23, 26, 27, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 18, 19, 21, 23, 25, 26, 37, 40, 41, 43]],
    [44, [1, 3, 4, 8, 11, 14, 18, 26, 30, 33, 36, 40, 41, 43]],
    [44, [1, 3, 4, 8, 14, 17, 18, 26, 27, 30, 36, 40, 41, 43]],
    [44, [1, 3, 4, 8, 14, 18, 19, 25, 26, 30, 36, 40, 41, 43]],
    [44, [1, 3, 4, 8, 14, 18, 21, 23, 26, 30, 36, 40, 41, 43]],
    [44, [1, 3, 4, 10, 11, 12, 18, 26, 32, 33, 34, 40, 41, 43]],
    [44, [1, 3, 4, 10, 12, 15, 18, 26, 29, 32, 34, 40, 41, 43]],
    [44, [1, 3, 4, 10, 12, 18, 19, 25, 26, 32, 34, 40, 41, 43]],
    [44, [1, 3, 4, 10, 12, 18, 21, 23, 26, 32, 34, 40, 41, 43]],
    [44, [1, 3, 4, 11, 15, 17, 18, 26, 27, 29, 33, 40, 41, 43]],
    [44, [1, 3, 4, 11, 15, 18, 19, 25, 26, 29, 33, 40, 41, 43]],
    [44, [1, 3, 4, 11, 15, 18, 21, 23, 26, 29, 33, 40, 41, 43]],
    [44, [1, 3, 4, 11, 17, 18, 19, 25, 26, 27, 33, 40, 41, 43]],
    [44, [1, 3, 4, 11, 17, 18, 21, 23, 26, 27, 33, 40, 41, 43]],
    [44, [1, 3, 4, 15, 17, 18, 19, 25, 26, 27, 29, 40, 41, 43]],
    [44, [1, 3, 4, 15, 17, 18, 21, 23, 26, 27, 29, 40, 41, 43]],
    [44, [1, 3, 5, 8, 9, 11, 14, 30, 33, 35, 36, 39, 41, 43]],
    [44, [1, 3, 5, 8, 9, 14, 19, 25, 30, 35, 36, 39, 41, 43]],
    [44, [1, 3, 5, 8, 9, 14, 21, 23, 30, 35, 36, 39, 41, 43]],
    [44, [1, 3, 5, 8, 11, 14, 17, 27, 30, 33, 36, 39, 41, 43]],
    [44, [1, 3, 5, 8, 11, 14, 19, 25, 30, 33, 36, 39, 41, 43]],
    [44, [1, 3, 5, 8, 11, 14, 21, 23, 30, 33, 36, 39, 41, 43]],
    [44, [1, 3, 5, 8, 14, 17, 19, 25, 27, 30, 36, 39, 41, 43]],
    [44, [1, 3, 5, 8, 14, 17, 21, 23, 27, 30, 36, 39, 41, 43]],
    [44, [1, 3, 5, 8, 14, 19, 21, 23, 25, 30, 36, 39, 41, 43]],
    [44, [1, 3, 7, 10, 11, 12, 13, 31, 32, 33, 34, 37, 41, 43]],
    [44, [1, 3, 7, 10, 11, 12, 15, 29, 32, 33, 34, 37, 41, 43]],
    [44, [1, 3, 7, 10, 11, 12, 19, 25, 32, 33, 34, 37, 41, 43]],
    [44, [1, 3, 7, 10, 11, 12, 21, 23, 32, 33, 34, 37, 41, 43]],
    [44, [1, 3, 7, 10, 12, 13, 21, 23, 31, 32, 34, 37, 41, 43]],
    [44, [1, 3, 7, 10, 12, 15, 19, 25, 29, 32, 34, 37, 41, 43]],
    [44, [1, 3, 7, 10, 12, 15, 21, 23, 29, 32, 34, 37, 41, 43]],
    [44, [1, 3, 7, 10, 12, 19, 21, 23, 25, 32, 34, 37, 41, 43]],
    [44, [1, 3, 8, 9, 11, 13, 14, 30, 31, 33, 35, 36, 41, 43]],
    [44, [1, 3, 8, 9, 11, 14, 19, 25, 30, 33, 35, 36, 41, 43]],
    [44, [1, 3, 8, 10, 11, 12, 14, 30, 32, 33, 34, 36, 41, 43]],
    [44, [1, 3, 8, 10, 12, 13, 14, 30, 31, 32, 34, 36, 41, 43]],
    [44, [1, 3, 8, 10, 12, 14, 19, 25, 30, 32, 34, 36, 41, 43]],
    [44, [1, 3, 8, 10, 12, 14, 21, 23, 30, 32, 34, 36, 41, 43]],
    [44, [1, 3, 8, 10, 12, 19, 21, 23, 25, 32, 34, 36, 41, 43]],
    [44, [1, 3, 8, 11, 13, 14, 17, 27, 30, 31, 33, 36, 41, 43]],
    [44, [1, 3, 8, 11, 13, 14, 21, 23, 30, 31, 33, 36, 41, 43]],
    [44, [1, 3, 8, 11, 14, 17, 19, 25, 27, 30, 33, 36, 41, 43]],
    [44, [1, 3, 8, 11, 14, 17, 21, 23, 27, 30, 33, 36, 41, 43]],
    [44, [1, 3, 8, 12, 14, 19, 21, 23, 25, 30, 32, 36, 41, 43]],
    [44, [1, 3, 8, 12, 18, 19, 21, 23, 25, 26, 32, 36, 41, 43]],
    [44, [1, 3, 8, 12, 19, 21, 22, 23, 25, 32, 36, 41, 43]],
    [44, [1, 3, 8, 13, 14, 17, 21, 23, 27, 30, 31, 36, 41, 43]],
    [44, [1, 3, 10, 11, 12, 13, 21, 23, 31, 32, 33, 34, 41, 43]],
    [44, [1, 4, 5, 6, 7, 16, 18, 26, 28, 37, 38, 39, 40, 43]],
    [44, [1, 4, 5, 6, 11, 16, 18, 26, 28, 33, 38, 39, 40, 43]],
    [44, [1, 4, 5, 6, 16, 17, 18, 26, 27, 28, 38, 39, 40, 43]],
    [44, [1, 4, 5, 6, 16, 18, 21, 23, 26, 28, 38, 39, 40, 43]],
    [44, [1, 4, 5, 7, 11, 18, 19, 25, 26, 33, 37, 39, 40, 43]],
    [44, [1, 4, 5, 8, 11, 14, 18, 26, 30, 33, 36, 39, 40, 43]],
    [44, [1, 4, 5, 8, 14, 17, 18, 26, 27, 30, 36, 39, 40, 43]],
    [44, [1, 4, 5, 8, 14, 18, 19, 25, 26, 30, 36, 39, 40, 43]],
    [44, [1, 4, 5, 8, 14, 18, 21, 23, 26, 30, 36, 39, 40, 43]],
    [44, [1, 4, 5, 11, 17, 18, 19, 25, 26, 27, 33, 39, 40, 43]],
    [44, [1, 4, 6, 7, 11, 16, 18, 26, 28, 33, 37, 38, 40, 43]],
    [44, [1, 4, 6, 8, 14, 16, 18, 26, 28, 30, 36, 38, 40, 43]],
    [44, [1, 4, 6, 10, 12, 16, 18, 26, 28, 32, 34, 38, 40, 43]],
    [44, [1, 4, 6, 11, 16, 17, 18, 26, 27, 28, 33, 38, 40, 43]],
    [44, [1, 4, 7, 10, 11, 12, 18, 26, 32, 33, 34, 37, 40, 43]],
    [44, [1, 4, 8, 10, 12, 14, 18, 26, 30, 32, 34, 36, 40, 43]],
    [44, [1, 4, 8, 11, 14, 17, 18, 26, 27, 30, 33, 36, 40, 43]],
    [44, [1, 4, 8, 11, 14, 18, 19, 25, 26, 30, 33, 36, 40, 43]],
    [44, [1, 4, 8, 14, 17, 18, 19, 25, 26, 27, 30, 36, 40, 43]],
    [44, [1, 5, 6, 8, 11, 14, 16, 28, 30, 33, 36, 38, 39, 43]],
    [44, [1, 5, 6, 8, 14, 16, 17, 27, 28, 30, 36, 38, 39, 43]],
    [44, [1, 5, 6, 8, 14, 16, 21, 23, 28, 30, 36, 38, 39, 43]],
    [44, [1, 5, 6, 9, 11, 16, 21, 23, 28, 33, 35, 38, 39, 43]],
    [44, [1, 5, 6, 12, 16, 17, 21, 23, 27, 28, 32, 38, 39, 43]],
    [44, [1, 5, 12, 14, 16, 17, 21, 23, 27, 28, 30, 32, 39, 43]],
    [44, [1, 5, 12, 16, 17, 18, 21, 23, 26, 27, 28, 32, 39, 43]],
    [44, [1, 5, 12, 16, 17, 21, 22, 23, 27, 28, 32, 39, 43]],
    [44, [1, 6, 8, 10, 12, 14, 16, 28, 30, 32, 34, 36, 38, 43]],
    [44, [1, 6, 8, 11, 14, 16, 17, 27, 28, 30, 33, 36, 38, 43]],
    [44, [1, 6, 10, 12, 14, 18, 21, 23, 26, 30, 32, 34, 38, 43]],
    [44, [1, 6, 10, 12, 14, 21, 22, 23, 30, 32, 34, 38, 43]],
    [44, [1, 6, 10, 12, 18, 21, 22, 23, 26, 32, 34, 38, 43]],
    [44, [1, 6, 12, 14, 18, 21, 22, 23, 26, 30, 32, 38, 43]],
    [44, [1, 10, 12, 14, 18, 21, 22, 23, 26, 30, 32, 34, 43]],
    [44, [2, 6, 10, 11, 14, 18, 22, 26, 30, 33, 34, 38, 42]],
    [44, [1, 2, 3, 4, 5, 7, 18, 20, 24, 26, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 18, 20, 24, 26, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 18, 20, 24, 26, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 13, 18, 20, 24, 26, 31, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 15, 18, 20, 24, 26, 29, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 17, 18, 20, 24, 26, 27, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 18, 19, 20, 24, 25, 26, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 18, 20, 21, 23, 24, 26, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 16, 18, 20, 24, 26, 28, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 18, 20, 24, 26, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 18, 20, 24, 26, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 13, 18, 20, 24, 26, 31, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 15, 18, 20, 24, 26, 29, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 17, 18, 20, 24, 26, 27, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 18, 19, 20, 24, 25, 26, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 18, 20, 21, 23, 24, 26, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 14, 18, 20, 24, 26, 30, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 11, 18, 20, 24, 26, 33, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 13, 18, 20, 24, 26, 31, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 15, 18, 20, 24, 26, 29, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 17, 18, 20, 24, 26, 27, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 18, 19, 20, 24, 25, 26, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 18, 20, 21, 23, 24, 26, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 12, 18, 20, 24, 26, 32, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 11, 13, 18, 20, 24, 26, 31, 33, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 11, 15, 18, 20, 24, 26, 29, 33, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 11, 17, 18, 20, 24, 26, 27, 33, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 11, 18, 19, 20, 24, 25, 26, 33, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 11, 18, 20, 21, 23, 24, 26, 33, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 13, 15, 18, 20, 24, 26, 29, 31, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 13, 17, 18, 20, 24, 26, 27, 31, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 13, 18, 19, 20, 24, 25, 26, 31, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 13, 18, 20, 21, 23, 24, 26, 31, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 15, 17, 18, 20, 24, 26, 27, 29, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 15, 18, 19, 20, 24, 25, 26, 29, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 15, 18, 20, 21, 23, 24, 26, 29, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 17, 18, 19, 20, 24, 25, 26, 27, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 17, 18, 20, 21, 23, 24, 26, 27, 40, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 16, 20, 24, 28, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 16, 20, 24, 28, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 16, 20, 24, 28, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 13, 16, 20, 24, 28, 31, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 15, 16, 20, 24, 28, 29, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 16, 17, 20, 24, 27, 28, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 16, 19, 20, 24, 25, 28, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 16, 20, 21, 23, 24, 28, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 14, 20, 24, 30, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 20, 24, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 13, 20, 24, 31, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 15, 20, 24, 29, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 17, 20, 24, 27, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 19, 20, 24, 25, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 20, 21, 23, 24, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 10, 12, 20, 24, 32, 34, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 13, 20, 24, 31, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 15, 20, 24, 29, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 17, 20, 24, 27, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 19, 20, 24, 25, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 20, 21, 23, 24, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 13, 15, 20, 24, 29, 31, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 13, 17, 20, 24, 27, 31, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 13, 19, 20, 24, 25, 31, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 13, 20, 21, 23, 24, 31, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 15, 17, 20, 24, 27, 29, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 15, 19, 20, 24, 25, 29, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 15, 20, 21, 23, 24, 29, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 17, 19, 20, 24, 25, 27, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 17, 20, 21, 23, 24, 27, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 19, 20, 21, 23, 24, 25, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 14, 20, 24, 30, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 11, 14, 20, 24, 30, 33, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 13, 14, 20, 24, 30, 31, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 14, 15, 20, 24, 29, 30, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 14, 17, 20, 24, 27, 30, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 14, 19, 20, 24, 25, 30, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 14, 20, 21, 23, 24, 30, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 12, 20, 24, 32, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 13, 20, 24, 31, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 15, 20, 24, 29, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 17, 20, 24, 27, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 19, 20, 24, 25, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 20, 21, 23, 24, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 13, 15, 20, 24, 29, 31, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 13, 17, 20, 24, 27, 31, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 13, 19, 20, 24, 25, 31, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 13, 20, 21, 23, 24, 31, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 15, 17, 20, 24, 27, 29, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 15, 19, 20, 24, 25, 29, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 15, 20, 21, 23, 24, 29, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 17, 19, 20, 24, 25, 27, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 17, 20, 21, 23, 24, 27, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 19, 20, 21, 23, 24, 25, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 11, 12, 20, 24, 32, 33, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 12, 13, 20, 24, 31, 32, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 12, 17, 20, 24, 27, 32, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 12, 19, 20, 24, 25, 32, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 12, 20, 21, 23, 24, 32, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 13, 15, 20, 24, 29, 31, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 13, 17, 20, 24, 27, 31, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 13, 19, 20, 24, 25, 31, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 13, 20, 21, 23, 24, 31, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 15, 17, 20, 24, 27, 29, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 15, 19, 20, 24, 25, 29, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 15, 20, 21, 23, 24, 29, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 17, 19, 20, 24, 25, 27, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 17, 20, 21, 23, 24, 27, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 19, 20, 21, 23, 24, 25, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 13, 15, 17, 20, 24, 27, 29, 31, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 13, 15, 19, 20, 24, 25, 29, 31, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 13, 15, 20, 21, 23, 24, 29, 31, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 13, 17, 19, 20, 24, 25, 27, 31, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 13, 17, 20, 21, 23, 24, 27, 31, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 13, 19, 20, 21, 23, 24, 25, 31, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 15, 17, 19, 20, 24, 25, 27, 29, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 15, 17, 20, 21, 23, 24, 27, 29, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 15, 19, 20, 21, 23, 24, 25, 29, 39, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 16, 20, 24, 28, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 11, 16, 20, 24, 28, 33, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 13, 16, 20, 24, 28, 31, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 15, 16, 20, 24, 28, 29, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 16, 17, 20, 24, 27, 28, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 16, 19, 20, 24, 25, 28, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 16, 20, 21, 23, 24, 28, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 12, 19, 21, 23, 25, 32, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 14, 16, 20, 24, 28, 30, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 11, 16, 20, 24, 28, 33, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 13, 16, 20, 24, 28, 31, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 16, 17, 20, 24, 27, 28, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 16, 19, 20, 24, 25, 28, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 16, 20, 21, 23, 24, 28, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 12, 16, 20, 24, 28, 32, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 14, 18, 22, 26, 30, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 11, 13, 16, 20, 24, 28, 31, 33, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 11, 15, 16, 20, 24, 28, 29, 33, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 11, 16, 17, 20, 24, 27, 28, 33, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 11, 16, 19, 20, 24, 25, 28, 33, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 11, 16, 20, 21, 23, 24, 28, 33, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 13, 15, 16, 20, 24, 28, 29, 31, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 13, 16, 17, 20, 24, 27, 28, 31, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 13, 16, 19, 20, 24, 25, 28, 31, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 13, 16, 20, 21, 23, 24, 28, 31, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 15, 16, 17, 20, 24, 27, 28, 29, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 15, 16, 19, 20, 24, 25, 28, 29, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 15, 16, 20, 21, 23, 24, 28, 29, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 16, 17, 19, 20, 24, 25, 27, 28, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 16, 17, 20, 21, 23, 24, 27, 28, 38, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 9, 14, 20, 24, 30, 35, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 11, 14, 20, 24, 30, 33, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 13, 14, 20, 24, 30, 31, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 14, 17, 20, 24, 27, 30, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 14, 19, 20, 24, 25, 30, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 12, 20, 24, 32, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 13, 20, 24, 31, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 15, 20, 24, 29, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 17, 20, 24, 27, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 19, 20, 24, 25, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 20, 21, 23, 24, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 13, 15, 20, 24, 29, 31, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 13, 17, 20, 24, 27, 31, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 13, 19, 20, 24, 25, 31, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 13, 20, 21, 23, 24, 31, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 15, 17, 20, 24, 27, 29, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 15, 19, 20, 24, 25, 29, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 15, 20, 21, 23, 24, 29, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 17, 19, 20, 24, 25, 27, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 17, 20, 21, 23, 24, 27, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 19, 20, 21, 23, 24, 25, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 11, 12, 20, 24, 32, 33, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 12, 13, 20, 24, 31, 32, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 12, 15, 20, 24, 29, 32, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 12, 19, 20, 24, 25, 32, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 12, 20, 21, 23, 24, 32, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 13, 15, 20, 24, 29, 31, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 13, 17, 20, 24, 27, 31, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 13, 19, 20, 24, 25, 31, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 13, 20, 21, 23, 24, 31, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 15, 17, 20, 24, 27, 29, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 15, 19, 20, 24, 25, 29, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 15, 20, 21, 23, 24, 29, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 17, 19, 20, 24, 25, 27, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 17, 20, 21, 23, 24, 27, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 19, 20, 21, 23, 24, 25, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 13, 15, 17, 20, 24, 27, 29, 31, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 13, 15, 19, 20, 24, 25, 29, 31, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 13, 15, 20, 21, 23, 24, 29, 31, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 13, 17, 19, 20, 24, 25, 27, 31, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 13, 17, 20, 21, 23, 24, 27, 31, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 13, 19, 20, 21, 23, 24, 25, 31, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 15, 17, 19, 20, 24, 25, 27, 29, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 15, 17, 20, 21, 23, 24, 27, 29, 37, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 11, 14, 20, 24, 30, 33, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 13, 14, 20, 24, 30, 31, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 14, 17, 20, 24, 27, 30, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 14, 19, 20, 24, 25, 30, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 14, 20, 21, 23, 24, 30, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 12, 14, 20, 24, 30, 32, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 12, 19, 21, 23, 25, 32, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 11, 13, 14, 20, 24, 30, 31, 33, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 11, 14, 17, 20, 24, 27, 30, 33, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 11, 14, 19, 20, 24, 25, 30, 33, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 11, 14, 20, 21, 23, 24, 30, 33, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 12, 14, 19, 21, 23, 25, 30, 32, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 12, 18, 19, 21, 23, 25, 26, 32, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 12, 19, 21, 22, 23, 25, 32, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 13, 14, 17, 20, 24, 27, 30, 31, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 13, 14, 19, 20, 24, 25, 30, 31, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 13, 14, 20, 21, 23, 24, 30, 31, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 14, 17, 19, 20, 24, 25, 27, 30, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 14, 17, 20, 21, 23, 24, 27, 30, 36, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 11, 12, 20, 24, 32, 33, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 12, 13, 20, 24, 31, 32, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 12, 15, 20, 24, 29, 32, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 12, 17, 20, 24, 27, 32, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 12, 19, 20, 24, 25, 32, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 12, 20, 21, 23, 24, 32, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 11, 13, 15, 20, 24, 29, 31, 33, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 11, 13, 17, 20, 24, 27, 31, 33, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 11, 13, 19, 20, 24, 25, 31, 33, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 11, 13, 20, 21, 23, 24, 31, 33, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 11, 15, 17, 20, 24, 27, 29, 33, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 11, 15, 19, 20, 24, 25, 29, 33, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 11, 15, 20, 21, 23, 24, 29, 33, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 11, 17, 19, 20, 24, 25, 27, 33, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 11, 17, 20, 21, 23, 24, 27, 33, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 11, 19, 20, 21, 23, 24, 25, 33, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 13, 15, 17, 20, 24, 27, 29, 31, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 13, 15, 19, 20, 24, 25, 29, 31, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 13, 15, 20, 21, 23, 24, 29, 31, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 13, 17, 19, 20, 24, 25, 27, 31, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 13, 17, 20, 21, 23, 24, 27, 31, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 15, 17, 19, 20, 24, 25, 27, 29, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 15, 17, 20, 21, 23, 24, 27, 29, 35, 41, 42, 43]],
    [44, [1, 2, 3, 10, 11, 12, 13, 20, 24, 31, 32, 33, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 11, 12, 15, 20, 24, 29, 32, 33, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 11, 12, 17, 20, 24, 27, 32, 33, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 11, 12, 19, 20, 24, 25, 32, 33, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 11, 12, 20, 21, 23, 24, 32, 33, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 12, 13, 15, 20, 24, 29, 31, 32, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 12, 13, 17, 20, 24, 27, 31, 32, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 12, 13, 19, 20, 24, 25, 31, 32, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 12, 13, 20, 21, 23, 24, 31, 32, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 12, 15, 17, 20, 24, 27, 29, 32, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 12, 15, 19, 20, 24, 25, 29, 32, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 12, 15, 20, 21, 23, 24, 29, 32, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 12, 17, 19, 20, 24, 25, 27, 32, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 12, 17, 20, 21, 23, 24, 27, 32, 34, 41, 42, 43]],
    [44, [1, 2, 3, 11, 13, 15, 17, 20, 24, 27, 29, 31, 33, 41, 42, 43]],
    [44, [1, 2, 3, 11, 13, 15, 19, 20, 24, 25, 29, 31, 33, 41, 42, 43]],
    [44, [1, 2, 3, 11, 13, 15, 20, 21, 23, 24, 29, 31, 33, 41, 42, 43]],
    [44, [1, 2, 3, 11, 13, 17, 19, 20, 24, 25, 27, 31, 33, 41, 42, 43]],
    [44, [1, 2, 3, 11, 13, 17, 20, 21, 23, 24, 27, 31, 33, 41, 42, 43]],
    [44, [1, 2, 3, 11, 15, 17, 19, 20, 24, 25, 27, 29, 33, 41, 42, 43]],
    [44, [1, 2, 3, 11, 15, 17, 20, 21, 23, 24, 27, 29, 33, 41, 42, 43]],
    [44, [1, 2, 3, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 41, 42, 43]],
    [44, [1, 2, 3, 13, 15, 17, 20, 21, 23, 24, 27, 29, 31, 41, 42, 43]],
    [44, [1, 2, 4, 5, 6, 16, 18, 20, 24, 26, 28, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 9, 18, 20, 24, 26, 35, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 11, 18, 20, 24, 26, 33, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 15, 18, 20, 24, 26, 29, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 17, 18, 20, 24, 26, 27, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 18, 19, 20, 24, 25, 26, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 18, 20, 21, 23, 24, 26, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 8, 14, 18, 20, 24, 26, 30, 36, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 9, 11, 18, 20, 24, 26, 33, 35, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 9, 15, 18, 20, 24, 26, 29, 35, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 9, 18, 19, 20, 24, 25, 26, 35, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 9, 18, 20, 21, 23, 24, 26, 35, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 10, 12, 18, 20, 24, 26, 32, 34, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 11, 15, 18, 20, 24, 26, 29, 33, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 11, 17, 18, 20, 24, 26, 27, 33, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 11, 18, 19, 20, 24, 25, 26, 33, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 11, 18, 20, 21, 23, 24, 26, 33, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 15, 17, 18, 20, 24, 26, 27, 29, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 15, 18, 19, 20, 24, 25, 26, 29, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 15, 18, 20, 21, 23, 24, 26, 29, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 17, 18, 19, 20, 24, 25, 26, 27, 39, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 12, 15, 21, 23, 29, 32, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 16, 18, 20, 24, 26, 28, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 9, 16, 18, 20, 24, 26, 28, 35, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 11, 16, 18, 20, 24, 26, 28, 33, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 13, 16, 18, 20, 24, 26, 28, 31, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 15, 16, 18, 20, 24, 26, 28, 29, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 16, 17, 18, 20, 24, 26, 27, 28, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 16, 18, 19, 20, 24, 25, 26, 28, 38, 40, 42, 43]],
    [44, [1, 2, 4, 7, 8, 14, 18, 20, 24, 26, 30, 36, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 11, 18, 20, 24, 26, 33, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 13, 18, 20, 24, 26, 31, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 15, 18, 20, 24, 26, 29, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 18, 19, 20, 24, 25, 26, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 18, 20, 21, 23, 24, 26, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 10, 12, 15, 21, 23, 29, 32, 34, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 10, 12, 18, 20, 24, 26, 32, 34, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 11, 13, 18, 20, 24, 26, 31, 33, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 11, 15, 18, 20, 24, 26, 29, 33, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 11, 17, 18, 20, 24, 26, 27, 33, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 11, 18, 19, 20, 24, 25, 26, 33, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 11, 18, 20, 21, 23, 24, 26, 33, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 12, 15, 18, 21, 23, 26, 29, 32, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 12, 15, 21, 22, 23, 29, 32, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 13, 15, 18, 20, 24, 26, 29, 31, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 13, 17, 18, 20, 24, 26, 27, 31, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 13, 18, 19, 20, 24, 25, 26, 31, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 13, 18, 20, 21, 23, 24, 26, 31, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 15, 17, 18, 20, 24, 26, 27, 29, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 15, 18, 19, 20, 24, 25, 26, 29, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 17, 18, 19, 20, 24, 25, 26, 27, 37, 40, 42, 43]],
    [44, [1, 2, 4, 8, 11, 14, 18, 20, 24, 26, 30, 33, 36, 40, 42, 43]],
    [44, [1, 2, 4, 8, 13, 14, 18, 20, 24, 26, 30, 31, 36, 40, 42, 43]],
    [44, [1, 2, 4, 8, 14, 17, 18, 20, 24, 26, 27, 30, 36, 40, 42, 43]],
    [44, [1, 2, 4, 8, 14, 18, 19, 20, 24, 25, 26, 30, 36, 40, 42, 43]],
    [44, [1, 2, 4, 9, 10, 12, 18, 20, 24, 26, 32, 34, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 11, 13, 18, 20, 24, 26, 31, 33, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 11, 15, 18, 20, 24, 26, 29, 33, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 11, 18, 19, 20, 24, 25, 26, 33, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 11, 18, 20, 21, 23, 24, 26, 33, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 13, 15, 18, 20, 24, 26, 29, 31, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 13, 18, 19, 20, 24, 25, 26, 31, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 15, 18, 19, 20, 24, 25, 26, 29, 35, 40, 42, 43]],
    [44, [1, 2, 4, 10, 11, 12, 18, 20, 24, 26, 32, 33, 34, 40, 42, 43]],
    [44, [1, 2, 4, 10, 12, 13, 18, 20, 24, 26, 31, 32, 34, 40, 42, 43]],
    [44, [1, 2, 4, 10, 12, 15, 18, 20, 24, 26, 29, 32, 34, 40, 42, 43]],
    [44, [1, 2, 4, 10, 12, 18, 19, 20, 24, 25, 26, 32, 34, 40, 42, 43]],
    [44, [1, 2, 4, 11, 13, 15, 18, 20, 24, 26, 29, 31, 33, 40, 42, 43]],
    [44, [1, 2, 4, 11, 13, 17, 18, 20, 24, 26, 27, 31, 33, 40, 42, 43]],
    [44, [1, 2, 4, 11, 13, 18, 19, 20, 24, 25, 26, 31, 33, 40, 42, 43]],
    [44, [1, 2, 4, 11, 15, 17, 18, 20, 24, 26, 27, 29, 33, 40, 42, 43]],
    [44, [1, 2, 4, 11, 15, 18, 19, 20, 24, 25, 26, 29, 33, 40, 42, 43]],
    [44, [1, 2, 4, 11, 17, 18, 19, 20, 24, 25, 26, 27, 33, 40, 42, 43]],
    [44, [1, 2, 4, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 40, 42, 43]],
    [44, [1, 2, 4, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 40, 42, 43]],
    [44, [1, 2, 4, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 40, 42, 43]],
    [44, [1, 2, 4, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 40, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 16, 20, 24, 28, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 11, 16, 20, 24, 28, 33, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 13, 16, 20, 24, 28, 31, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 15, 16, 20, 24, 28, 29, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 16, 17, 20, 24, 27, 28, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 16, 19, 20, 24, 25, 28, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 16, 20, 21, 23, 24, 28, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 14, 16, 20, 24, 28, 30, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 11, 16, 20, 24, 28, 33, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 13, 16, 20, 24, 28, 31, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 15, 16, 20, 24, 28, 29, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 16, 17, 20, 24, 27, 28, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 16, 19, 20, 24, 25, 28, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 16, 20, 21, 23, 24, 28, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 10, 14, 18, 22, 26, 30, 34, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 11, 13, 16, 20, 24, 28, 31, 33, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 11, 15, 16, 20, 24, 28, 29, 33, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 11, 16, 17, 20, 24, 27, 28, 33, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 11, 16, 19, 20, 24, 25, 28, 33, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 11, 16, 20, 21, 23, 24, 28, 33, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 12, 16, 17, 21, 23, 27, 28, 32, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 13, 15, 16, 20, 24, 28, 29, 31, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 13, 16, 17, 20, 24, 27, 28, 31, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 13, 16, 20, 21, 23, 24, 28, 31, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 15, 16, 17, 20, 24, 27, 28, 29, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 15, 16, 19, 20, 24, 25, 28, 29, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 15, 16, 20, 21, 23, 24, 28, 29, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 16, 17, 19, 20, 24, 25, 27, 28, 38, 39, 42, 43]],
    [44, [1, 2, 5, 7, 8, 11, 14, 20, 24, 30, 33, 36, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 8, 13, 14, 20, 24, 30, 31, 36, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 8, 14, 17, 20, 24, 27, 30, 36, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 8, 14, 19, 20, 24, 25, 30, 36, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 11, 13, 20, 24, 31, 33, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 11, 15, 20, 24, 29, 33, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 11, 17, 20, 24, 27, 33, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 11, 19, 20, 24, 25, 33, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 11, 20, 21, 23, 24, 33, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 13, 15, 20, 24, 29, 31, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 13, 17, 20, 24, 27, 31, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 13, 19, 20, 24, 25, 31, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 13, 20, 21, 23, 24, 31, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 15, 17, 20, 24, 27, 29, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 15, 19, 20, 24, 25, 29, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 15, 20, 21, 23, 24, 29, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 17, 19, 20, 24, 25, 27, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 17, 20, 21, 23, 24, 27, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 11, 13, 15, 20, 24, 29, 31, 33, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 11, 13, 17, 20, 24, 27, 31, 33, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 11, 13, 19, 20, 24, 25, 31, 33, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 11, 13, 20, 21, 23, 24, 31, 33, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 11, 15, 17, 20, 24, 27, 29, 33, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 11, 15, 19, 20, 24, 25, 29, 33, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 11, 15, 20, 21, 23, 24, 29, 33, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 11, 17, 19, 20, 24, 25, 27, 33, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 11, 17, 20, 21, 23, 24, 27, 33, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 13, 15, 17, 20, 24, 27, 29, 31, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 13, 15, 19, 20, 24, 25, 29, 31, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 13, 15, 20, 21, 23, 24, 29, 31, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 13, 17, 19, 20, 24, 25, 27, 31, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 13, 17, 20, 21, 23, 24, 27, 31, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 15, 17, 19, 20, 24, 25, 27, 29, 37, 39, 42, 43]],
    [44, [1, 2, 5, 8, 9, 11, 14, 20, 24, 30, 33, 35, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 9, 13, 14, 20, 24, 30, 31, 35, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 9, 14, 17, 20, 24, 27, 30, 35, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 9, 14, 19, 20, 24, 25, 30, 35, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 9, 14, 20, 21, 23, 24, 30, 35, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 11, 13, 14, 20, 24, 30, 31, 33, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 11, 14, 17, 20, 24, 27, 30, 33, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 11, 14, 19, 20, 24, 25, 30, 33, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 11, 14, 20, 21, 23, 24, 30, 33, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 13, 14, 17, 20, 24, 27, 30, 31, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 13, 14, 19, 20, 24, 25, 30, 31, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 13, 14, 20, 21, 23, 24, 30, 31, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 14, 17, 19, 20, 24, 25, 27, 30, 36, 39, 42, 43]],
    [44, [1, 2, 5, 9, 11, 13, 15, 20, 24, 29, 31, 33, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 11, 13, 17, 20, 24, 27, 31, 33, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 11, 13, 19, 20, 24, 25, 31, 33, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 11, 13, 20, 21, 23, 24, 31, 33, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 11, 15, 17, 20, 24, 27, 29, 33, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 11, 15, 19, 20, 24, 25, 29, 33, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 11, 15, 20, 21, 23, 24, 29, 33, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 11, 17, 19, 20, 24, 25, 27, 33, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 11, 17, 20, 21, 23, 24, 27, 33, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 13, 15, 17, 20, 24, 27, 29, 31, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 13, 15, 19, 20, 24, 25, 29, 31, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 13, 15, 20, 21, 23, 24, 29, 31, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 13, 17, 19, 20, 24, 25, 27, 31, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 15, 17, 19, 20, 24, 25, 27, 29, 35, 39, 42, 43]],
    [44, [1, 2, 5, 10, 12, 16, 17, 21, 23, 27, 28, 32, 34, 39, 42, 43]],
    [44, [1, 2, 5, 11, 13, 15, 17, 20, 24, 27, 29, 31, 33, 39, 42, 43]],
    [44, [1, 2, 5, 11, 13, 15, 19, 20, 24, 25, 29, 31, 33, 39, 42, 43]],
    [44, [1, 2, 5, 11, 13, 15, 20, 21, 23, 24, 29, 31, 33, 39, 42, 43]],
    [44, [1, 2, 5, 11, 13, 17, 19, 20, 24, 25, 27, 31, 33, 39, 42, 43]],
    [44, [1, 2, 5, 11, 15, 17, 19, 20, 24, 25, 27, 29, 33, 39, 42, 43]],
    [44, [1, 2, 5, 12, 14, 16, 17, 21, 23, 27, 28, 30, 32, 39, 42, 43]],
    [44, [1, 2, 5, 12, 16, 17, 18, 21, 23, 26, 27, 28, 32, 39, 42, 43]],
    [44, [1, 2, 5, 12, 16, 17, 21, 22, 23, 27, 28, 32, 39, 42, 43]],
    [44, [1, 2, 5, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 39, 42, 43]],
    [44, [1, 2, 6, 7, 9, 11, 16, 20, 24, 28, 33, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 13, 16, 20, 24, 28, 31, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 15, 16, 20, 24, 28, 29, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 16, 17, 20, 24, 27, 28, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 16, 20, 21, 23, 24, 28, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 10, 12, 16, 20, 24, 28, 32, 34, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 10, 14, 18, 22, 26, 30, 34, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 11, 13, 16, 20, 24, 28, 31, 33, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 11, 15, 16, 20, 24, 28, 29, 33, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 11, 16, 17, 20, 24, 27, 28, 33, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 11, 16, 20, 21, 23, 24, 28, 33, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 13, 15, 16, 20, 24, 28, 29, 31, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 13, 16, 17, 20, 24, 27, 28, 31, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 13, 16, 20, 21, 23, 24, 28, 31, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 15, 16, 17, 20, 24, 27, 28, 29, 37, 38, 42, 43]],
    [44, [1, 2, 6, 8, 9, 14, 16, 20, 24, 28, 30, 35, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 11, 14, 16, 20, 24, 28, 30, 33, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 13, 14, 16, 20, 24, 28, 30, 31, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 14, 16, 17, 20, 24, 27, 28, 30, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 14, 16, 19, 20, 24, 25, 28, 30, 36, 38, 42, 43]],
    [44, [1, 2, 6, 9, 10, 12, 16, 20, 24, 28, 32, 34, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 11, 13, 16, 20, 24, 28, 31, 33, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 11, 15, 16, 20, 24, 28, 29, 33, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 11, 16, 17, 20, 24, 27, 28, 33, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 11, 16, 19, 20, 24, 25, 28, 33, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 11, 16, 20, 21, 23, 24, 28, 33, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 12, 13, 20, 21, 23, 24, 31, 32, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 13, 15, 16, 20, 24, 28, 29, 31, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 13, 16, 17, 20, 24, 27, 28, 31, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 15, 16, 17, 20, 24, 27, 28, 29, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 15, 16, 19, 20, 24, 25, 28, 29, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 16, 17, 19, 20, 24, 25, 27, 28, 35, 38, 42, 43]],
    [44, [1, 2, 6, 10, 11, 12, 16, 20, 24, 28, 32, 33, 34, 38, 42, 43]],
    [44, [1, 2, 6, 10, 11, 14, 18, 22, 26, 30, 33, 34, 38, 42, 43]],
    [44, [1, 2, 6, 10, 12, 13, 16, 20, 24, 28, 31, 32, 34, 38, 42, 43]],
    [44, [1, 2, 6, 10, 12, 14, 18, 21, 23, 26, 30, 32, 34, 38, 42, 43]],
    [44, [1, 2, 6, 10, 12, 14, 21, 22, 23, 30, 32, 34, 38, 42, 43]],
    [44, [1, 2, 6, 10, 12, 15, 16, 20, 24, 28, 29, 32, 34, 38, 42, 43]],
    [44, [1, 2, 6, 10, 12, 18, 21, 22, 23, 26, 32, 34, 38, 42, 43]],
    [44, [1, 2, 6, 10, 13, 14, 18, 22, 26, 30, 31, 34, 38, 42, 43]],
    [44, [1, 2, 6, 10, 14, 18, 21, 22, 23, 26, 30, 34, 38, 42, 43]],
    [44, [1, 2, 6, 11, 13, 15, 16, 20, 24, 28, 29, 31, 33, 38, 42, 43]],
    [44, [1, 2, 6, 11, 13, 16, 17, 20, 24, 27, 28, 31, 33, 38, 42, 43]],
    [44, [1, 2, 6, 11, 15, 16, 17, 20, 24, 27, 28, 29, 33, 38, 42, 43]],
    [44, [1, 2, 6, 11, 15, 16, 19, 20, 24, 25, 28, 29, 33, 38, 42, 43]],
    [44, [1, 2, 6, 11, 16, 17, 19, 20, 24, 25, 27, 28, 33, 38, 42, 43]],
    [44, [1, 2, 6, 12, 14, 18, 21, 22, 23, 26, 30, 32, 38, 42, 43]],
    [44, [1, 2, 6, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 38, 42, 43]],
    [44, [1, 2, 6, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 38, 42, 43]],
    [44, [1, 2, 7, 9, 10, 11, 12, 20, 24, 32, 33, 34, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 10, 12, 13, 20, 24, 31, 32, 34, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 10, 12, 15, 20, 24, 29, 32, 34, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 10, 12, 19, 20, 24, 25, 32, 34, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 10, 12, 20, 21, 23, 24, 32, 34, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 11, 13, 15, 20, 24, 29, 31, 33, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 11, 13, 17, 20, 24, 27, 31, 33, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 11, 13, 19, 20, 24, 25, 31, 33, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 11, 13, 20, 21, 23, 24, 31, 33, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 11, 15, 17, 20, 24, 27, 29, 33, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 11, 15, 19, 20, 24, 25, 29, 33, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 11, 15, 20, 21, 23, 24, 29, 33, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 11, 17, 19, 20, 24, 25, 27, 33, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 13, 15, 17, 20, 24, 27, 29, 31, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 13, 15, 19, 20, 24, 25, 29, 31, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 13, 17, 19, 20, 24, 25, 27, 31, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 15, 17, 19, 20, 24, 25, 27, 29, 35, 37, 42, 43]],
    [44, [1, 2, 7, 10, 11, 12, 13, 20, 24, 31, 32, 33, 34, 37, 42, 43]],
    [44, [1, 2, 7, 10, 11, 12, 15, 20, 24, 29, 32, 33, 34, 37, 42, 43]],
    [44, [1, 2, 7, 10, 11, 12, 19, 20, 24, 25, 32, 33, 34, 37, 42, 43]],
    [44, [1, 2, 7, 10, 11, 12, 20, 21, 23, 24, 32, 33, 34, 37, 42, 43]],
    [44, [1, 2, 7, 10, 12, 13, 15, 20, 24, 29, 31, 32, 34, 37, 42, 43]],
    [44, [1, 2, 7, 10, 12, 13, 19, 20, 24, 25, 31, 32, 34, 37, 42, 43]],
    [44, [1, 2, 7, 10, 12, 13, 20, 21, 23, 24, 31, 32, 34, 37, 42, 43]],
    [44, [1, 2, 7, 10, 12, 15, 19, 20, 24, 25, 29, 32, 34, 37, 42, 43]],
    [44, [1, 2, 7, 11, 13, 15, 17, 20, 24, 27, 29, 31, 33, 37, 42, 43]],
    [44, [1, 2, 7, 11, 13, 15, 19, 20, 24, 25, 29, 31, 33, 37, 42, 43]],
    [44, [1, 2, 7, 11, 13, 17, 19, 20, 24, 25, 27, 31, 33, 37, 42, 43]],
    [44, [1, 2, 7, 11, 15, 17, 19, 20, 24, 25, 27, 29, 33, 37, 42, 43]],
    [44, [1, 2, 7, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 37, 42, 43]],
    [44, [1, 2, 8, 9, 10, 12, 14, 20, 24, 30, 32, 34, 35, 36, 42, 43]],
    [44, [1, 2, 8, 9, 11, 13, 14, 20, 24, 30, 31, 33, 35, 36, 42, 43]],
    [44, [1, 2, 8, 9, 11, 14, 17, 20, 24, 27, 30, 33, 35, 36, 42, 43]],
    [44, [1, 2, 8, 9, 11, 14, 19, 20, 24, 25, 30, 33, 35, 36, 42, 43]],
    [44, [1, 2, 8, 9, 11, 14, 20, 21, 23, 24, 30, 33, 35, 36, 42, 43]],
    [44, [1, 2, 8, 9, 13, 14, 17, 20, 24, 27, 30, 31, 35, 36, 42, 43]],
    [44, [1, 2, 8, 9, 13, 14, 19, 20, 24, 25, 30, 31, 35, 36, 42, 43]],
    [44, [1, 2, 8, 9, 14, 17, 19, 20, 24, 25, 27, 30, 35, 36, 42, 43]],
    [44, [1, 2, 8, 10, 11, 12, 14, 20, 24, 30, 32, 33, 34, 36, 42, 43]],
    [44, [1, 2, 8, 10, 12, 13, 14, 20, 24, 30, 31, 32, 34, 36, 42, 43]],
    [44, [1, 2, 8, 10, 12, 14, 19, 20, 24, 25, 30, 32, 34, 36, 42, 43]],
    [44, [1, 2, 8, 11, 13, 14, 17, 20, 24, 27, 30, 31, 33, 36, 42, 43]],
    [44, [1, 2, 8, 11, 13, 14, 19, 20, 24, 25, 30, 31, 33, 36, 42, 43]],
    [44, [1, 2, 8, 11, 14, 17, 19, 20, 24, 25, 27, 30, 33, 36, 42, 43]],
    [44, [1, 2, 8, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 36, 42, 43]],
    [44, [1, 2, 9, 10, 11, 12, 13, 20, 24, 31, 32, 33, 34, 35, 42, 43]],
    [44, [1, 2, 9, 10, 11, 12, 15, 20, 24, 29, 32, 33, 34, 35, 42, 43]],
    [44, [1, 2, 9, 10, 11, 12, 19, 20, 24, 25, 32, 33, 34, 35, 42, 43]],
    [44, [1, 2, 9, 10, 11, 12, 20, 21, 23, 24, 32, 33, 34, 35, 42, 43]],
    [44, [1, 2, 9, 10, 12, 13, 15, 20, 24, 29, 31, 32, 34, 35, 42, 43]],
    [44, [1, 2, 9, 10, 12, 13, 19, 20, 24, 25, 31, 32, 34, 35, 42, 43]],
    [44, [1, 2, 9, 10, 12, 15, 19, 20, 24, 25, 29, 32, 34, 35, 42, 43]],
    [44, [1, 2, 9, 11, 13, 15, 17, 20, 24, 27, 29, 31, 33, 35, 42, 43]],
    [44, [1, 2, 9, 11, 13, 15, 19, 20, 24, 25, 29, 31, 33, 35, 42, 43]],
    [44, [1, 2, 9, 11, 13, 17, 19, 20, 24, 25, 27, 31, 33, 35, 42, 43]],
    [44, [1, 2, 9, 11, 15, 17, 19, 20, 24, 25, 27, 29, 33, 35, 42, 43]],
    [44, [1, 2, 9, 12, 13, 14, 20, 21, 23, 24, 30, 31, 32, 35, 42, 43]],
    [44, [1, 2, 9, 12, 13, 20, 21, 22, 23, 24, 31, 32, 35, 42, 43]],
    [44, [1, 2, 9, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 35, 42, 43]],
    [44, [1, 2, 10, 11, 12, 13, 15, 20, 24, 29, 31, 32, 33, 34, 42, 43]],
    [44, [1, 2, 10, 11, 12, 13, 19, 20, 24, 25, 31, 32, 33, 34, 42, 43]],
    [44, [1, 2, 10, 11, 12, 15, 19, 20, 24, 25, 29, 32, 33, 34, 42, 43]],
    [44, [1, 2, 10, 12, 13, 15, 19, 20, 24, 25, 29, 31, 32, 34, 42, 43]],
    [44, [1, 2, 10, 12, 14, 18, 21, 22, 23, 26, 30, 32, 34, 42, 43]],
    [44, [1, 2, 11, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 33, 42, 43]],
    [44, [1, 3, 4, 5, 7, 11, 15, 18, 26, 29, 33, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 11, 17, 18, 26, 27, 33, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 11, 18, 19, 25, 26, 33, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 11, 18, 21, 23, 26, 33, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 15, 17, 18, 26, 27, 29, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 15, 18, 19, 25, 26, 29, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 15, 18, 21, 23, 26, 29, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 17, 18, 19, 25, 26, 27, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 17, 18, 21, 23, 26, 27, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 18, 19, 21, 23, 25, 26, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 8, 11, 14, 18, 26, 30, 33, 36, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 8, 14, 17, 18, 26, 27, 30, 36, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 8, 14, 18, 19, 25, 26, 30, 36, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 8, 14, 18, 21, 23, 26, 30, 36, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 11, 15, 17, 18, 26, 27, 29, 33, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 11, 15, 18, 19, 25, 26, 29, 33, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 11, 15, 18, 21, 23, 26, 29, 33, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 11, 17, 18, 19, 25, 26, 27, 33, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 11, 17, 18, 21, 23, 26, 27, 33, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 11, 18, 19, 21, 23, 25, 26, 33, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 15, 17, 18, 19, 25, 26, 27, 29, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 15, 17, 18, 21, 23, 26, 27, 29, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 15, 18, 19, 21, 23, 25, 26, 29, 39, 40, 41, 43]],
    [44, [1, 3, 4, 7, 10, 11, 12, 18, 26, 32, 33, 34, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 10, 12, 15, 18, 26, 29, 32, 34, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 10, 12, 18, 19, 25, 26, 32, 34, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 10, 12, 18, 21, 23, 26, 32, 34, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 11, 15, 17, 18, 26, 27, 29, 33, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 11, 15, 18, 19, 25, 26, 29, 33, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 11, 15, 18, 21, 23, 26, 29, 33, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 11, 17, 18, 19, 25, 26, 27, 33, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 11, 17, 18, 21, 23, 26, 27, 33, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 11, 18, 19, 21, 23, 25, 26, 33, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 15, 17, 18, 19, 25, 26, 27, 29, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 15, 17, 18, 21, 23, 26, 27, 29, 37, 40, 41, 43]],
    [44, [1, 3, 4, 8, 10, 12, 14, 18, 26, 30, 32, 34, 36, 40, 41, 43]],
    [44, [1, 3, 4, 8, 11, 14, 17, 18, 26, 27, 30, 33, 36, 40, 41, 43]],
    [44, [1, 3, 4, 8, 11, 14, 18, 19, 25, 26, 30, 33, 36, 40, 41, 43]],
    [44, [1, 3, 4, 8, 11, 14, 18, 21, 23, 26, 30, 33, 36, 40, 41, 43]],
    [44, [1, 3, 4, 8, 14, 17, 18, 19, 25, 26, 27, 30, 36, 40, 41, 43]],
    [44, [1, 3, 4, 8, 14, 17, 18, 21, 23, 26, 27, 30, 36, 40, 41, 43]],
    [44, [1, 3, 4, 10, 11, 12, 15, 18, 26, 29, 32, 33, 34, 40, 41, 43]],
    [44, [1, 3, 4, 10, 11, 12, 18, 19, 25, 26, 32, 33, 34, 40, 41, 43]],
    [44, [1, 3, 4, 10, 11, 12, 18, 21, 23, 26, 32, 33, 34, 40, 41, 43]],
    [44, [1, 3, 4, 10, 12, 15, 18, 19, 25, 26, 29, 32, 34, 40, 41, 43]],
    [44, [1, 3, 4, 10, 12, 15, 18, 21, 23, 26, 29, 32, 34, 40, 41, 43]],
    [44, [1, 3, 4, 11, 15, 17, 18, 19, 25, 26, 27, 29, 33, 40, 41, 43]],
    [44, [1, 3, 4, 11, 15, 17, 18, 21, 23, 26, 27, 29, 33, 40, 41, 43]],
    [44, [1, 3, 5, 8, 9, 11, 14, 19, 25, 30, 33, 35, 36, 39, 41, 43]],
    [44, [1, 3, 5, 8, 9, 11, 14, 21, 23, 30, 33, 35, 36, 39, 41, 43]],
    [44, [1, 3, 5, 8, 9, 14, 19, 21, 23, 25, 30, 35, 36, 39, 41, 43]],
    [44, [1, 3, 5, 8, 11, 14, 17, 19, 25, 27, 30, 33, 36, 39, 41, 43]],
    [44, [1, 3, 5, 8, 11, 14, 17, 21, 23, 27, 30, 33, 36, 39, 41, 43]],
    [44, [1, 3, 5, 8, 11, 14, 19, 21, 23, 25, 30, 33, 36, 39, 41, 43]],
    [44, [1, 3, 7, 10, 11, 12, 13, 21, 23, 31, 32, 33, 34, 37, 41, 43]],
    [44, [1, 3, 7, 10, 11, 12, 15, 19, 25, 29, 32, 33, 34, 37, 41, 43]],
    [44, [1, 3, 7, 10, 11, 12, 15, 21, 23, 29, 32, 33, 34, 37, 41, 43]],
    [44, [1, 3, 7, 10, 11, 12, 19, 21, 23, 25, 32, 33, 34, 37, 41, 43]],
    [44, [1, 3, 8, 10, 11, 12, 13, 14, 30, 31, 32, 33, 34, 36, 41, 43]],
    [44, [1, 3, 8, 10, 11, 12, 14, 19, 25, 30, 32, 33, 34, 36, 41, 43]],
    [44, [1, 3, 8, 10, 11, 12, 14, 21, 23, 30, 32, 33, 34, 36, 41, 43]],
    [44, [1, 3, 8, 10, 12, 13, 14, 21, 23, 30, 31, 32, 34, 36, 41, 43]],
    [44, [1, 3, 8, 10, 12, 18, 19, 21, 23, 25, 26, 32, 34, 36, 41, 43]],
    [44, [1, 3, 8, 10, 12, 19, 21, 22, 23, 25, 32, 34, 36, 41, 43]],
    [44, [1, 3, 8, 11, 13, 14, 17, 21, 23, 27, 30, 31, 33, 36, 41, 43]],
    [44, [1, 3, 8, 12, 14, 18, 19, 21, 23, 25, 26, 30, 32, 36, 41, 43]],
    [44, [1, 3, 8, 12, 14, 19, 21, 22, 23, 25, 30, 32, 36, 41, 43]],
    [44, [1, 3, 8, 12, 18, 19, 21, 22, 23, 25, 26, 32, 36, 41, 43]],
    [44, [1, 4, 5, 6, 7, 11, 16, 18, 26, 28, 33, 37, 38, 39, 40, 43]],
    [44, [1, 4, 5, 6, 8, 14, 16, 18, 26, 28, 30, 36, 38, 39, 40, 43]],
    [44, [1, 4, 5, 6, 11, 16, 17, 18, 26, 27, 28, 33, 38, 39, 40, 43]],
    [44, [1, 4, 5, 6, 11, 16, 18, 21, 23, 26, 28, 33, 38, 39, 40, 43]],
    [44, [1, 4, 5, 8, 11, 14, 17, 18, 26, 27, 30, 33, 36, 39, 40, 43]],
    [44, [1, 4, 5, 8, 11, 14, 18, 19, 25, 26, 30, 33, 36, 39, 40, 43]],
    [44, [1, 4, 5, 8, 11, 14, 18, 21, 23, 26, 30, 33, 36, 39, 40, 43]],
    [44, [1, 4, 5, 8, 14, 17, 18, 19, 25, 26, 27, 30, 36, 39, 40, 43]],
    [44, [1, 4, 6, 7, 10, 12, 16, 18, 26, 28, 32, 34, 37, 38, 40, 43]],
    [44, [1, 4, 6, 8, 11, 14, 16, 18, 26, 28, 30, 33, 36, 38, 40, 43]],
    [44, [1, 4, 6, 8, 14, 16, 17, 18, 26, 27, 28, 30, 36, 38, 40, 43]],
    [44, [1, 4, 6, 10, 11, 12, 16, 18, 26, 28, 32, 33, 34, 38, 40, 43]],
    [44, [1, 4, 8, 10, 11, 12, 14, 18, 26, 30, 32, 33, 34, 36, 40, 43]],
    [44, [1, 4, 8, 11, 14, 17, 18, 19, 25, 26, 27, 30, 33, 36, 40, 43]],
    [44, [1, 5, 6, 8, 11, 14, 16, 17, 27, 28, 30, 33, 36, 38, 39, 43]],
    [44, [1, 5, 6, 8, 11, 14, 16, 21, 23, 28, 30, 33, 36, 38, 39, 43]],
    [44, [1, 5, 6, 12, 14, 16, 17, 21, 23, 27, 28, 30, 32, 38, 39, 43]],
    [44, [1, 5, 6, 12, 16, 17, 18, 21, 23, 26, 27, 28, 32, 38, 39, 43]],
    [44, [1, 5, 6, 12, 16, 17, 21, 22, 23, 27, 28, 32, 38, 39, 43]],
    [44, [1, 5, 12, 14, 16, 17, 18, 21, 23, 26, 27, 28, 30, 32, 39, 43]],
    [44, [1, 5, 12, 14, 16, 17, 21, 22, 23, 27, 28, 30, 32, 39, 43]],
    [44, [1, 5, 12, 16, 17, 18, 21, 22, 23, 26, 27, 28, 32, 39, 43]],
    [44, [1, 6, 8, 10, 11, 12, 14, 16, 28, 30, 32, 33, 34, 36, 38, 43]],
    [44, [1, 6, 10, 12, 14, 18, 21, 22, 23, 26, 30, 32, 34, 38, 43]],
    [44, [1, 2, 3, 4, 5, 6, 16, 18, 20, 24, 26, 28, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 18, 20, 24, 26, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 18, 20, 24, 26, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 13, 18, 20, 24, 26, 31, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 15, 18, 20, 24, 26, 29, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 17, 18, 20, 24, 26, 27, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 18, 19, 20, 24, 25, 26, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 18, 20, 21, 23, 24, 26, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 14, 18, 20, 24, 26, 30, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 18, 20, 24, 26, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 13, 18, 20, 24, 26, 31, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 15, 18, 20, 24, 26, 29, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 17, 18, 20, 24, 26, 27, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 18, 19, 20, 24, 25, 26, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 18, 20, 21, 23, 24, 26, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 12, 18, 20, 24, 26, 32, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 13, 18, 20, 24, 26, 31, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 15, 18, 20, 24, 26, 29, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 17, 18, 20, 24, 26, 27, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 18, 19, 20, 24, 25, 26, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 18, 20, 21, 23, 24, 26, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 13, 15, 18, 20, 24, 26, 29, 31, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 13, 17, 18, 20, 24, 26, 27, 31, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 13, 18, 19, 20, 24, 25, 26, 31, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 13, 18, 20, 21, 23, 24, 26, 31, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 15, 17, 18, 20, 24, 26, 27, 29, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 15, 18, 19, 20, 24, 25, 26, 29, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 15, 18, 20, 21, 23, 24, 26, 29, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 17, 18, 19, 20, 24, 25, 26, 27, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 17, 18, 20, 21, 23, 24, 26, 27, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 18, 19, 20, 21, 23, 24, 25, 26, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 16, 18, 20, 24, 26, 28, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 16, 18, 20, 24, 26, 28, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 11, 16, 18, 20, 24, 26, 28, 33, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 13, 16, 18, 20, 24, 26, 28, 31, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 15, 16, 18, 20, 24, 26, 28, 29, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 16, 17, 18, 20, 24, 26, 27, 28, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 16, 18, 19, 20, 24, 25, 26, 28, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 16, 18, 20, 21, 23, 24, 26, 28, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 14, 18, 20, 24, 26, 30, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 18, 20, 24, 26, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 13, 18, 20, 24, 26, 31, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 15, 18, 20, 24, 26, 29, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 17, 18, 20, 24, 26, 27, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 18, 19, 20, 24, 25, 26, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 18, 20, 21, 23, 24, 26, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 12, 18, 20, 24, 26, 32, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 13, 18, 20, 24, 26, 31, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 15, 18, 20, 24, 26, 29, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 17, 18, 20, 24, 26, 27, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 18, 19, 20, 24, 25, 26, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 18, 20, 21, 23, 24, 26, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 13, 15, 18, 20, 24, 26, 29, 31, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 13, 17, 18, 20, 24, 26, 27, 31, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 13, 18, 19, 20, 24, 25, 26, 31, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 13, 18, 20, 21, 23, 24, 26, 31, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 15, 17, 18, 20, 24, 26, 27, 29, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 15, 18, 19, 20, 24, 25, 26, 29, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 15, 18, 20, 21, 23, 24, 26, 29, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 17, 18, 19, 20, 24, 25, 26, 27, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 17, 18, 20, 21, 23, 24, 26, 27, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 18, 19, 20, 21, 23, 24, 25, 26, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 14, 18, 20, 24, 26, 30, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 11, 14, 18, 20, 24, 26, 30, 33, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 13, 14, 18, 20, 24, 26, 30, 31, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 14, 15, 18, 20, 24, 26, 29, 30, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 14, 17, 18, 20, 24, 26, 27, 30, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 14, 18, 19, 20, 24, 25, 26, 30, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 14, 18, 20, 21, 23, 24, 26, 30, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 12, 18, 20, 24, 26, 32, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 11, 13, 18, 20, 24, 26, 31, 33, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 11, 15, 18, 20, 24, 26, 29, 33, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 11, 17, 18, 20, 24, 26, 27, 33, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 11, 18, 19, 20, 24, 25, 26, 33, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 11, 18, 20, 21, 23, 24, 26, 33, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 13, 15, 18, 20, 24, 26, 29, 31, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 13, 17, 18, 20, 24, 26, 27, 31, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 13, 18, 19, 20, 24, 25, 26, 31, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 13, 18, 20, 21, 23, 24, 26, 31, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 15, 17, 18, 20, 24, 26, 27, 29, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 15, 18, 19, 20, 24, 25, 26, 29, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 15, 18, 20, 21, 23, 24, 26, 29, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 17, 18, 19, 20, 24, 25, 26, 27, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 17, 18, 20, 21, 23, 24, 26, 27, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 18, 19, 20, 21, 23, 24, 25, 26, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 11, 12, 18, 20, 24, 26, 32, 33, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 12, 13, 18, 20, 24, 26, 31, 32, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 12, 15, 18, 20, 24, 26, 29, 32, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 12, 17, 18, 20, 24, 26, 27, 32, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 12, 18, 19, 20, 24, 25, 26, 32, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 12, 18, 20, 21, 23, 24, 26, 32, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 11, 13, 15, 18, 20, 24, 26, 29, 31, 33, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 11, 13, 17, 18, 20, 24, 26, 27, 31, 33, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 11, 13, 18, 19, 20, 24, 25, 26, 31, 33, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 11, 13, 18, 20, 21, 23, 24, 26, 31, 33, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 11, 15, 17, 18, 20, 24, 26, 27, 29, 33, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 11, 15, 18, 19, 20, 24, 25, 26, 29, 33, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 11, 15, 18, 20, 21, 23, 24, 26, 29, 33, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 11, 17, 18, 19, 20, 24, 25, 26, 27, 33, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 11, 17, 18, 20, 21, 23, 24, 26, 27, 33, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 13, 17, 18, 20, 21, 23, 24, 26, 27, 31, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 40, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 16, 20, 24, 28, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 16, 20, 24, 28, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 13, 16, 20, 24, 28, 31, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 15, 16, 20, 24, 28, 29, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 16, 17, 20, 24, 27, 28, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 16, 19, 20, 24, 25, 28, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 16, 20, 21, 23, 24, 28, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 14, 16, 20, 24, 28, 30, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 16, 20, 24, 28, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 13, 16, 20, 24, 28, 31, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 15, 16, 20, 24, 28, 29, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 16, 17, 20, 24, 27, 28, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 16, 19, 20, 24, 25, 28, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 16, 20, 21, 23, 24, 28, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 12, 16, 20, 24, 28, 32, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 14, 18, 22, 26, 30, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 13, 16, 20, 24, 28, 31, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 15, 16, 20, 24, 28, 29, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 16, 17, 20, 24, 27, 28, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 16, 19, 20, 24, 25, 28, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 16, 20, 21, 23, 24, 28, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 13, 15, 16, 20, 24, 28, 29, 31, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 13, 16, 17, 20, 24, 27, 28, 31, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 13, 16, 19, 20, 24, 25, 28, 31, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 13, 16, 20, 21, 23, 24, 28, 31, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 15, 16, 17, 20, 24, 27, 28, 29, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 15, 16, 19, 20, 24, 25, 28, 29, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 15, 16, 20, 21, 23, 24, 28, 29, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 16, 17, 19, 20, 24, 25, 27, 28, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 16, 17, 20, 21, 23, 24, 27, 28, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 16, 19, 20, 21, 23, 24, 25, 28, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 14, 20, 24, 30, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 11, 14, 20, 24, 30, 33, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 13, 14, 20, 24, 30, 31, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 14, 15, 20, 24, 29, 30, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 14, 17, 20, 24, 27, 30, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 14, 19, 20, 24, 25, 30, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 14, 20, 21, 23, 24, 30, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 10, 12, 20, 24, 32, 34, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 13, 20, 24, 31, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 15, 20, 24, 29, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 17, 20, 24, 27, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 19, 20, 24, 25, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 20, 21, 23, 24, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 13, 15, 20, 24, 29, 31, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 13, 17, 20, 24, 27, 31, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 13, 19, 20, 24, 25, 31, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 13, 20, 21, 23, 24, 31, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 15, 17, 20, 24, 27, 29, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 15, 19, 20, 24, 25, 29, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 15, 20, 21, 23, 24, 29, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 17, 19, 20, 24, 25, 27, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 17, 20, 21, 23, 24, 27, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 19, 20, 21, 23, 24, 25, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 10, 11, 12, 20, 24, 32, 33, 34, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 10, 12, 13, 20, 24, 31, 32, 34, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 10, 12, 19, 20, 24, 25, 32, 34, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 10, 12, 20, 21, 23, 24, 32, 34, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 13, 15, 20, 24, 29, 31, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 13, 17, 20, 24, 27, 31, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 13, 19, 20, 24, 25, 31, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 13, 20, 21, 23, 24, 31, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 15, 17, 20, 24, 27, 29, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 15, 19, 20, 24, 25, 29, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 15, 20, 21, 23, 24, 29, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 17, 19, 20, 24, 25, 27, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 17, 20, 21, 23, 24, 27, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 19, 20, 21, 23, 24, 25, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 13, 15, 17, 20, 24, 27, 29, 31, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 13, 15, 19, 20, 24, 25, 29, 31, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 13, 15, 20, 21, 23, 24, 29, 31, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 13, 17, 19, 20, 24, 25, 27, 31, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 13, 17, 20, 21, 23, 24, 27, 31, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 13, 19, 20, 21, 23, 24, 25, 31, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 15, 17, 19, 20, 24, 25, 27, 29, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 15, 17, 20, 21, 23, 24, 27, 29, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 15, 19, 20, 21, 23, 24, 25, 29, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 17, 19, 20, 21, 23, 24, 25, 27, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 11, 14, 20, 24, 30, 33, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 13, 14, 20, 24, 30, 31, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 14, 15, 20, 24, 29, 30, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 14, 17, 20, 24, 27, 30, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 14, 19, 20, 24, 25, 30, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 14, 20, 21, 23, 24, 30, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 12, 14, 20, 24, 30, 32, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 11, 13, 14, 20, 24, 30, 31, 33, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 11, 14, 15, 20, 24, 29, 30, 33, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 11, 14, 17, 20, 24, 27, 30, 33, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 11, 14, 19, 20, 24, 25, 30, 33, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 11, 14, 20, 21, 23, 24, 30, 33, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 13, 14, 17, 20, 24, 27, 30, 31, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 13, 14, 19, 20, 24, 25, 30, 31, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 13, 14, 20, 21, 23, 24, 30, 31, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 14, 15, 17, 20, 24, 27, 29, 30, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 14, 15, 19, 20, 24, 25, 29, 30, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 14, 15, 20, 21, 23, 24, 29, 30, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 14, 17, 19, 20, 24, 25, 27, 30, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 14, 17, 20, 21, 23, 24, 27, 30, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 14, 19, 20, 21, 23, 24, 25, 30, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 11, 12, 20, 24, 32, 33, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 12, 13, 20, 24, 31, 32, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 12, 17, 20, 24, 27, 32, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 12, 19, 20, 24, 25, 32, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 12, 20, 21, 23, 24, 32, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 13, 15, 20, 24, 29, 31, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 13, 17, 20, 24, 27, 31, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 13, 19, 20, 24, 25, 31, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 13, 20, 21, 23, 24, 31, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 15, 17, 20, 24, 27, 29, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 15, 19, 20, 24, 25, 29, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 15, 20, 21, 23, 24, 29, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 17, 19, 20, 24, 25, 27, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 17, 20, 21, 23, 24, 27, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 19, 20, 21, 23, 24, 25, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 13, 15, 17, 20, 24, 27, 29, 31, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 13, 15, 19, 20, 24, 25, 29, 31, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 13, 15, 20, 21, 23, 24, 29, 31, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 13, 17, 19, 20, 24, 25, 27, 31, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 13, 17, 20, 21, 23, 24, 27, 31, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 13, 19, 20, 21, 23, 24, 25, 31, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 15, 17, 19, 20, 24, 25, 27, 29, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 15, 17, 20, 21, 23, 24, 27, 29, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 15, 19, 20, 21, 23, 24, 25, 29, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 17, 19, 20, 21, 23, 24, 25, 27, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 11, 12, 13, 20, 24, 31, 32, 33, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 11, 12, 17, 20, 24, 27, 32, 33, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 11, 12, 19, 20, 24, 25, 32, 33, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 11, 12, 20, 21, 23, 24, 32, 33, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 12, 13, 17, 20, 24, 27, 31, 32, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 12, 13, 19, 20, 24, 25, 31, 32, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 12, 13, 20, 21, 23, 24, 31, 32, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 12, 17, 19, 20, 24, 25, 27, 32, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 12, 17, 20, 21, 23, 24, 27, 32, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 12, 19, 20, 21, 23, 24, 25, 32, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 13, 15, 17, 20, 24, 27, 29, 31, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 13, 15, 19, 20, 24, 25, 29, 31, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 13, 15, 20, 21, 23, 24, 29, 31, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 13, 17, 19, 20, 24, 25, 27, 31, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 13, 17, 20, 21, 23, 24, 27, 31, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 13, 19, 20, 21, 23, 24, 25, 31, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 15, 17, 19, 20, 24, 25, 27, 29, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 15, 17, 20, 21, 23, 24, 27, 29, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 15, 19, 20, 21, 23, 24, 25, 29, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 13, 15, 17, 20, 21, 23, 24, 27, 29, 31, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 13, 15, 19, 20, 21, 23, 24, 25, 29, 31, 39, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 14, 16, 20, 24, 28, 30, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 11, 16, 20, 24, 28, 33, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 13, 16, 20, 24, 28, 31, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 16, 17, 20, 24, 27, 28, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 16, 19, 20, 24, 25, 28, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 16, 20, 21, 23, 24, 28, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 12, 16, 20, 24, 28, 32, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 14, 18, 22, 26, 30, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 11, 13, 16, 20, 24, 28, 31, 33, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 11, 15, 16, 20, 24, 28, 29, 33, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 11, 16, 17, 20, 24, 27, 28, 33, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 11, 16, 19, 20, 24, 25, 28, 33, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 11, 16, 20, 21, 23, 24, 28, 33, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 13, 15, 16, 20, 24, 28, 29, 31, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 13, 16, 17, 20, 24, 27, 28, 31, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 13, 16, 20, 21, 23, 24, 28, 31, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 15, 16, 17, 20, 24, 27, 28, 29, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 15, 16, 19, 20, 24, 25, 28, 29, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 15, 16, 20, 21, 23, 24, 28, 29, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 16, 17, 19, 20, 24, 25, 27, 28, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 16, 17, 20, 21, 23, 24, 27, 28, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 16, 19, 20, 21, 23, 24, 25, 28, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 14, 16, 20, 24, 28, 30, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 12, 19, 21, 23, 25, 32, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 11, 14, 16, 20, 24, 28, 30, 33, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 12, 14, 19, 21, 23, 25, 30, 32, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 12, 18, 19, 21, 23, 25, 26, 32, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 12, 19, 21, 22, 23, 25, 32, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 13, 14, 16, 20, 24, 28, 30, 31, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 14, 16, 17, 20, 24, 27, 28, 30, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 14, 16, 19, 20, 24, 25, 28, 30, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 14, 16, 20, 21, 23, 24, 28, 30, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 10, 14, 18, 22, 26, 30, 34, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 11, 13, 16, 20, 24, 28, 31, 33, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 11, 16, 17, 20, 24, 27, 28, 33, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 11, 16, 19, 20, 24, 25, 28, 33, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 11, 16, 20, 21, 23, 24, 28, 33, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 13, 16, 17, 20, 24, 27, 28, 31, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 13, 16, 19, 20, 24, 25, 28, 31, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 13, 16, 20, 21, 23, 24, 28, 31, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 16, 17, 19, 20, 24, 25, 27, 28, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 16, 17, 20, 21, 23, 24, 27, 28, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 16, 19, 20, 21, 23, 24, 25, 28, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 12, 16, 20, 24, 28, 32, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 14, 18, 22, 26, 30, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 12, 13, 16, 20, 24, 28, 31, 32, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 12, 15, 16, 20, 24, 28, 29, 32, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 12, 16, 17, 20, 24, 27, 28, 32, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 12, 16, 19, 20, 24, 25, 28, 32, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 12, 16, 20, 21, 23, 24, 28, 32, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 13, 14, 18, 22, 26, 30, 31, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 14, 17, 18, 22, 26, 27, 30, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 14, 18, 19, 22, 25, 26, 30, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 14, 18, 21, 22, 23, 26, 30, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 11, 13, 15, 16, 20, 24, 28, 29, 31, 33, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 11, 13, 16, 17, 20, 24, 27, 28, 31, 33, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 11, 13, 16, 19, 20, 24, 25, 28, 31, 33, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 11, 13, 16, 20, 21, 23, 24, 28, 31, 33, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 11, 15, 16, 17, 20, 24, 27, 28, 29, 33, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 11, 15, 16, 19, 20, 24, 25, 28, 29, 33, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 11, 15, 16, 20, 21, 23, 24, 28, 29, 33, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 11, 16, 17, 19, 20, 24, 25, 27, 28, 33, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 11, 16, 17, 20, 21, 23, 24, 27, 28, 33, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 13, 15, 16, 19, 20, 24, 25, 28, 29, 31, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 13, 15, 16, 20, 21, 23, 24, 28, 29, 31, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 13, 16, 17, 19, 20, 24, 25, 27, 28, 31, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 38, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 9, 11, 14, 20, 24, 30, 33, 35, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 9, 13, 14, 20, 24, 30, 31, 35, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 9, 14, 17, 20, 24, 27, 30, 35, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 9, 14, 19, 20, 24, 25, 30, 35, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 10, 12, 14, 20, 24, 30, 32, 34, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 11, 13, 14, 20, 24, 30, 31, 33, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 11, 14, 17, 20, 24, 27, 30, 33, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 11, 14, 19, 20, 24, 25, 30, 33, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 13, 14, 17, 20, 24, 27, 30, 31, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 13, 14, 19, 20, 24, 25, 30, 31, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 14, 17, 19, 20, 24, 25, 27, 30, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 11, 12, 20, 24, 32, 33, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 12, 13, 20, 24, 31, 32, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 12, 15, 20, 24, 29, 32, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 12, 19, 20, 24, 25, 32, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 12, 20, 21, 23, 24, 32, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 13, 15, 20, 24, 29, 31, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 13, 17, 20, 24, 27, 31, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 13, 19, 20, 24, 25, 31, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 13, 20, 21, 23, 24, 31, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 15, 17, 20, 24, 27, 29, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 15, 19, 20, 24, 25, 29, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 15, 20, 21, 23, 24, 29, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 17, 19, 20, 24, 25, 27, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 17, 20, 21, 23, 24, 27, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 19, 20, 21, 23, 24, 25, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 13, 15, 17, 20, 24, 27, 29, 31, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 13, 15, 19, 20, 24, 25, 29, 31, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 13, 15, 20, 21, 23, 24, 29, 31, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 13, 17, 19, 20, 24, 25, 27, 31, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 13, 17, 20, 21, 23, 24, 27, 31, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 13, 19, 20, 21, 23, 24, 25, 31, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 15, 17, 19, 20, 24, 25, 27, 29, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 15, 17, 20, 21, 23, 24, 27, 29, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 15, 19, 20, 21, 23, 24, 25, 29, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 11, 12, 13, 20, 24, 31, 32, 33, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 11, 12, 15, 20, 24, 29, 32, 33, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 11, 12, 19, 20, 24, 25, 32, 33, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 11, 12, 20, 21, 23, 24, 32, 33, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 12, 13, 15, 20, 24, 29, 31, 32, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 12, 13, 19, 20, 24, 25, 31, 32, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 12, 13, 20, 21, 23, 24, 31, 32, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 12, 15, 19, 20, 24, 25, 29, 32, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 12, 15, 20, 21, 23, 24, 29, 32, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 12, 19, 20, 21, 23, 24, 25, 32, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 13, 15, 17, 20, 24, 27, 29, 31, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 13, 15, 19, 20, 24, 25, 29, 31, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 13, 15, 20, 21, 23, 24, 29, 31, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 13, 17, 19, 20, 24, 25, 27, 31, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 13, 17, 20, 21, 23, 24, 27, 31, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 13, 19, 20, 21, 23, 24, 25, 31, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 15, 17, 19, 20, 24, 25, 27, 29, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 15, 17, 20, 21, 23, 24, 27, 29, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 13, 15, 17, 20, 21, 23, 24, 27, 29, 31, 37, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 12, 14, 20, 24, 30, 32, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 11, 13, 14, 20, 24, 30, 31, 33, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 11, 14, 17, 20, 24, 27, 30, 33, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 11, 14, 19, 20, 24, 25, 30, 33, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 11, 14, 20, 21, 23, 24, 30, 33, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 13, 14, 17, 20, 24, 27, 30, 31, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 13, 14, 19, 20, 24, 25, 30, 31, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 13, 14, 20, 21, 23, 24, 30, 31, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 14, 17, 19, 20, 24, 25, 27, 30, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 14, 17, 20, 21, 23, 24, 27, 30, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 14, 19, 20, 21, 23, 24, 25, 30, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 11, 12, 14, 20, 24, 30, 32, 33, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 12, 13, 14, 20, 24, 30, 31, 32, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 12, 14, 17, 20, 24, 27, 30, 32, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 12, 14, 19, 20, 24, 25, 30, 32, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 12, 14, 19, 21, 23, 25, 30, 32, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 12, 14, 20, 21, 23, 24, 30, 32, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 12, 18, 19, 21, 23, 25, 26, 32, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 12, 19, 21, 22, 23, 25, 32, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 11, 13, 14, 17, 20, 24, 27, 30, 31, 33, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 11, 13, 14, 19, 20, 24, 25, 30, 31, 33, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 11, 13, 14, 20, 21, 23, 24, 30, 31, 33, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 11, 14, 17, 19, 20, 24, 25, 27, 30, 33, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 11, 14, 17, 20, 21, 23, 24, 27, 30, 33, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 12, 14, 18, 19, 21, 23, 25, 26, 30, 32, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 12, 14, 19, 21, 22, 23, 25, 30, 32, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 12, 18, 19, 21, 22, 23, 25, 26, 32, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 13, 14, 17, 20, 21, 23, 24, 27, 30, 31, 36, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 11, 12, 13, 20, 24, 31, 32, 33, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 11, 12, 15, 20, 24, 29, 32, 33, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 11, 12, 17, 20, 24, 27, 32, 33, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 11, 12, 19, 20, 24, 25, 32, 33, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 11, 12, 20, 21, 23, 24, 32, 33, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 12, 13, 15, 20, 24, 29, 31, 32, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 12, 13, 17, 20, 24, 27, 31, 32, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 12, 13, 19, 20, 24, 25, 31, 32, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 12, 13, 20, 21, 23, 24, 31, 32, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 12, 15, 17, 20, 24, 27, 29, 32, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 12, 15, 19, 20, 24, 25, 29, 32, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 12, 15, 20, 21, 23, 24, 29, 32, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 12, 17, 19, 20, 24, 25, 27, 32, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 12, 17, 20, 21, 23, 24, 27, 32, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 12, 19, 20, 21, 23, 24, 25, 32, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 11, 13, 15, 17, 20, 24, 27, 29, 31, 33, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 11, 13, 15, 19, 20, 24, 25, 29, 31, 33, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 11, 13, 15, 20, 21, 23, 24, 29, 31, 33, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 11, 13, 17, 19, 20, 24, 25, 27, 31, 33, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 11, 13, 17, 20, 21, 23, 24, 27, 31, 33, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 11, 15, 17, 19, 20, 24, 25, 27, 29, 33, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 11, 15, 17, 20, 21, 23, 24, 27, 29, 33, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 13, 15, 17, 20, 21, 23, 24, 27, 29, 31, 35, 41, 42, 43]],
    [44, [1, 2, 3, 10, 11, 12, 13, 15, 20, 24, 29, 31, 32, 33, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 11, 12, 13, 17, 20, 24, 27, 31, 32, 33, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 11, 12, 13, 19, 20, 24, 25, 31, 32, 33, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 11, 12, 13, 20, 21, 23, 24, 31, 32, 33, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 11, 12, 15, 17, 20, 24, 27, 29, 32, 33, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 11, 12, 15, 19, 20, 24, 25, 29, 32, 33, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 11, 12, 15, 20, 21, 23, 24, 29, 32, 33, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 11, 12, 17, 19, 20, 24, 25, 27, 32, 33, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 11, 12, 17, 20, 21, 23, 24, 27, 32, 33, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 12, 13, 15, 17, 20, 24, 27, 29, 31, 32, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 12, 13, 15, 19, 20, 24, 25, 29, 31, 32, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 12, 13, 15, 20, 21, 23, 24, 29, 31, 32, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 12, 13, 17, 19, 20, 24, 25, 27, 31, 32, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 12, 13, 17, 20, 21, 23, 24, 27, 31, 32, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 12, 15, 17, 19, 20, 24, 25, 27, 29, 32, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 12, 15, 17, 20, 21, 23, 24, 27, 29, 32, 34, 41, 42, 43]],
    [44, [1, 2, 3, 11, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 33, 41, 42, 43]],
    [44, [1, 2, 3, 11, 13, 15, 17, 20, 21, 23, 24, 27, 29, 31, 33, 41, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 16, 18, 20, 24, 26, 28, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 9, 16, 18, 20, 24, 26, 28, 35, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 11, 16, 18, 20, 24, 26, 28, 33, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 15, 16, 18, 20, 24, 26, 28, 29, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 16, 17, 18, 20, 24, 26, 27, 28, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 16, 18, 19, 20, 24, 25, 26, 28, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 16, 18, 20, 21, 23, 24, 26, 28, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 8, 14, 18, 20, 24, 26, 30, 36, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 9, 11, 18, 20, 24, 26, 33, 35, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 9, 15, 18, 20, 24, 26, 29, 35, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 9, 18, 19, 20, 24, 25, 26, 35, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 9, 18, 20, 21, 23, 24, 26, 35, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 10, 12, 18, 20, 24, 26, 32, 34, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 11, 15, 18, 20, 24, 26, 29, 33, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 11, 17, 18, 20, 24, 26, 27, 33, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 11, 18, 19, 20, 24, 25, 26, 33, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 11, 18, 20, 21, 23, 24, 26, 33, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 15, 17, 18, 20, 24, 26, 27, 29, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 15, 18, 19, 20, 24, 25, 26, 29, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 15, 18, 20, 21, 23, 24, 26, 29, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 17, 18, 19, 20, 24, 25, 26, 27, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 17, 18, 20, 21, 23, 24, 26, 27, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 8, 9, 14, 18, 20, 24, 26, 30, 35, 36, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 8, 11, 14, 18, 20, 24, 26, 30, 33, 36, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 8, 14, 17, 18, 20, 24, 26, 27, 30, 36, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 8, 14, 18, 19, 20, 24, 25, 26, 30, 36, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 8, 14, 18, 20, 21, 23, 24, 26, 30, 36, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 9, 10, 12, 18, 20, 24, 26, 32, 34, 35, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 9, 11, 15, 18, 20, 24, 26, 29, 33, 35, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 9, 11, 18, 19, 20, 24, 25, 26, 33, 35, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 9, 11, 18, 20, 21, 23, 24, 26, 33, 35, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 9, 15, 18, 19, 20, 24, 25, 26, 29, 35, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 9, 15, 18, 20, 21, 23, 24, 26, 29, 35, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 10, 11, 12, 18, 20, 24, 26, 32, 33, 34, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 10, 12, 17, 18, 20, 24, 26, 27, 32, 34, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 10, 12, 18, 20, 21, 23, 24, 26, 32, 34, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 11, 15, 17, 18, 20, 24, 26, 27, 29, 33, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 11, 15, 18, 19, 20, 24, 25, 26, 29, 33, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 11, 15, 18, 20, 21, 23, 24, 26, 29, 33, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 11, 17, 18, 19, 20, 24, 25, 26, 27, 33, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 39, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 16, 18, 20, 24, 26, 28, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 10, 12, 15, 21, 23, 29, 32, 34, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 11, 16, 18, 20, 24, 26, 28, 33, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 12, 15, 18, 21, 23, 26, 29, 32, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 12, 15, 21, 22, 23, 29, 32, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 13, 16, 18, 20, 24, 26, 28, 31, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 15, 16, 18, 20, 24, 26, 28, 29, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 16, 17, 18, 20, 24, 26, 27, 28, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 16, 18, 19, 20, 24, 25, 26, 28, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 16, 18, 20, 21, 23, 24, 26, 28, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 8, 14, 16, 18, 20, 24, 26, 28, 30, 36, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 9, 11, 16, 18, 20, 24, 26, 28, 33, 35, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 9, 13, 16, 18, 20, 24, 26, 28, 31, 35, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 9, 15, 16, 18, 20, 24, 26, 28, 29, 35, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 9, 16, 18, 19, 20, 24, 25, 26, 28, 35, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 9, 16, 18, 20, 21, 23, 24, 26, 28, 35, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 10, 12, 16, 18, 20, 24, 26, 28, 32, 34, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 11, 13, 16, 18, 20, 24, 26, 28, 31, 33, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 11, 15, 16, 18, 20, 24, 26, 28, 29, 33, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 11, 16, 17, 18, 20, 24, 26, 27, 28, 33, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 11, 16, 18, 19, 20, 24, 25, 26, 28, 33, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 38, 40, 42, 43]],
    [44, [1, 2, 4, 7, 8, 11, 14, 18, 20, 24, 26, 30, 33, 36, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 8, 13, 14, 18, 20, 24, 26, 30, 31, 36, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 8, 14, 17, 18, 20, 24, 26, 27, 30, 36, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 8, 14, 18, 19, 20, 24, 25, 26, 30, 36, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 10, 12, 18, 20, 24, 26, 32, 34, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 11, 13, 18, 20, 24, 26, 31, 33, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 11, 15, 18, 20, 24, 26, 29, 33, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 11, 18, 19, 20, 24, 25, 26, 33, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 11, 18, 20, 21, 23, 24, 26, 33, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 13, 15, 18, 20, 24, 26, 29, 31, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 13, 18, 19, 20, 24, 25, 26, 31, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 13, 18, 20, 21, 23, 24, 26, 31, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 15, 18, 19, 20, 24, 25, 26, 29, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 15, 18, 20, 21, 23, 24, 26, 29, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 10, 11, 12, 18, 20, 24, 26, 32, 33, 34, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 10, 12, 13, 18, 20, 24, 26, 31, 32, 34, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 10, 12, 15, 18, 20, 24, 26, 29, 32, 34, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 10, 12, 15, 18, 21, 23, 26, 29, 32, 34, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 10, 12, 15, 21, 22, 23, 29, 32, 34, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 10, 12, 18, 19, 20, 24, 25, 26, 32, 34, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 10, 12, 18, 20, 21, 23, 24, 26, 32, 34, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 11, 13, 15, 18, 20, 24, 26, 29, 31, 33, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 11, 13, 17, 18, 20, 24, 26, 27, 31, 33, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 11, 13, 18, 19, 20, 24, 25, 26, 31, 33, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 11, 13, 18, 20, 21, 23, 24, 26, 31, 33, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 11, 15, 17, 18, 20, 24, 26, 27, 29, 33, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 11, 15, 18, 19, 20, 24, 25, 26, 29, 33, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 11, 17, 18, 19, 20, 24, 25, 26, 27, 33, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 12, 15, 18, 21, 22, 23, 26, 29, 32, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 37, 40, 42, 43]],
    [44, [1, 2, 4, 8, 10, 12, 14, 18, 20, 24, 26, 30, 32, 34, 36, 40, 42, 43]],
    [44, [1, 2, 4, 8, 11, 13, 14, 18, 20, 24, 26, 30, 31, 33, 36, 40, 42, 43]],
    [44, [1, 2, 4, 8, 11, 14, 17, 18, 20, 24, 26, 27, 30, 33, 36, 40, 42, 43]],
    [44, [1, 2, 4, 8, 11, 14, 18, 19, 20, 24, 25, 26, 30, 33, 36, 40, 42, 43]],
    [44, [1, 2, 4, 8, 13, 14, 17, 18, 20, 24, 26, 27, 30, 31, 36, 40, 42, 43]],
    [44, [1, 2, 4, 8, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 36, 40, 42, 43]],
    [44, [1, 2, 4, 8, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 36, 40, 42, 43]],
    [44, [1, 2, 4, 9, 10, 11, 12, 18, 20, 24, 26, 32, 33, 34, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 10, 12, 13, 18, 20, 24, 26, 31, 32, 34, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 10, 12, 15, 18, 20, 24, 26, 29, 32, 34, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 10, 12, 18, 19, 20, 24, 25, 26, 32, 34, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 10, 12, 18, 20, 21, 23, 24, 26, 32, 34, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 11, 13, 15, 18, 20, 24, 26, 29, 31, 33, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 11, 13, 18, 19, 20, 24, 25, 26, 31, 33, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 11, 15, 18, 19, 20, 24, 25, 26, 29, 33, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 35, 40, 42, 43]],
    [44, [1, 2, 4, 10, 11, 12, 13, 18, 20, 24, 26, 31, 32, 33, 34, 40, 42, 43]],
    [44, [1, 2, 4, 10, 11, 12, 15, 18, 20, 24, 26, 29, 32, 33, 34, 40, 42, 43]],
    [44, [1, 2, 4, 10, 11, 12, 18, 19, 20, 24, 25, 26, 32, 33, 34, 40, 42, 43]],
    [44, [1, 2, 4, 10, 12, 13, 15, 18, 20, 24, 26, 29, 31, 32, 34, 40, 42, 43]],
    [44, [1, 2, 4, 10, 12, 13, 18, 19, 20, 24, 25, 26, 31, 32, 34, 40, 42, 43]],
    [44, [1, 2, 4, 10, 12, 15, 18, 19, 20, 24, 25, 26, 29, 32, 34, 40, 42, 43]],
    [44, [1, 2, 4, 11, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 33, 40, 42, 43]],
    [44, [1, 2, 4, 11, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 33, 40, 42, 43]],
    [44, [1, 2, 4, 11, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 33, 40, 42, 43]],
    [44, [1, 2, 4, 11, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 33, 40, 42, 43]],
    [44, [1, 2, 4, 13, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 31, 40, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 11, 16, 20, 24, 28, 33, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 13, 16, 20, 24, 28, 31, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 15, 16, 20, 24, 28, 29, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 16, 17, 20, 24, 27, 28, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 16, 19, 20, 24, 25, 28, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 16, 20, 21, 23, 24, 28, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 10, 14, 18, 22, 26, 30, 34, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 11, 13, 16, 20, 24, 28, 31, 33, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 11, 15, 16, 20, 24, 28, 29, 33, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 11, 16, 17, 20, 24, 27, 28, 33, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 11, 16, 19, 20, 24, 25, 28, 33, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 11, 16, 20, 21, 23, 24, 28, 33, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 13, 15, 16, 20, 24, 28, 29, 31, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 13, 16, 17, 20, 24, 27, 28, 31, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 13, 16, 20, 21, 23, 24, 28, 31, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 15, 16, 17, 20, 24, 27, 28, 29, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 15, 16, 19, 20, 24, 25, 28, 29, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 15, 16, 20, 21, 23, 24, 28, 29, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 16, 17, 19, 20, 24, 25, 27, 28, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 16, 17, 20, 21, 23, 24, 27, 28, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 9, 14, 16, 20, 24, 28, 30, 35, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 11, 14, 16, 20, 24, 28, 30, 33, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 13, 14, 16, 20, 24, 28, 30, 31, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 14, 16, 17, 20, 24, 27, 28, 30, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 14, 16, 19, 20, 24, 25, 28, 30, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 14, 16, 20, 21, 23, 24, 28, 30, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 10, 14, 18, 22, 26, 30, 34, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 11, 13, 16, 20, 24, 28, 31, 33, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 11, 15, 16, 20, 24, 28, 29, 33, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 11, 16, 17, 20, 24, 27, 28, 33, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 11, 16, 19, 20, 24, 25, 28, 33, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 11, 16, 20, 21, 23, 24, 28, 33, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 13, 15, 16, 20, 24, 28, 29, 31, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 13, 16, 17, 20, 24, 27, 28, 31, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 13, 16, 20, 21, 23, 24, 28, 31, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 15, 16, 17, 20, 24, 27, 28, 29, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 15, 16, 19, 20, 24, 25, 28, 29, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 15, 16, 20, 21, 23, 24, 28, 29, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 16, 17, 19, 20, 24, 25, 27, 28, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 16, 17, 20, 21, 23, 24, 27, 28, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 10, 11, 14, 18, 22, 26, 30, 33, 34, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 10, 12, 16, 17, 21, 23, 27, 28, 32, 34, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 10, 14, 17, 18, 22, 26, 27, 30, 34, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 10, 14, 18, 21, 22, 23, 26, 30, 34, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 11, 13, 15, 16, 20, 24, 28, 29, 31, 33, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 11, 13, 16, 17, 20, 24, 27, 28, 31, 33, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 11, 13, 16, 20, 21, 23, 24, 28, 31, 33, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 11, 15, 16, 17, 20, 24, 27, 28, 29, 33, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 11, 15, 16, 19, 20, 24, 25, 28, 29, 33, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 11, 15, 16, 20, 21, 23, 24, 28, 29, 33, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 11, 16, 17, 19, 20, 24, 25, 27, 28, 33, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 12, 14, 16, 17, 21, 23, 27, 28, 30, 32, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 12, 16, 17, 18, 21, 23, 26, 27, 28, 32, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 12, 16, 17, 21, 22, 23, 27, 28, 32, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 13, 15, 16, 20, 21, 23, 24, 28, 29, 31, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 38, 39, 42, 43]],
    [44, [1, 2, 5, 7, 8, 11, 13, 14, 20, 24, 30, 31, 33, 36, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 8, 11, 14, 17, 20, 24, 27, 30, 33, 36, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 8, 11, 14, 19, 20, 24, 25, 30, 33, 36, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 8, 13, 14, 17, 20, 24, 27, 30, 31, 36, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 8, 13, 14, 19, 20, 24, 25, 30, 31, 36, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 8, 14, 17, 19, 20, 24, 25, 27, 30, 36, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 11, 13, 15, 20, 24, 29, 31, 33, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 11, 13, 17, 20, 24, 27, 31, 33, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 11, 13, 19, 20, 24, 25, 31, 33, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 11, 13, 20, 21, 23, 24, 31, 33, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 11, 15, 17, 20, 24, 27, 29, 33, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 11, 15, 19, 20, 24, 25, 29, 33, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 11, 15, 20, 21, 23, 24, 29, 33, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 11, 17, 19, 20, 24, 25, 27, 33, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 11, 17, 20, 21, 23, 24, 27, 33, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 13, 15, 17, 20, 24, 27, 29, 31, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 13, 15, 19, 20, 24, 25, 29, 31, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 13, 15, 20, 21, 23, 24, 29, 31, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 13, 17, 19, 20, 24, 25, 27, 31, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 13, 17, 20, 21, 23, 24, 27, 31, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 15, 17, 19, 20, 24, 25, 27, 29, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 15, 17, 20, 21, 23, 24, 27, 29, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 11, 13, 15, 17, 20, 24, 27, 29, 31, 33, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 11, 13, 15, 19, 20, 24, 25, 29, 31, 33, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 11, 13, 15, 20, 21, 23, 24, 29, 31, 33, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 11, 13, 17, 19, 20, 24, 25, 27, 31, 33, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 11, 13, 17, 20, 21, 23, 24, 27, 31, 33, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 11, 15, 17, 19, 20, 24, 25, 27, 29, 33, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 37, 39, 42, 43]],
    [44, [1, 2, 5, 8, 9, 11, 13, 14, 20, 24, 30, 31, 33, 35, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 9, 11, 14, 17, 20, 24, 27, 30, 33, 35, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 9, 11, 14, 19, 20, 24, 25, 30, 33, 35, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 9, 11, 14, 20, 21, 23, 24, 30, 33, 35, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 9, 13, 14, 17, 20, 24, 27, 30, 31, 35, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 9, 13, 14, 19, 20, 24, 25, 30, 31, 35, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 9, 13, 14, 20, 21, 23, 24, 30, 31, 35, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 9, 14, 17, 19, 20, 24, 25, 27, 30, 35, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 9, 14, 17, 20, 21, 23, 24, 27, 30, 35, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 11, 13, 14, 17, 20, 24, 27, 30, 31, 33, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 11, 13, 14, 19, 20, 24, 25, 30, 31, 33, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 11, 13, 14, 20, 21, 23, 24, 30, 31, 33, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 11, 14, 17, 19, 20, 24, 25, 27, 30, 33, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 36, 39, 42, 43]],
    [44, [1, 2, 5, 9, 11, 13, 15, 17, 20, 24, 27, 29, 31, 33, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 11, 13, 15, 19, 20, 24, 25, 29, 31, 33, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 11, 13, 15, 20, 21, 23, 24, 29, 31, 33, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 11, 13, 17, 19, 20, 24, 25, 27, 31, 33, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 11, 15, 17, 19, 20, 24, 25, 27, 29, 33, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 35, 39, 42, 43]],
    [44, [1, 2, 5, 10, 12, 14, 16, 17, 21, 23, 27, 28, 30, 32, 34, 39, 42, 43]],
    [44, [1, 2, 5, 10, 12, 16, 17, 18, 21, 23, 26, 27, 28, 32, 34, 39, 42, 43]],
    [44, [1, 2, 5, 10, 12, 16, 17, 21, 22, 23, 27, 28, 32, 34, 39, 42, 43]],
    [44, [1, 2, 5, 11, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 33, 39, 42, 43]],
    [44, [1, 2, 5, 12, 14, 16, 17, 18, 21, 23, 26, 27, 28, 30, 32, 39, 42, 43]],
    [44, [1, 2, 5, 12, 14, 16, 17, 21, 22, 23, 27, 28, 30, 32, 39, 42, 43]],
    [44, [1, 2, 5, 12, 16, 17, 18, 21, 22, 23, 26, 27, 28, 32, 39, 42, 43]],
    [44, [1, 2, 6, 7, 9, 10, 12, 16, 20, 24, 28, 32, 34, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 11, 13, 16, 20, 24, 28, 31, 33, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 11, 15, 16, 20, 24, 28, 29, 33, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 11, 16, 17, 20, 24, 27, 28, 33, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 11, 16, 20, 21, 23, 24, 28, 33, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 13, 15, 16, 20, 24, 28, 29, 31, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 13, 16, 17, 20, 24, 27, 28, 31, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 13, 16, 20, 21, 23, 24, 28, 31, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 15, 16, 17, 20, 24, 27, 28, 29, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 15, 16, 20, 21, 23, 24, 28, 29, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 10, 11, 12, 16, 20, 24, 28, 32, 33, 34, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 10, 11, 14, 18, 22, 26, 30, 33, 34, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 10, 12, 13, 16, 20, 24, 28, 31, 32, 34, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 10, 12, 15, 16, 20, 24, 28, 29, 32, 34, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 10, 12, 16, 20, 21, 23, 24, 28, 32, 34, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 10, 13, 14, 18, 22, 26, 30, 31, 34, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 11, 13, 15, 16, 20, 24, 28, 29, 31, 33, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 11, 13, 16, 17, 20, 24, 27, 28, 31, 33, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 11, 13, 16, 20, 21, 23, 24, 28, 31, 33, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 11, 15, 16, 17, 20, 24, 27, 28, 29, 33, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 37, 38, 42, 43]],
    [44, [1, 2, 6, 8, 9, 11, 14, 16, 20, 24, 28, 30, 33, 35, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 9, 13, 14, 16, 20, 24, 28, 30, 31, 35, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 9, 14, 16, 17, 20, 24, 27, 28, 30, 35, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 9, 14, 16, 19, 20, 24, 25, 28, 30, 35, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 9, 14, 16, 20, 21, 23, 24, 28, 30, 35, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 10, 12, 14, 16, 20, 24, 28, 30, 32, 34, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 11, 13, 14, 16, 20, 24, 28, 30, 31, 33, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 11, 14, 16, 17, 20, 24, 27, 28, 30, 33, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 11, 14, 16, 19, 20, 24, 25, 28, 30, 33, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 36, 38, 42, 43]],
    [44, [1, 2, 6, 9, 10, 11, 12, 16, 20, 24, 28, 32, 33, 34, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 10, 12, 13, 16, 20, 24, 28, 31, 32, 34, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 10, 12, 13, 20, 21, 23, 24, 31, 32, 34, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 10, 12, 15, 16, 20, 24, 28, 29, 32, 34, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 10, 12, 16, 20, 21, 23, 24, 28, 32, 34, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 11, 13, 15, 16, 20, 24, 28, 29, 31, 33, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 11, 13, 16, 17, 20, 24, 27, 28, 31, 33, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 11, 15, 16, 17, 20, 24, 27, 28, 29, 33, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 11, 15, 16, 19, 20, 24, 25, 28, 29, 33, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 11, 16, 17, 19, 20, 24, 25, 27, 28, 33, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 12, 13, 14, 20, 21, 23, 24, 30, 31, 32, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 12, 13, 20, 21, 22, 23, 24, 31, 32, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 35, 38, 42, 43]],
    [44, [1, 2, 6, 10, 11, 12, 13, 16, 20, 24, 28, 31, 32, 33, 34, 38, 42, 43]],
    [44, [1, 2, 6, 10, 11, 12, 15, 16, 20, 24, 28, 29, 32, 33, 34, 38, 42, 43]],
    [44, [1, 2, 6, 10, 11, 13, 14, 18, 22, 26, 30, 31, 33, 34, 38, 42, 43]],
    [44, [1, 2, 6, 10, 11, 14, 18, 21, 22, 23, 26, 30, 33, 34, 38, 42, 43]],
    [44, [1, 2, 6, 10, 12, 13, 15, 16, 20, 24, 28, 29, 31, 32, 34, 38, 42, 43]],
    [44, [1, 2, 6, 10, 12, 14, 18, 21, 22, 23, 26, 30, 32, 34, 38, 42, 43]],
    [44, [1, 2, 6, 11, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 33, 38, 42, 43]],
    [44, [1, 2, 6, 11, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 33, 38, 42, 43]],
    [44, [1, 2, 7, 9, 10, 11, 12, 13, 20, 24, 31, 32, 33, 34, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 10, 11, 12, 15, 20, 24, 29, 32, 33, 34, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 10, 11, 12, 19, 20, 24, 25, 32, 33, 34, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 10, 11, 12, 20, 21, 23, 24, 32, 33, 34, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 10, 12, 13, 15, 20, 24, 29, 31, 32, 34, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 10, 12, 13, 19, 20, 24, 25, 31, 32, 34, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 10, 12, 13, 20, 21, 23, 24, 31, 32, 34, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 10, 12, 15, 19, 20, 24, 25, 29, 32, 34, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 10, 12, 15, 20, 21, 23, 24, 29, 32, 34, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 11, 13, 15, 17, 20, 24, 27, 29, 31, 33, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 11, 13, 15, 19, 20, 24, 25, 29, 31, 33, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 11, 13, 17, 19, 20, 24, 25, 27, 31, 33, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 11, 15, 17, 19, 20, 24, 25, 27, 29, 33, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 35, 37, 42, 43]],
    [44, [1, 2, 7, 10, 11, 12, 13, 15, 20, 24, 29, 31, 32, 33, 34, 37, 42, 43]],
    [44, [1, 2, 7, 10, 11, 12, 13, 19, 20, 24, 25, 31, 32, 33, 34, 37, 42, 43]],
    [44, [1, 2, 7, 10, 11, 12, 13, 20, 21, 23, 24, 31, 32, 33, 34, 37, 42, 43]],
    [44, [1, 2, 7, 10, 11, 12, 15, 19, 20, 24, 25, 29, 32, 33, 34, 37, 42, 43]],
    [44, [1, 2, 7, 10, 12, 13, 15, 19, 20, 24, 25, 29, 31, 32, 34, 37, 42, 43]],
    [44, [1, 2, 7, 11, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 33, 37, 42, 43]],
    [44, [1, 2, 8, 9, 10, 11, 12, 14, 20, 24, 30, 32, 33, 34, 35, 36, 42, 43]],
    [44, [1, 2, 8, 9, 10, 12, 13, 14, 20, 24, 30, 31, 32, 34, 35, 36, 42, 43]],
    [44, [1, 2, 8, 9, 10, 12, 14, 19, 20, 24, 25, 30, 32, 34, 35, 36, 42, 43]],
    [44, [1, 2, 8, 9, 10, 12, 14, 20, 21, 23, 24, 30, 32, 34, 35, 36, 42, 43]],
    [44, [1, 2, 8, 9, 11, 13, 14, 17, 20, 24, 27, 30, 31, 33, 35, 36, 42, 43]],
    [44, [1, 2, 8, 9, 11, 13, 14, 19, 20, 24, 25, 30, 31, 33, 35, 36, 42, 43]],
    [44, [1, 2, 8, 9, 11, 14, 17, 19, 20, 24, 25, 27, 30, 33, 35, 36, 42, 43]],
    [44, [1, 2, 8, 9, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 35, 36, 42, 43]],
    [44, [1, 2, 8, 10, 11, 12, 13, 14, 20, 24, 30, 31, 32, 33, 34, 36, 42, 43]],
    [44, [1, 2, 8, 10, 11, 12, 14, 19, 20, 24, 25, 30, 32, 33, 34, 36, 42, 43]],
    [44, [1, 2, 8, 10, 12, 13, 14, 19, 20, 24, 25, 30, 31, 32, 34, 36, 42, 43]],
    [44, [1, 2, 8, 11, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 33, 36, 42, 43]],
    [44, [1, 2, 9, 10, 11, 12, 13, 15, 20, 24, 29, 31, 32, 33, 34, 35, 42, 43]],
    [44, [1, 2, 9, 10, 11, 12, 13, 19, 20, 24, 25, 31, 32, 33, 34, 35, 42, 43]],
    [44, [1, 2, 9, 10, 11, 12, 15, 19, 20, 24, 25, 29, 32, 33, 34, 35, 42, 43]],
    [44, [1, 2, 9, 10, 12, 13, 14, 20, 21, 23, 24, 30, 31, 32, 34, 35, 42, 43]],
    [44, [1, 2, 9, 10, 12, 13, 15, 19, 20, 24, 25, 29, 31, 32, 34, 35, 42, 43]],
    [44, [1, 2, 9, 10, 12, 13, 20, 21, 22, 23, 24, 31, 32, 34, 35, 42, 43]],
    [44, [1, 2, 9, 11, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 33, 35, 42, 43]],
    [44, [1, 2, 9, 12, 13, 14, 20, 21, 22, 23, 24, 30, 31, 32, 35, 42, 43]],
    [44, [1, 2, 10, 11, 12, 13, 15, 19, 20, 24, 25, 29, 31, 32, 33, 34, 42, 43]],
    [44, [1, 3, 4, 5, 7, 11, 15, 17, 18, 26, 27, 29, 33, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 11, 15, 18, 19, 25, 26, 29, 33, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 11, 15, 18, 21, 23, 26, 29, 33, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 11, 17, 18, 19, 25, 26, 27, 33, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 11, 17, 18, 21, 23, 26, 27, 33, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 11, 18, 19, 21, 23, 25, 26, 33, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 15, 17, 18, 19, 25, 26, 27, 29, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 15, 17, 18, 21, 23, 26, 27, 29, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 15, 18, 19, 21, 23, 25, 26, 29, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 17, 18, 19, 21, 23, 25, 26, 27, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 8, 11, 14, 17, 18, 26, 27, 30, 33, 36, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 8, 11, 14, 18, 19, 25, 26, 30, 33, 36, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 8, 11, 14, 18, 21, 23, 26, 30, 33, 36, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 8, 14, 17, 18, 19, 25, 26, 27, 30, 36, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 8, 14, 17, 18, 21, 23, 26, 27, 30, 36, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 8, 14, 18, 19, 21, 23, 25, 26, 30, 36, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 11, 15, 17, 18, 19, 25, 26, 27, 29, 33, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 11, 15, 17, 18, 21, 23, 26, 27, 29, 33, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 11, 15, 18, 19, 21, 23, 25, 26, 29, 33, 39, 40, 41, 43]],
    [44, [1, 3, 4, 7, 8, 12, 15, 19, 21, 23, 25, 29, 32, 36, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 10, 11, 12, 15, 18, 26, 29, 32, 33, 34, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 10, 11, 12, 18, 19, 25, 26, 32, 33, 34, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 10, 11, 12, 18, 21, 23, 26, 32, 33, 34, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 10, 12, 15, 18, 19, 25, 26, 29, 32, 34, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 10, 12, 15, 18, 21, 23, 26, 29, 32, 34, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 10, 12, 18, 19, 21, 23, 25, 26, 32, 34, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 11, 15, 17, 18, 19, 25, 26, 27, 29, 33, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 11, 15, 17, 18, 21, 23, 26, 27, 29, 33, 37, 40, 41, 43]],
    [44, [1, 3, 4, 8, 10, 11, 12, 14, 18, 26, 30, 32, 33, 34, 36, 40, 41, 43]],
    [44, [1, 3, 4, 8, 10, 12, 14, 18, 19, 25, 26, 30, 32, 34, 36, 40, 41, 43]],
    [44, [1, 3, 4, 8, 10, 12, 14, 18, 21, 23, 26, 30, 32, 34, 36, 40, 41, 43]],
    [44, [1, 3, 4, 8, 11, 14, 17, 18, 19, 25, 26, 27, 30, 33, 36, 40, 41, 43]],
    [44, [1, 3, 4, 8, 11, 14, 17, 18, 21, 23, 26, 27, 30, 33, 36, 40, 41, 43]],
    [44, [1, 3, 4, 10, 11, 12, 15, 18, 19, 25, 26, 29, 32, 33, 34, 40, 41, 43]],
    [44, [1, 3, 4, 10, 11, 12, 15, 18, 21, 23, 26, 29, 32, 33, 34, 40, 41, 43]],
    [44, [1, 3, 5, 8, 9, 11, 14, 19, 21, 23, 25, 30, 33, 35, 36, 39, 41, 43]],
    [44, [1, 3, 5, 8, 12, 16, 17, 19, 21, 23, 25, 27, 28, 32, 36, 39, 41, 43]],
    [44, [1, 3, 8, 10, 11, 12, 13, 14, 21, 23, 30, 31, 32, 33, 34, 36, 41, 43]],
    [44, [1, 3, 8, 10, 12, 14, 18, 19, 21, 23, 25, 26, 30, 32, 34, 36, 41, 43]],
    [44, [1, 3, 8, 10, 12, 14, 19, 21, 22, 23, 25, 30, 32, 34, 36, 41, 43]],
    [44, [1, 3, 8, 10, 12, 18, 19, 21, 22, 23, 25, 26, 32, 34, 36, 41, 43]],
    [44, [1, 3, 8, 12, 14, 18, 19, 21, 22, 23, 25, 26, 30, 32, 36, 41, 43]],
    [44, [1, 4, 5, 6, 8, 11, 14, 16, 18, 26, 28, 30, 33, 36, 38, 39, 40, 43]],
    [44, [1, 4, 5, 6, 8, 14, 16, 17, 18, 26, 27, 28, 30, 36, 38, 39, 40, 43]],
    [44, [1, 4, 5, 6, 8, 14, 16, 18, 21, 23, 26, 28, 30, 36, 38, 39, 40, 43]],
    [44, [1, 4, 5, 8, 11, 14, 17, 18, 19, 25, 26, 27, 30, 33, 36, 39, 40, 43]],
    [44, [1, 4, 6, 7, 10, 11, 12, 16, 18, 26, 28, 32, 33, 34, 37, 38, 40, 43]],
    [44, [1, 4, 6, 8, 10, 12, 14, 16, 18, 26, 28, 30, 32, 34, 36, 38, 40, 43]],
    [44, [1, 4, 6, 8, 11, 14, 16, 17, 18, 26, 27, 28, 30, 33, 36, 38, 40, 43]],
    [44, [1, 5, 6, 12, 14, 16, 17, 18, 21, 23, 26, 27, 28, 30, 32, 38, 39, 43]],
    [44, [1, 5, 6, 12, 14, 16, 17, 21, 22, 23, 27, 28, 30, 32, 38, 39, 43]],
    [44, [1, 5, 6, 12, 16, 17, 18, 21, 22, 23, 26, 27, 28, 32, 38, 39, 43]],
    [44, [1, 5, 12, 14, 16, 17, 18, 21, 22, 23, 26, 27, 28, 30, 32, 39, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 16, 18, 20, 24, 26, 28, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 16, 18, 20, 24, 26, 28, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 16, 18, 20, 24, 26, 28, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 13, 16, 18, 20, 24, 26, 28, 31, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 15, 16, 18, 20, 24, 26, 28, 29, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 16, 17, 18, 20, 24, 26, 27, 28, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 16, 18, 19, 20, 24, 25, 26, 28, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 16, 18, 20, 21, 23, 24, 26, 28, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 14, 18, 20, 24, 26, 30, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 18, 20, 24, 26, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 13, 18, 20, 24, 26, 31, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 15, 18, 20, 24, 26, 29, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 17, 18, 20, 24, 26, 27, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 18, 19, 20, 24, 25, 26, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 18, 20, 21, 23, 24, 26, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 12, 18, 20, 24, 26, 32, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 13, 18, 20, 24, 26, 31, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 15, 18, 20, 24, 26, 29, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 17, 18, 20, 24, 26, 27, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 18, 19, 20, 24, 25, 26, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 18, 20, 21, 23, 24, 26, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 13, 15, 18, 20, 24, 26, 29, 31, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 13, 17, 18, 20, 24, 26, 27, 31, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 13, 18, 19, 20, 24, 25, 26, 31, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 13, 18, 20, 21, 23, 24, 26, 31, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 15, 17, 18, 20, 24, 26, 27, 29, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 15, 18, 19, 20, 24, 25, 26, 29, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 15, 18, 20, 21, 23, 24, 26, 29, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 17, 18, 19, 20, 24, 25, 26, 27, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 17, 18, 20, 21, 23, 24, 26, 27, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 18, 19, 20, 21, 23, 24, 25, 26, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 14, 18, 20, 24, 26, 30, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 11, 14, 18, 20, 24, 26, 30, 33, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 13, 14, 18, 20, 24, 26, 30, 31, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 14, 15, 18, 20, 24, 26, 29, 30, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 14, 17, 18, 20, 24, 26, 27, 30, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 14, 18, 19, 20, 24, 25, 26, 30, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 14, 18, 20, 21, 23, 24, 26, 30, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 12, 18, 20, 24, 26, 32, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 13, 18, 20, 24, 26, 31, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 15, 18, 20, 24, 26, 29, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 17, 18, 20, 24, 26, 27, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 18, 19, 20, 24, 25, 26, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 18, 20, 21, 23, 24, 26, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 13, 15, 18, 20, 24, 26, 29, 31, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 13, 17, 18, 20, 24, 26, 27, 31, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 13, 18, 19, 20, 24, 25, 26, 31, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 13, 18, 20, 21, 23, 24, 26, 31, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 15, 17, 18, 20, 24, 26, 27, 29, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 15, 18, 19, 20, 24, 25, 26, 29, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 15, 18, 20, 21, 23, 24, 26, 29, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 17, 18, 19, 20, 24, 25, 26, 27, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 17, 18, 20, 21, 23, 24, 26, 27, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 18, 19, 20, 21, 23, 24, 25, 26, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 11, 12, 18, 20, 24, 26, 32, 33, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 12, 13, 18, 20, 24, 26, 31, 32, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 12, 15, 18, 20, 24, 26, 29, 32, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 12, 17, 18, 20, 24, 26, 27, 32, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 12, 18, 19, 20, 24, 25, 26, 32, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 12, 18, 20, 21, 23, 24, 26, 32, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 13, 15, 18, 20, 24, 26, 29, 31, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 13, 17, 18, 20, 24, 26, 27, 31, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 13, 18, 19, 20, 24, 25, 26, 31, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 13, 18, 20, 21, 23, 24, 26, 31, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 15, 17, 18, 20, 24, 26, 27, 29, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 15, 18, 19, 20, 24, 25, 26, 29, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 15, 18, 20, 21, 23, 24, 26, 29, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 17, 18, 19, 20, 24, 25, 26, 27, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 17, 18, 20, 21, 23, 24, 26, 27, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 18, 19, 20, 21, 23, 24, 25, 26, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 13, 17, 18, 20, 21, 23, 24, 26, 27, 31, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 16, 18, 20, 24, 26, 28, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 16, 18, 20, 24, 26, 28, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 13, 16, 18, 20, 24, 26, 28, 31, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 15, 16, 18, 20, 24, 26, 28, 29, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 16, 17, 18, 20, 24, 26, 27, 28, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 16, 18, 19, 20, 24, 25, 26, 28, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 16, 18, 20, 21, 23, 24, 26, 28, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 14, 16, 18, 20, 24, 26, 28, 30, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 11, 16, 18, 20, 24, 26, 28, 33, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 13, 16, 18, 20, 24, 26, 28, 31, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 15, 16, 18, 20, 24, 26, 28, 29, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 16, 17, 18, 20, 24, 26, 27, 28, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 16, 18, 19, 20, 24, 25, 26, 28, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 16, 18, 20, 21, 23, 24, 26, 28, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 12, 16, 18, 20, 24, 26, 28, 32, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 11, 13, 16, 18, 20, 24, 26, 28, 31, 33, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 11, 15, 16, 18, 20, 24, 26, 28, 29, 33, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 11, 16, 17, 18, 20, 24, 26, 27, 28, 33, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 11, 16, 18, 19, 20, 24, 25, 26, 28, 33, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 11, 16, 18, 20, 21, 23, 24, 26, 28, 33, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 13, 16, 18, 19, 20, 24, 25, 26, 28, 31, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 14, 18, 20, 24, 26, 30, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 14, 18, 20, 24, 26, 30, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 12, 15, 19, 21, 23, 25, 29, 32, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 13, 14, 18, 20, 24, 26, 30, 31, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 14, 15, 18, 20, 24, 26, 29, 30, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 14, 17, 18, 20, 24, 26, 27, 30, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 14, 18, 19, 20, 24, 25, 26, 30, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 14, 18, 20, 21, 23, 24, 26, 30, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 12, 18, 20, 24, 26, 32, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 13, 18, 20, 24, 26, 31, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 15, 18, 20, 24, 26, 29, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 17, 18, 20, 24, 26, 27, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 18, 19, 20, 24, 25, 26, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 18, 20, 21, 23, 24, 26, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 13, 15, 18, 20, 24, 26, 29, 31, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 13, 17, 18, 20, 24, 26, 27, 31, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 13, 18, 19, 20, 24, 25, 26, 31, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 13, 18, 20, 21, 23, 24, 26, 31, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 15, 17, 18, 20, 24, 26, 27, 29, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 15, 18, 19, 20, 24, 25, 26, 29, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 15, 18, 20, 21, 23, 24, 26, 29, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 17, 18, 19, 20, 24, 25, 26, 27, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 17, 18, 20, 21, 23, 24, 26, 27, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 18, 19, 20, 21, 23, 24, 25, 26, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 11, 12, 18, 20, 24, 26, 32, 33, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 12, 13, 18, 20, 24, 26, 31, 32, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 12, 15, 18, 20, 24, 26, 29, 32, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 12, 18, 19, 20, 24, 25, 26, 32, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 12, 18, 20, 21, 23, 24, 26, 32, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 13, 15, 18, 20, 24, 26, 29, 31, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 13, 17, 18, 20, 24, 26, 27, 31, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 13, 18, 19, 20, 24, 25, 26, 31, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 13, 18, 20, 21, 23, 24, 26, 31, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 15, 17, 18, 20, 24, 26, 27, 29, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 15, 18, 19, 20, 24, 25, 26, 29, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 15, 18, 20, 21, 23, 24, 26, 29, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 17, 18, 19, 20, 24, 25, 26, 27, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 17, 18, 20, 21, 23, 24, 26, 27, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 18, 19, 20, 21, 23, 24, 25, 26, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 13, 17, 18, 20, 21, 23, 24, 26, 27, 31, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 11, 14, 18, 20, 24, 26, 30, 33, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 13, 14, 18, 20, 24, 26, 30, 31, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 14, 15, 18, 20, 24, 26, 29, 30, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 14, 18, 19, 20, 24, 25, 26, 30, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 14, 18, 20, 21, 23, 24, 26, 30, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 12, 14, 18, 20, 24, 26, 30, 32, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 11, 13, 14, 18, 20, 24, 26, 30, 31, 33, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 11, 14, 15, 18, 20, 24, 26, 29, 30, 33, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 11, 14, 17, 18, 20, 24, 26, 27, 30, 33, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 11, 14, 18, 19, 20, 24, 25, 26, 30, 33, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 11, 14, 18, 20, 21, 23, 24, 26, 30, 33, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 13, 14, 17, 18, 20, 24, 26, 27, 30, 31, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 13, 14, 18, 20, 21, 23, 24, 26, 30, 31, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 11, 12, 18, 20, 24, 26, 32, 33, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 12, 13, 18, 20, 24, 26, 31, 32, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 12, 15, 18, 20, 24, 26, 29, 32, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 12, 17, 18, 20, 24, 26, 27, 32, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 12, 18, 19, 20, 24, 25, 26, 32, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 12, 18, 20, 21, 23, 24, 26, 32, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 11, 13, 15, 18, 20, 24, 26, 29, 31, 33, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 11, 13, 17, 18, 20, 24, 26, 27, 31, 33, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 11, 13, 18, 19, 20, 24, 25, 26, 31, 33, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 11, 13, 18, 20, 21, 23, 24, 26, 31, 33, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 11, 15, 17, 18, 20, 24, 26, 27, 29, 33, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 11, 15, 18, 19, 20, 24, 25, 26, 29, 33, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 11, 15, 18, 20, 21, 23, 24, 26, 29, 33, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 11, 17, 18, 19, 20, 24, 25, 26, 27, 33, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 11, 17, 18, 20, 21, 23, 24, 26, 27, 33, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 11, 18, 19, 20, 21, 23, 24, 25, 26, 33, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 13, 17, 18, 20, 21, 23, 24, 26, 27, 31, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 11, 12, 13, 18, 20, 24, 26, 31, 32, 33, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 11, 12, 15, 18, 20, 24, 26, 29, 32, 33, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 11, 12, 17, 18, 20, 24, 26, 27, 32, 33, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 11, 12, 18, 19, 20, 24, 25, 26, 32, 33, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 11, 12, 18, 20, 21, 23, 24, 26, 32, 33, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 12, 13, 15, 18, 20, 24, 26, 29, 31, 32, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 12, 13, 17, 18, 20, 24, 26, 27, 31, 32, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 12, 13, 18, 19, 20, 24, 25, 26, 31, 32, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 12, 13, 18, 20, 21, 23, 24, 26, 31, 32, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 12, 15, 17, 18, 20, 24, 26, 27, 29, 32, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 12, 15, 18, 19, 20, 24, 25, 26, 29, 32, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 12, 15, 18, 20, 21, 23, 24, 26, 29, 32, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 12, 17, 18, 19, 20, 24, 25, 26, 27, 32, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 12, 17, 18, 20, 21, 23, 24, 26, 27, 32, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 11, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 33, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 11, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 33, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 11, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 33, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 11, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 33, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 11, 13, 17, 18, 20, 21, 23, 24, 26, 27, 31, 33, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 11, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 33, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 11, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 33, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 13, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 31, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 13, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 31, 40, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 14, 16, 20, 24, 28, 30, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 16, 20, 24, 28, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 13, 16, 20, 24, 28, 31, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 15, 16, 20, 24, 28, 29, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 16, 17, 20, 24, 27, 28, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 16, 19, 20, 24, 25, 28, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 16, 20, 21, 23, 24, 28, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 12, 16, 20, 24, 28, 32, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 14, 18, 22, 26, 30, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 13, 16, 20, 24, 28, 31, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 15, 16, 20, 24, 28, 29, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 16, 17, 20, 24, 27, 28, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 16, 19, 20, 24, 25, 28, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 16, 20, 21, 23, 24, 28, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 13, 15, 16, 20, 24, 28, 29, 31, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 13, 16, 17, 20, 24, 27, 28, 31, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 13, 16, 19, 20, 24, 25, 28, 31, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 13, 16, 20, 21, 23, 24, 28, 31, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 15, 16, 17, 20, 24, 27, 28, 29, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 15, 16, 19, 20, 24, 25, 28, 29, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 15, 16, 20, 21, 23, 24, 28, 29, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 16, 17, 19, 20, 24, 25, 27, 28, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 16, 17, 20, 21, 23, 24, 27, 28, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 16, 19, 20, 21, 23, 24, 25, 28, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 14, 16, 20, 24, 28, 30, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 11, 14, 16, 20, 24, 28, 30, 33, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 13, 14, 16, 20, 24, 28, 30, 31, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 14, 16, 17, 20, 24, 27, 28, 30, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 14, 16, 19, 20, 24, 25, 28, 30, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 14, 16, 20, 21, 23, 24, 28, 30, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 10, 14, 18, 22, 26, 30, 34, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 13, 16, 20, 24, 28, 31, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 15, 16, 20, 24, 28, 29, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 16, 17, 20, 24, 27, 28, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 16, 19, 20, 24, 25, 28, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 16, 20, 21, 23, 24, 28, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 13, 15, 16, 20, 24, 28, 29, 31, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 13, 16, 17, 20, 24, 27, 28, 31, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 13, 16, 19, 20, 24, 25, 28, 31, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 13, 16, 20, 21, 23, 24, 28, 31, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 15, 16, 17, 20, 24, 27, 28, 29, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 15, 16, 19, 20, 24, 25, 28, 29, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 15, 16, 20, 21, 23, 24, 28, 29, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 16, 17, 19, 20, 24, 25, 27, 28, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 16, 17, 20, 21, 23, 24, 27, 28, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 16, 19, 20, 21, 23, 24, 25, 28, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 12, 16, 20, 24, 28, 32, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 14, 18, 22, 26, 30, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 12, 13, 16, 20, 24, 28, 31, 32, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 12, 16, 17, 20, 24, 27, 28, 32, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 12, 16, 19, 20, 24, 25, 28, 32, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 12, 16, 20, 21, 23, 24, 28, 32, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 13, 14, 18, 22, 26, 30, 31, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 14, 15, 18, 22, 26, 29, 30, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 14, 17, 18, 22, 26, 27, 30, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 14, 18, 19, 22, 25, 26, 30, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 14, 18, 21, 22, 23, 26, 30, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 13, 15, 16, 20, 24, 28, 29, 31, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 13, 16, 17, 20, 24, 27, 28, 31, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 13, 16, 19, 20, 24, 25, 28, 31, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 13, 16, 20, 21, 23, 24, 28, 31, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 15, 16, 17, 20, 24, 27, 28, 29, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 15, 16, 19, 20, 24, 25, 28, 29, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 15, 16, 20, 21, 23, 24, 28, 29, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 16, 17, 19, 20, 24, 25, 27, 28, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 16, 17, 20, 21, 23, 24, 27, 28, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 16, 19, 20, 21, 23, 24, 25, 28, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 13, 15, 16, 19, 20, 24, 25, 28, 29, 31, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 13, 15, 16, 20, 21, 23, 24, 28, 29, 31, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 13, 16, 17, 19, 20, 24, 25, 27, 28, 31, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 13, 16, 19, 20, 21, 23, 24, 25, 28, 31, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 15, 16, 19, 20, 21, 23, 24, 25, 28, 29, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 11, 14, 20, 24, 30, 33, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 13, 14, 20, 24, 30, 31, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 14, 15, 20, 24, 29, 30, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 14, 17, 20, 24, 27, 30, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 14, 19, 20, 24, 25, 30, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 10, 12, 14, 20, 24, 30, 32, 34, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 11, 13, 14, 20, 24, 30, 31, 33, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 11, 14, 15, 20, 24, 29, 30, 33, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 11, 14, 17, 20, 24, 27, 30, 33, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 11, 14, 19, 20, 24, 25, 30, 33, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 11, 14, 20, 21, 23, 24, 30, 33, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 13, 14, 17, 20, 24, 27, 30, 31, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 13, 14, 19, 20, 24, 25, 30, 31, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 13, 14, 20, 21, 23, 24, 30, 31, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 14, 15, 17, 20, 24, 27, 29, 30, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 14, 15, 19, 20, 24, 25, 29, 30, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 14, 15, 20, 21, 23, 24, 29, 30, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 14, 17, 19, 20, 24, 25, 27, 30, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 14, 17, 20, 21, 23, 24, 27, 30, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 14, 19, 20, 21, 23, 24, 25, 30, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 10, 11, 12, 20, 24, 32, 33, 34, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 10, 12, 13, 20, 24, 31, 32, 34, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 10, 12, 19, 20, 24, 25, 32, 34, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 10, 12, 20, 21, 23, 24, 32, 34, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 13, 15, 20, 24, 29, 31, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 13, 17, 20, 24, 27, 31, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 13, 19, 20, 24, 25, 31, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 13, 20, 21, 23, 24, 31, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 15, 17, 20, 24, 27, 29, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 15, 19, 20, 24, 25, 29, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 15, 20, 21, 23, 24, 29, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 17, 19, 20, 24, 25, 27, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 17, 20, 21, 23, 24, 27, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 19, 20, 21, 23, 24, 25, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 13, 15, 17, 20, 24, 27, 29, 31, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 13, 15, 19, 20, 24, 25, 29, 31, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 13, 15, 20, 21, 23, 24, 29, 31, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 13, 17, 19, 20, 24, 25, 27, 31, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 13, 17, 20, 21, 23, 24, 27, 31, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 13, 19, 20, 21, 23, 24, 25, 31, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 15, 17, 19, 20, 24, 25, 27, 29, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 15, 17, 20, 21, 23, 24, 27, 29, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 15, 19, 20, 21, 23, 24, 25, 29, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 17, 19, 20, 21, 23, 24, 25, 27, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 10, 11, 12, 13, 20, 24, 31, 32, 33, 34, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 10, 11, 12, 19, 20, 24, 25, 32, 33, 34, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 10, 11, 12, 20, 21, 23, 24, 32, 33, 34, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 10, 12, 13, 19, 20, 24, 25, 31, 32, 34, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 10, 12, 13, 20, 21, 23, 24, 31, 32, 34, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 10, 12, 19, 20, 21, 23, 24, 25, 32, 34, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 13, 15, 17, 20, 24, 27, 29, 31, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 13, 15, 19, 20, 24, 25, 29, 31, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 13, 15, 20, 21, 23, 24, 29, 31, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 13, 17, 19, 20, 24, 25, 27, 31, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 13, 17, 20, 21, 23, 24, 27, 31, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 13, 19, 20, 21, 23, 24, 25, 31, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 15, 17, 19, 20, 24, 25, 27, 29, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 15, 17, 20, 21, 23, 24, 27, 29, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 15, 19, 20, 21, 23, 24, 25, 29, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 17, 19, 20, 21, 23, 24, 25, 27, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 13, 15, 17, 20, 21, 23, 24, 27, 29, 31, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 13, 15, 19, 20, 21, 23, 24, 25, 29, 31, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 13, 17, 19, 20, 21, 23, 24, 25, 27, 31, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 12, 14, 20, 24, 30, 32, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 11, 13, 14, 20, 24, 30, 31, 33, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 11, 14, 15, 20, 24, 29, 30, 33, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 11, 14, 17, 20, 24, 27, 30, 33, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 11, 14, 19, 20, 24, 25, 30, 33, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 11, 14, 20, 21, 23, 24, 30, 33, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 13, 14, 17, 20, 24, 27, 30, 31, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 13, 14, 19, 20, 24, 25, 30, 31, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 13, 14, 20, 21, 23, 24, 30, 31, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 14, 15, 17, 20, 24, 27, 29, 30, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 14, 15, 19, 20, 24, 25, 29, 30, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 14, 15, 20, 21, 23, 24, 29, 30, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 14, 17, 19, 20, 24, 25, 27, 30, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 14, 17, 20, 21, 23, 24, 27, 30, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 14, 19, 20, 21, 23, 24, 25, 30, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 11, 12, 14, 20, 24, 30, 32, 33, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 12, 13, 14, 20, 24, 30, 31, 32, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 12, 14, 17, 20, 24, 27, 30, 32, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 12, 14, 19, 20, 24, 25, 30, 32, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 12, 14, 20, 21, 23, 24, 30, 32, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 11, 13, 14, 17, 20, 24, 27, 30, 31, 33, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 11, 13, 14, 19, 20, 24, 25, 30, 31, 33, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 11, 13, 14, 20, 21, 23, 24, 30, 31, 33, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 11, 14, 15, 17, 20, 24, 27, 29, 30, 33, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 11, 14, 15, 19, 20, 24, 25, 29, 30, 33, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 11, 14, 15, 20, 21, 23, 24, 29, 30, 33, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 11, 14, 17, 19, 20, 24, 25, 27, 30, 33, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 11, 14, 17, 20, 21, 23, 24, 27, 30, 33, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 11, 14, 19, 20, 21, 23, 24, 25, 30, 33, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 12, 16, 17, 19, 21, 23, 25, 27, 28, 32, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 13, 14, 17, 20, 21, 23, 24, 27, 30, 31, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 13, 14, 19, 20, 21, 23, 24, 25, 30, 31, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 14, 15, 17, 19, 20, 24, 25, 27, 29, 30, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 14, 15, 17, 20, 21, 23, 24, 27, 29, 30, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 14, 15, 19, 20, 21, 23, 24, 25, 29, 30, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 11, 12, 13, 20, 24, 31, 32, 33, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 11, 12, 17, 20, 24, 27, 32, 33, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 11, 12, 19, 20, 24, 25, 32, 33, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 11, 12, 20, 21, 23, 24, 32, 33, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 12, 13, 17, 20, 24, 27, 31, 32, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 12, 13, 19, 20, 24, 25, 31, 32, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 12, 13, 20, 21, 23, 24, 31, 32, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 12, 17, 19, 20, 24, 25, 27, 32, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 12, 17, 20, 21, 23, 24, 27, 32, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 12, 19, 20, 21, 23, 24, 25, 32, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 13, 15, 17, 20, 24, 27, 29, 31, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 13, 15, 19, 20, 24, 25, 29, 31, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 13, 15, 20, 21, 23, 24, 29, 31, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 13, 17, 19, 20, 24, 25, 27, 31, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 13, 17, 20, 21, 23, 24, 27, 31, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 13, 19, 20, 21, 23, 24, 25, 31, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 15, 17, 19, 20, 24, 25, 27, 29, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 15, 17, 20, 21, 23, 24, 27, 29, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 15, 19, 20, 21, 23, 24, 25, 29, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 17, 19, 20, 21, 23, 24, 25, 27, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 13, 15, 17, 20, 21, 23, 24, 27, 29, 31, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 13, 15, 19, 20, 21, 23, 24, 25, 29, 31, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 11, 12, 13, 17, 20, 24, 27, 31, 32, 33, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 11, 12, 13, 19, 20, 24, 25, 31, 32, 33, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 11, 12, 13, 20, 21, 23, 24, 31, 32, 33, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 11, 12, 17, 19, 20, 24, 25, 27, 32, 33, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 11, 12, 17, 20, 21, 23, 24, 27, 32, 33, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 11, 12, 19, 20, 21, 23, 24, 25, 32, 33, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 12, 13, 17, 19, 20, 24, 25, 27, 31, 32, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 12, 13, 17, 20, 21, 23, 24, 27, 31, 32, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 12, 13, 19, 20, 21, 23, 24, 25, 31, 32, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 13, 15, 17, 20, 21, 23, 24, 27, 29, 31, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 11, 13, 15, 19, 20, 21, 23, 24, 25, 29, 31, 33, 39, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 9, 14, 16, 20, 24, 28, 30, 35, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 11, 14, 16, 20, 24, 28, 30, 33, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 13, 14, 16, 20, 24, 28, 30, 31, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 14, 16, 17, 20, 24, 27, 28, 30, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 14, 16, 19, 20, 24, 25, 28, 30, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 10, 14, 18, 22, 26, 30, 34, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 11, 13, 16, 20, 24, 28, 31, 33, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 11, 16, 17, 20, 24, 27, 28, 33, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 11, 16, 19, 20, 24, 25, 28, 33, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 11, 16, 20, 21, 23, 24, 28, 33, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 13, 16, 17, 20, 24, 27, 28, 31, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 13, 16, 20, 21, 23, 24, 28, 31, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 16, 17, 19, 20, 24, 25, 27, 28, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 16, 17, 20, 21, 23, 24, 27, 28, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 16, 19, 20, 21, 23, 24, 25, 28, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 11, 12, 16, 20, 24, 28, 32, 33, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 11, 14, 18, 22, 26, 30, 33, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 12, 13, 16, 20, 24, 28, 31, 32, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 12, 15, 16, 20, 24, 28, 29, 32, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 12, 16, 19, 20, 24, 25, 28, 32, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 12, 16, 20, 21, 23, 24, 28, 32, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 13, 14, 18, 22, 26, 30, 31, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 14, 15, 18, 22, 26, 29, 30, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 14, 18, 19, 22, 25, 26, 30, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 14, 18, 21, 22, 23, 26, 30, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 11, 13, 15, 16, 20, 24, 28, 29, 31, 33, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 11, 13, 16, 17, 20, 24, 27, 28, 31, 33, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 11, 13, 16, 20, 21, 23, 24, 28, 31, 33, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 11, 15, 16, 17, 20, 24, 27, 28, 29, 33, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 11, 15, 16, 19, 20, 24, 25, 28, 29, 33, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 11, 15, 16, 20, 21, 23, 24, 28, 29, 33, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 11, 16, 17, 19, 20, 24, 25, 27, 28, 33, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 11, 16, 17, 20, 21, 23, 24, 27, 28, 33, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 11, 16, 19, 20, 21, 23, 24, 25, 28, 33, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 13, 15, 16, 20, 21, 23, 24, 28, 29, 31, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 11, 14, 16, 20, 24, 28, 30, 33, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 13, 14, 16, 20, 24, 28, 30, 31, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 14, 16, 17, 20, 24, 27, 28, 30, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 14, 16, 19, 20, 24, 25, 28, 30, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 14, 16, 20, 21, 23, 24, 28, 30, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 12, 14, 16, 20, 24, 28, 30, 32, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 12, 14, 19, 21, 23, 25, 30, 32, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 12, 18, 19, 21, 23, 25, 26, 32, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 12, 19, 21, 22, 23, 25, 32, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 11, 13, 14, 16, 20, 24, 28, 30, 31, 33, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 11, 14, 16, 17, 20, 24, 27, 28, 30, 33, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 11, 14, 16, 19, 20, 24, 25, 28, 30, 33, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 11, 14, 16, 20, 21, 23, 24, 28, 30, 33, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 12, 14, 18, 19, 21, 23, 25, 26, 30, 32, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 12, 14, 19, 21, 22, 23, 25, 30, 32, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 12, 18, 19, 21, 22, 23, 25, 26, 32, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 13, 14, 16, 19, 20, 24, 25, 28, 30, 31, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 13, 14, 16, 20, 21, 23, 24, 28, 30, 31, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 10, 11, 14, 18, 22, 26, 30, 33, 34, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 10, 13, 14, 18, 22, 26, 30, 31, 34, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 10, 14, 18, 19, 22, 25, 26, 30, 34, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 11, 13, 16, 17, 20, 24, 27, 28, 31, 33, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 11, 13, 16, 19, 20, 24, 25, 28, 31, 33, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 11, 13, 16, 20, 21, 23, 24, 28, 31, 33, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 11, 16, 17, 19, 20, 24, 25, 27, 28, 33, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 11, 16, 17, 20, 21, 23, 24, 27, 28, 33, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 11, 16, 19, 20, 21, 23, 24, 25, 28, 33, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 13, 16, 17, 19, 20, 24, 25, 27, 28, 31, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 12, 13, 16, 20, 24, 28, 31, 32, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 12, 15, 16, 20, 24, 28, 29, 32, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 12, 16, 17, 20, 24, 27, 28, 32, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 12, 16, 19, 20, 24, 25, 28, 32, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 12, 16, 20, 21, 23, 24, 28, 32, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 13, 14, 18, 22, 26, 30, 31, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 14, 17, 18, 22, 26, 27, 30, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 14, 18, 19, 22, 25, 26, 30, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 14, 18, 21, 22, 23, 26, 30, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 12, 13, 15, 16, 20, 24, 28, 29, 31, 32, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 12, 13, 16, 17, 20, 24, 27, 28, 31, 32, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 12, 13, 16, 20, 21, 23, 24, 28, 31, 32, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 12, 15, 16, 17, 20, 24, 27, 28, 29, 32, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 12, 15, 16, 19, 20, 24, 25, 28, 29, 32, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 12, 15, 16, 20, 21, 23, 24, 28, 29, 32, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 12, 16, 17, 19, 20, 24, 25, 27, 28, 32, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 12, 16, 17, 20, 21, 23, 24, 27, 28, 32, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 13, 14, 17, 18, 22, 26, 27, 30, 31, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 13, 14, 18, 21, 22, 23, 26, 30, 31, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 14, 17, 18, 19, 22, 25, 26, 27, 30, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 14, 17, 18, 21, 22, 23, 26, 27, 30, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 14, 18, 19, 21, 22, 23, 25, 26, 30, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 11, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 33, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 11, 13, 15, 16, 19, 20, 24, 25, 28, 29, 31, 33, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 11, 13, 15, 16, 20, 21, 23, 24, 28, 29, 31, 33, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 11, 13, 16, 17, 19, 20, 24, 25, 27, 28, 31, 33, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 11, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 33, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 11, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 33, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 11, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 33, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 13, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 31, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 13, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 31, 38, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 9, 10, 12, 14, 20, 24, 30, 32, 34, 35, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 9, 11, 13, 14, 20, 24, 30, 31, 33, 35, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 9, 11, 14, 17, 20, 24, 27, 30, 33, 35, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 9, 11, 14, 19, 20, 24, 25, 30, 33, 35, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 9, 13, 14, 17, 20, 24, 27, 30, 31, 35, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 9, 13, 14, 19, 20, 24, 25, 30, 31, 35, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 9, 14, 17, 19, 20, 24, 25, 27, 30, 35, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 10, 11, 12, 14, 20, 24, 30, 32, 33, 34, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 10, 12, 13, 14, 20, 24, 30, 31, 32, 34, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 10, 12, 14, 19, 20, 24, 25, 30, 32, 34, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 11, 13, 14, 17, 20, 24, 27, 30, 31, 33, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 11, 13, 14, 19, 20, 24, 25, 30, 31, 33, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 11, 14, 17, 19, 20, 24, 25, 27, 30, 33, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 11, 12, 13, 20, 24, 31, 32, 33, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 11, 12, 15, 20, 24, 29, 32, 33, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 11, 12, 19, 20, 24, 25, 32, 33, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 11, 12, 20, 21, 23, 24, 32, 33, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 12, 13, 15, 20, 24, 29, 31, 32, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 12, 13, 19, 20, 24, 25, 31, 32, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 12, 13, 20, 21, 23, 24, 31, 32, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 12, 15, 19, 20, 24, 25, 29, 32, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 12, 15, 20, 21, 23, 24, 29, 32, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 12, 19, 20, 21, 23, 24, 25, 32, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 13, 15, 17, 20, 24, 27, 29, 31, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 13, 15, 19, 20, 24, 25, 29, 31, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 13, 15, 20, 21, 23, 24, 29, 31, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 13, 17, 19, 20, 24, 25, 27, 31, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 13, 17, 20, 21, 23, 24, 27, 31, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 13, 19, 20, 21, 23, 24, 25, 31, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 15, 17, 19, 20, 24, 25, 27, 29, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 15, 17, 20, 21, 23, 24, 27, 29, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 15, 19, 20, 21, 23, 24, 25, 29, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 13, 15, 17, 20, 21, 23, 24, 27, 29, 31, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 11, 12, 13, 15, 20, 24, 29, 31, 32, 33, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 11, 12, 13, 19, 20, 24, 25, 31, 32, 33, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 11, 12, 13, 20, 21, 23, 24, 31, 32, 33, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 11, 12, 15, 19, 20, 24, 25, 29, 32, 33, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 11, 12, 15, 20, 21, 23, 24, 29, 32, 33, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 11, 12, 19, 20, 21, 23, 24, 25, 32, 33, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 12, 13, 15, 19, 20, 24, 25, 29, 31, 32, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 12, 13, 15, 20, 21, 23, 24, 29, 31, 32, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 12, 13, 19, 20, 21, 23, 24, 25, 31, 32, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 11, 13, 15, 17, 20, 21, 23, 24, 27, 29, 31, 33, 37, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 11, 12, 14, 20, 24, 30, 32, 33, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 12, 13, 14, 20, 24, 30, 31, 32, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 12, 14, 17, 20, 24, 27, 30, 32, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 12, 14, 19, 20, 24, 25, 30, 32, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 12, 14, 20, 21, 23, 24, 30, 32, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 11, 13, 14, 17, 20, 24, 27, 30, 31, 33, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 11, 13, 14, 19, 20, 24, 25, 30, 31, 33, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 11, 13, 14, 20, 21, 23, 24, 30, 31, 33, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 11, 14, 17, 19, 20, 24, 25, 27, 30, 33, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 11, 14, 17, 20, 21, 23, 24, 27, 30, 33, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 11, 14, 19, 20, 21, 23, 24, 25, 30, 33, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 12, 13, 19, 20, 21, 23, 24, 25, 31, 32, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 13, 14, 17, 20, 21, 23, 24, 27, 30, 31, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 11, 12, 13, 14, 20, 24, 30, 31, 32, 33, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 11, 12, 14, 17, 20, 24, 27, 30, 32, 33, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 11, 12, 14, 19, 20, 24, 25, 30, 32, 33, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 11, 12, 14, 20, 21, 23, 24, 30, 32, 33, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 12, 13, 14, 17, 20, 24, 27, 30, 31, 32, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 12, 13, 14, 19, 20, 24, 25, 30, 31, 32, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 12, 13, 14, 20, 21, 23, 24, 30, 31, 32, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 12, 14, 17, 19, 20, 24, 25, 27, 30, 32, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 12, 14, 17, 20, 21, 23, 24, 27, 30, 32, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 12, 14, 18, 19, 21, 23, 25, 26, 30, 32, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 12, 14, 19, 21, 22, 23, 25, 30, 32, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 12, 18, 19, 21, 22, 23, 25, 26, 32, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 11, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 33, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 11, 13, 14, 17, 20, 21, 23, 24, 27, 30, 31, 33, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 12, 14, 18, 19, 21, 22, 23, 25, 26, 30, 32, 36, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 11, 12, 13, 15, 20, 24, 29, 31, 32, 33, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 11, 12, 13, 17, 20, 24, 27, 31, 32, 33, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 11, 12, 13, 19, 20, 24, 25, 31, 32, 33, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 11, 12, 13, 20, 21, 23, 24, 31, 32, 33, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 11, 12, 15, 17, 20, 24, 27, 29, 32, 33, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 11, 12, 15, 19, 20, 24, 25, 29, 32, 33, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 11, 12, 15, 20, 21, 23, 24, 29, 32, 33, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 11, 12, 17, 19, 20, 24, 25, 27, 32, 33, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 11, 12, 17, 20, 21, 23, 24, 27, 32, 33, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 11, 12, 19, 20, 21, 23, 24, 25, 32, 33, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 12, 13, 15, 17, 20, 24, 27, 29, 31, 32, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 12, 13, 15, 19, 20, 24, 25, 29, 31, 32, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 12, 13, 15, 20, 21, 23, 24, 29, 31, 32, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 12, 13, 17, 19, 20, 24, 25, 27, 31, 32, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 12, 13, 17, 20, 21, 23, 24, 27, 31, 32, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 12, 15, 17, 19, 20, 24, 25, 27, 29, 32, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 12, 15, 17, 20, 21, 23, 24, 27, 29, 32, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 11, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 33, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 11, 13, 15, 17, 20, 21, 23, 24, 27, 29, 31, 33, 35, 41, 42, 43]],
    [44, [1, 2, 3, 10, 11, 12, 13, 15, 17, 20, 24, 27, 29, 31, 32, 33, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 11, 12, 13, 15, 19, 20, 24, 25, 29, 31, 32, 33, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 11, 12, 13, 15, 20, 21, 23, 24, 29, 31, 32, 33, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 11, 12, 13, 17, 19, 20, 24, 25, 27, 31, 32, 33, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 11, 12, 13, 17, 20, 21, 23, 24, 27, 31, 32, 33, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 11, 12, 15, 17, 19, 20, 24, 25, 27, 29, 32, 33, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 11, 12, 15, 17, 20, 21, 23, 24, 27, 29, 32, 33, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 12, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 32, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 12, 13, 15, 17, 20, 21, 23, 24, 27, 29, 31, 32, 34, 41, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 9, 16, 18, 20, 24, 26, 28, 35, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 11, 16, 18, 20, 24, 26, 28, 33, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 15, 16, 18, 20, 24, 26, 28, 29, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 16, 17, 18, 20, 24, 26, 27, 28, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 16, 18, 19, 20, 24, 25, 26, 28, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 16, 18, 20, 21, 23, 24, 26, 28, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 14, 16, 18, 20, 24, 26, 28, 30, 36, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 9, 11, 16, 18, 20, 24, 26, 28, 33, 35, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 9, 15, 16, 18, 20, 24, 26, 28, 29, 35, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 9, 16, 18, 19, 20, 24, 25, 26, 28, 35, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 9, 16, 18, 20, 21, 23, 24, 26, 28, 35, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 10, 12, 16, 18, 20, 24, 26, 28, 32, 34, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 11, 15, 16, 18, 20, 24, 26, 28, 29, 33, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 11, 16, 17, 18, 20, 24, 26, 27, 28, 33, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 11, 16, 18, 19, 20, 24, 25, 26, 28, 33, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 11, 16, 18, 20, 21, 23, 24, 26, 28, 33, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 8, 9, 14, 18, 20, 24, 26, 30, 35, 36, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 8, 11, 14, 18, 20, 24, 26, 30, 33, 36, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 8, 14, 17, 18, 20, 24, 26, 27, 30, 36, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 8, 14, 18, 19, 20, 24, 25, 26, 30, 36, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 9, 10, 12, 18, 20, 24, 26, 32, 34, 35, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 9, 11, 15, 18, 20, 24, 26, 29, 33, 35, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 9, 11, 18, 19, 20, 24, 25, 26, 33, 35, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 9, 11, 18, 20, 21, 23, 24, 26, 33, 35, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 9, 15, 18, 19, 20, 24, 25, 26, 29, 35, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 9, 15, 18, 20, 21, 23, 24, 26, 29, 35, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 10, 11, 12, 18, 20, 24, 26, 32, 33, 34, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 10, 12, 18, 19, 20, 24, 25, 26, 32, 34, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 10, 12, 18, 20, 21, 23, 24, 26, 32, 34, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 11, 15, 17, 18, 20, 24, 26, 27, 29, 33, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 11, 15, 18, 19, 20, 24, 25, 26, 29, 33, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 11, 15, 18, 20, 21, 23, 24, 26, 29, 33, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 11, 17, 18, 19, 20, 24, 25, 26, 27, 33, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 11, 17, 18, 20, 21, 23, 24, 26, 27, 33, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 12, 15, 16, 17, 21, 23, 27, 28, 29, 32, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 8, 9, 11, 14, 18, 20, 24, 26, 30, 33, 35, 36, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 8, 9, 14, 18, 20, 21, 23, 24, 26, 30, 35, 36, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 8, 10, 12, 14, 18, 20, 24, 26, 30, 32, 34, 36, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 8, 11, 14, 17, 18, 20, 24, 26, 27, 30, 33, 36, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 8, 11, 14, 18, 19, 20, 24, 25, 26, 30, 33, 36, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 8, 11, 14, 18, 20, 21, 23, 24, 26, 30, 33, 36, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 8, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 36, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 9, 10, 11, 12, 18, 20, 24, 26, 32, 33, 34, 35, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 9, 10, 12, 18, 20, 21, 23, 24, 26, 32, 34, 35, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 9, 11, 15, 18, 19, 20, 24, 25, 26, 29, 33, 35, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 9, 11, 15, 18, 20, 21, 23, 24, 26, 29, 33, 35, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 10, 11, 12, 17, 18, 20, 24, 26, 27, 32, 33, 34, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 10, 11, 12, 18, 20, 21, 23, 24, 26, 32, 33, 34, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 11, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 33, 39, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 8, 14, 16, 18, 20, 24, 26, 28, 30, 36, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 11, 16, 18, 20, 24, 26, 28, 33, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 13, 16, 18, 20, 24, 26, 28, 31, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 15, 16, 18, 20, 24, 26, 28, 29, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 16, 18, 19, 20, 24, 25, 26, 28, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 16, 18, 20, 21, 23, 24, 26, 28, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 10, 12, 15, 18, 21, 23, 26, 29, 32, 34, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 10, 12, 15, 21, 22, 23, 29, 32, 34, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 10, 12, 16, 18, 20, 24, 26, 28, 32, 34, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 11, 13, 16, 18, 20, 24, 26, 28, 31, 33, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 11, 15, 16, 18, 20, 24, 26, 28, 29, 33, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 11, 16, 17, 18, 20, 24, 26, 27, 28, 33, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 11, 16, 18, 19, 20, 24, 25, 26, 28, 33, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 11, 16, 18, 20, 21, 23, 24, 26, 28, 33, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 12, 15, 18, 21, 22, 23, 26, 29, 32, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 8, 11, 14, 16, 18, 20, 24, 26, 28, 30, 33, 36, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 8, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 36, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 8, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 36, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 8, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 36, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 9, 10, 12, 16, 18, 20, 24, 26, 28, 32, 34, 35, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 9, 11, 13, 16, 18, 20, 24, 26, 28, 31, 33, 35, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 9, 11, 15, 16, 18, 20, 24, 26, 28, 29, 33, 35, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 9, 11, 16, 18, 19, 20, 24, 25, 26, 28, 33, 35, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 9, 11, 16, 18, 20, 21, 23, 24, 26, 28, 33, 35, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 9, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 35, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 9, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 35, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 10, 11, 12, 16, 18, 20, 24, 26, 28, 32, 33, 34, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 10, 12, 13, 16, 18, 20, 24, 26, 28, 31, 32, 34, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 10, 12, 15, 16, 18, 20, 24, 26, 28, 29, 32, 34, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 10, 12, 16, 17, 18, 20, 24, 26, 27, 28, 32, 34, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 11, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 33, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 11, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 33, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 11, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 33, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 11, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 33, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 11, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 33, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 38, 40, 42, 43]],
    [44, [1, 2, 4, 7, 8, 10, 12, 14, 18, 20, 24, 26, 30, 32, 34, 36, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 8, 11, 13, 14, 18, 20, 24, 26, 30, 31, 33, 36, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 8, 11, 14, 17, 18, 20, 24, 26, 27, 30, 33, 36, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 8, 11, 14, 18, 19, 20, 24, 25, 26, 30, 33, 36, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 8, 13, 14, 17, 18, 20, 24, 26, 27, 30, 31, 36, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 8, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 36, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 8, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 36, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 10, 11, 12, 18, 20, 24, 26, 32, 33, 34, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 10, 12, 13, 18, 20, 24, 26, 31, 32, 34, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 10, 12, 15, 18, 20, 24, 26, 29, 32, 34, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 10, 12, 18, 19, 20, 24, 25, 26, 32, 34, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 10, 12, 18, 20, 21, 23, 24, 26, 32, 34, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 11, 13, 15, 18, 20, 24, 26, 29, 31, 33, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 11, 13, 18, 19, 20, 24, 25, 26, 31, 33, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 11, 13, 18, 20, 21, 23, 24, 26, 31, 33, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 11, 15, 18, 19, 20, 24, 25, 26, 29, 33, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 11, 15, 18, 20, 21, 23, 24, 26, 29, 33, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 12, 13, 15, 20, 21, 23, 24, 29, 31, 32, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 10, 11, 12, 13, 18, 20, 24, 26, 31, 32, 33, 34, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 10, 11, 12, 15, 18, 20, 24, 26, 29, 32, 33, 34, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 10, 11, 12, 18, 19, 20, 24, 25, 26, 32, 33, 34, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 10, 11, 12, 18, 20, 21, 23, 24, 26, 32, 33, 34, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 10, 12, 13, 15, 18, 20, 24, 26, 29, 31, 32, 34, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 10, 12, 13, 18, 19, 20, 24, 25, 26, 31, 32, 34, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 10, 12, 13, 18, 20, 21, 23, 24, 26, 31, 32, 34, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 10, 12, 15, 18, 19, 20, 24, 25, 26, 29, 32, 34, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 10, 12, 15, 18, 21, 22, 23, 26, 29, 32, 34, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 11, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 33, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 11, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 33, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 11, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 33, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 11, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 33, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 13, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 31, 37, 40, 42, 43]],
    [44, [1, 2, 4, 8, 10, 11, 12, 14, 18, 20, 24, 26, 30, 32, 33, 34, 36, 40, 42, 43]],
    [44, [1, 2, 4, 8, 10, 12, 14, 18, 19, 20, 24, 25, 26, 30, 32, 34, 36, 40, 42, 43]],
    [44, [1, 2, 4, 8, 11, 13, 14, 17, 18, 20, 24, 26, 27, 30, 31, 33, 36, 40, 42, 43]],
    [44, [1, 2, 4, 8, 11, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 33, 36, 40, 42, 43]],
    [44, [1, 2, 4, 8, 11, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 33, 36, 40, 42, 43]],
    [44, [1, 2, 4, 8, 13, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 31, 36, 40, 42, 43]],
    [44, [1, 2, 4, 9, 10, 11, 12, 13, 18, 20, 24, 26, 31, 32, 33, 34, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 10, 11, 12, 15, 18, 20, 24, 26, 29, 32, 33, 34, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 10, 11, 12, 18, 19, 20, 24, 25, 26, 32, 33, 34, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 10, 11, 12, 18, 20, 21, 23, 24, 26, 32, 33, 34, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 10, 12, 13, 15, 18, 20, 24, 26, 29, 31, 32, 34, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 10, 12, 13, 18, 19, 20, 24, 25, 26, 31, 32, 34, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 10, 12, 15, 18, 19, 20, 24, 25, 26, 29, 32, 34, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 11, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 33, 35, 40, 42, 43]],
    [44, [1, 2, 4, 10, 11, 12, 13, 15, 18, 20, 24, 26, 29, 31, 32, 33, 34, 40, 42, 43]],
    [44, [1, 2, 4, 10, 11, 12, 13, 18, 19, 20, 24, 25, 26, 31, 32, 33, 34, 40, 42, 43]],
    [44, [1, 2, 4, 10, 11, 12, 15, 18, 19, 20, 24, 25, 26, 29, 32, 33, 34, 40, 42, 43]],
    [44, [1, 2, 4, 10, 12, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 32, 34, 40, 42, 43]],
    [44, [1, 2, 4, 11, 13, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 31, 33, 40, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 10, 14, 18, 22, 26, 30, 34, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 11, 13, 16, 20, 24, 28, 31, 33, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 11, 15, 16, 20, 24, 28, 29, 33, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 11, 16, 17, 20, 24, 27, 28, 33, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 11, 16, 19, 20, 24, 25, 28, 33, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 11, 16, 20, 21, 23, 24, 28, 33, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 13, 15, 16, 20, 24, 28, 29, 31, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 13, 16, 17, 20, 24, 27, 28, 31, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 13, 16, 20, 21, 23, 24, 28, 31, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 15, 16, 17, 20, 24, 27, 28, 29, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 15, 16, 19, 20, 24, 25, 28, 29, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 15, 16, 20, 21, 23, 24, 28, 29, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 16, 17, 19, 20, 24, 25, 27, 28, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 16, 17, 20, 21, 23, 24, 27, 28, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 10, 11, 14, 18, 22, 26, 30, 33, 34, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 11, 13, 15, 16, 20, 24, 28, 29, 31, 33, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 11, 13, 16, 17, 20, 24, 27, 28, 31, 33, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 11, 13, 16, 20, 21, 23, 24, 28, 31, 33, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 11, 15, 16, 17, 20, 24, 27, 28, 29, 33, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 11, 15, 16, 19, 20, 24, 25, 28, 29, 33, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 11, 15, 16, 20, 21, 23, 24, 28, 29, 33, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 11, 16, 17, 19, 20, 24, 25, 27, 28, 33, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 11, 16, 17, 20, 21, 23, 24, 27, 28, 33, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 13, 15, 16, 20, 21, 23, 24, 28, 29, 31, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 9, 11, 14, 16, 20, 24, 28, 30, 33, 35, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 9, 13, 14, 16, 20, 24, 28, 30, 31, 35, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 9, 14, 16, 17, 20, 24, 27, 28, 30, 35, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 9, 14, 16, 19, 20, 24, 25, 28, 30, 35, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 9, 14, 16, 20, 21, 23, 24, 28, 30, 35, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 11, 13, 14, 16, 20, 24, 28, 30, 31, 33, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 11, 14, 16, 17, 20, 24, 27, 28, 30, 33, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 11, 14, 16, 19, 20, 24, 25, 28, 30, 33, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 11, 14, 16, 20, 21, 23, 24, 28, 30, 33, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 13, 14, 16, 20, 21, 23, 24, 28, 30, 31, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 10, 11, 14, 18, 22, 26, 30, 33, 34, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 10, 14, 18, 21, 22, 23, 26, 30, 34, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 11, 13, 15, 16, 20, 24, 28, 29, 31, 33, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 11, 13, 16, 17, 20, 24, 27, 28, 31, 33, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 11, 13, 16, 20, 21, 23, 24, 28, 31, 33, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 11, 15, 16, 17, 20, 24, 27, 28, 29, 33, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 11, 15, 16, 19, 20, 24, 25, 28, 29, 33, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 11, 15, 16, 20, 21, 23, 24, 28, 29, 33, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 11, 16, 17, 19, 20, 24, 25, 27, 28, 33, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 11, 16, 17, 20, 21, 23, 24, 27, 28, 33, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 13, 15, 16, 20, 21, 23, 24, 28, 29, 31, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 10, 11, 14, 17, 18, 22, 26, 27, 30, 33, 34, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 10, 11, 14, 18, 21, 22, 23, 26, 30, 33, 34, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 10, 12, 14, 16, 17, 21, 23, 27, 28, 30, 32, 34, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 10, 12, 16, 17, 18, 21, 23, 26, 27, 28, 32, 34, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 10, 12, 16, 17, 21, 22, 23, 27, 28, 32, 34, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 10, 14, 17, 18, 21, 22, 23, 26, 27, 30, 34, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 11, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 33, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 11, 13, 15, 16, 20, 21, 23, 24, 28, 29, 31, 33, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 11, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 33, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 12, 14, 16, 17, 18, 21, 23, 26, 27, 28, 30, 32, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 12, 14, 16, 17, 21, 22, 23, 27, 28, 30, 32, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 12, 16, 17, 18, 21, 22, 23, 26, 27, 28, 32, 38, 39, 42, 43]],
    [44, [1, 2, 5, 7, 8, 11, 13, 14, 17, 20, 24, 27, 30, 31, 33, 36, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 8, 11, 13, 14, 19, 20, 24, 25, 30, 31, 33, 36, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 8, 11, 14, 17, 19, 20, 24, 25, 27, 30, 33, 36, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 8, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 36, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 11, 13, 15, 17, 20, 24, 27, 29, 31, 33, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 11, 13, 15, 19, 20, 24, 25, 29, 31, 33, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 11, 13, 15, 20, 21, 23, 24, 29, 31, 33, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 11, 13, 17, 19, 20, 24, 25, 27, 31, 33, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 11, 13, 17, 20, 21, 23, 24, 27, 31, 33, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 11, 15, 17, 19, 20, 24, 25, 27, 29, 33, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 11, 15, 17, 20, 21, 23, 24, 27, 29, 33, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 11, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 33, 37, 39, 42, 43]],
    [44, [1, 2, 5, 8, 9, 11, 13, 14, 17, 20, 24, 27, 30, 31, 33, 35, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 9, 11, 13, 14, 19, 20, 24, 25, 30, 31, 33, 35, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 9, 11, 13, 14, 20, 21, 23, 24, 30, 31, 33, 35, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 9, 11, 14, 17, 19, 20, 24, 25, 27, 30, 33, 35, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 9, 11, 14, 17, 20, 21, 23, 24, 27, 30, 33, 35, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 9, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 35, 36, 39, 42, 43]],
    [44, [1, 2, 5, 8, 11, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 33, 36, 39, 42, 43]],
    [44, [1, 2, 5, 9, 11, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 33, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 12, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 32, 35, 39, 42, 43]],
    [44, [1, 2, 5, 10, 12, 14, 16, 17, 18, 21, 23, 26, 27, 28, 30, 32, 34, 39, 42, 43]],
    [44, [1, 2, 5, 10, 12, 14, 16, 17, 21, 22, 23, 27, 28, 30, 32, 34, 39, 42, 43]],
    [44, [1, 2, 5, 10, 12, 16, 17, 18, 21, 22, 23, 26, 27, 28, 32, 34, 39, 42, 43]],
    [44, [1, 2, 5, 12, 14, 16, 17, 18, 21, 22, 23, 26, 27, 28, 30, 32, 39, 42, 43]],
    [44, [1, 2, 6, 7, 9, 10, 11, 12, 16, 20, 24, 28, 32, 33, 34, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 10, 12, 13, 16, 20, 24, 28, 31, 32, 34, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 10, 12, 15, 16, 20, 24, 28, 29, 32, 34, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 10, 12, 16, 20, 21, 23, 24, 28, 32, 34, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 11, 13, 15, 16, 20, 24, 28, 29, 31, 33, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 11, 13, 16, 17, 20, 24, 27, 28, 31, 33, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 11, 13, 16, 20, 21, 23, 24, 28, 31, 33, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 11, 15, 16, 17, 20, 24, 27, 28, 29, 33, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 11, 15, 16, 20, 21, 23, 24, 28, 29, 33, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 10, 11, 12, 13, 16, 20, 24, 28, 31, 32, 33, 34, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 10, 11, 12, 15, 16, 20, 24, 28, 29, 32, 33, 34, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 10, 11, 12, 16, 20, 21, 23, 24, 28, 32, 33, 34, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 10, 11, 13, 14, 18, 22, 26, 30, 31, 33, 34, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 10, 12, 13, 15, 16, 20, 24, 28, 29, 31, 32, 34, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 10, 12, 13, 16, 20, 21, 23, 24, 28, 31, 32, 34, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 11, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 33, 37, 38, 42, 43]],
    [44, [1, 2, 6, 8, 9, 10, 12, 14, 16, 20, 24, 28, 30, 32, 34, 35, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 9, 11, 13, 14, 16, 20, 24, 28, 30, 31, 33, 35, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 9, 11, 14, 16, 17, 20, 24, 27, 28, 30, 33, 35, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 9, 11, 14, 16, 19, 20, 24, 25, 28, 30, 33, 35, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 9, 11, 14, 16, 20, 21, 23, 24, 28, 30, 33, 35, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 9, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 35, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 9, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 35, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 10, 11, 12, 14, 16, 20, 24, 28, 30, 32, 33, 34, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 10, 12, 13, 14, 16, 20, 24, 28, 30, 31, 32, 34, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 11, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 33, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 11, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 33, 36, 38, 42, 43]],
    [44, [1, 2, 6, 9, 10, 11, 12, 13, 16, 20, 24, 28, 31, 32, 33, 34, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 10, 11, 12, 15, 16, 20, 24, 28, 29, 32, 33, 34, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 10, 11, 12, 16, 20, 21, 23, 24, 28, 32, 33, 34, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 10, 12, 13, 14, 20, 21, 23, 24, 30, 31, 32, 34, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 10, 12, 13, 15, 16, 20, 24, 28, 29, 31, 32, 34, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 10, 12, 13, 20, 21, 22, 23, 24, 31, 32, 34, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 11, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 33, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 11, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 33, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 12, 13, 14, 20, 21, 22, 23, 24, 30, 31, 32, 35, 38, 42, 43]],
    [44, [1, 2, 6, 10, 11, 12, 13, 15, 16, 20, 24, 28, 29, 31, 32, 33, 34, 38, 42, 43]],
    [44, [1, 2, 7, 9, 10, 11, 12, 13, 15, 20, 24, 29, 31, 32, 33, 34, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 10, 11, 12, 13, 19, 20, 24, 25, 31, 32, 33, 34, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 10, 11, 12, 13, 20, 21, 23, 24, 31, 32, 33, 34, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 10, 11, 12, 15, 19, 20, 24, 25, 29, 32, 33, 34, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 10, 11, 12, 15, 20, 21, 23, 24, 29, 32, 33, 34, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 10, 12, 13, 15, 19, 20, 24, 25, 29, 31, 32, 34, 35, 37, 42, 43]],
    [44, [1, 2, 7, 9, 11, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 33, 35, 37, 42, 43]],
    [44, [1, 2, 7, 10, 11, 12, 13, 15, 19, 20, 24, 25, 29, 31, 32, 33, 34, 37, 42, 43]],
    [44, [1, 2, 8, 9, 10, 11, 12, 13, 14, 20, 24, 30, 31, 32, 33, 34, 35, 36, 42, 43]],
    [44, [1, 2, 8, 9, 10, 11, 12, 14, 19, 20, 24, 25, 30, 32, 33, 34, 35, 36, 42, 43]],
    [44, [1, 2, 8, 9, 10, 11, 12, 14, 20, 21, 23, 24, 30, 32, 33, 34, 35, 36, 42, 43]],
    [44, [1, 2, 8, 9, 10, 12, 13, 14, 19, 20, 24, 25, 30, 31, 32, 34, 35, 36, 42, 43]],
    [44, [1, 2, 8, 9, 11, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 33, 35, 36, 42, 43]],
    [44, [1, 2, 8, 10, 11, 12, 13, 14, 19, 20, 24, 25, 30, 31, 32, 33, 34, 36, 42, 43]],
    [44, [1, 2, 9, 10, 11, 12, 13, 15, 19, 20, 24, 25, 29, 31, 32, 33, 34, 35, 42, 43]],
    [44, [1, 2, 9, 10, 12, 13, 14, 20, 21, 22, 23, 24, 30, 31, 32, 34, 35, 42, 43]],
    [44, [1, 3, 4, 5, 7, 11, 15, 17, 18, 19, 25, 26, 27, 29, 33, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 11, 15, 17, 18, 21, 23, 26, 27, 29, 33, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 11, 15, 18, 19, 21, 23, 25, 26, 29, 33, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 11, 17, 18, 19, 21, 23, 25, 26, 27, 33, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 8, 11, 14, 17, 18, 19, 25, 26, 27, 30, 33, 36, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 8, 11, 14, 17, 18, 21, 23, 26, 27, 30, 33, 36, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 8, 11, 14, 18, 19, 21, 23, 25, 26, 30, 33, 36, 39, 40, 41, 43]],
    [44, [1, 3, 4, 7, 8, 10, 12, 15, 19, 21, 23, 25, 29, 32, 34, 36, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 8, 12, 15, 18, 19, 21, 23, 25, 26, 29, 32, 36, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 8, 12, 15, 19, 21, 22, 23, 25, 29, 32, 36, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 10, 11, 12, 15, 18, 19, 25, 26, 29, 32, 33, 34, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 10, 11, 12, 15, 18, 21, 23, 26, 29, 32, 33, 34, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 10, 11, 12, 18, 19, 21, 23, 25, 26, 32, 33, 34, 37, 40, 41, 43]],
    [44, [1, 3, 4, 8, 10, 11, 12, 14, 18, 19, 25, 26, 30, 32, 33, 34, 36, 40, 41, 43]],
    [44, [1, 3, 4, 8, 10, 11, 12, 14, 18, 21, 23, 26, 30, 32, 33, 34, 36, 40, 41, 43]],
    [44, [1, 3, 5, 8, 12, 14, 16, 17, 19, 21, 23, 25, 27, 28, 30, 32, 36, 39, 41, 43]],
    [44, [1, 3, 5, 8, 12, 16, 17, 18, 19, 21, 23, 25, 26, 27, 28, 32, 36, 39, 41, 43]],
    [44, [1, 3, 5, 8, 12, 16, 17, 19, 21, 22, 23, 25, 27, 28, 32, 36, 39, 41, 43]],
    [44, [1, 3, 8, 10, 12, 14, 18, 19, 21, 22, 23, 25, 26, 30, 32, 34, 36, 41, 43]],
    [44, [1, 4, 5, 6, 8, 11, 14, 16, 17, 18, 26, 27, 28, 30, 33, 36, 38, 39, 40, 43]],
    [44, [1, 4, 5, 6, 8, 11, 14, 16, 18, 21, 23, 26, 28, 30, 33, 36, 38, 39, 40, 43]],
    [44, [1, 4, 6, 8, 10, 11, 12, 14, 16, 18, 26, 28, 30, 32, 33, 34, 36, 38, 40, 43]],
    [44, [1, 5, 6, 12, 14, 16, 17, 18, 21, 22, 23, 26, 27, 28, 30, 32, 38, 39, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 16, 18, 20, 24, 26, 28, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 16, 18, 20, 24, 26, 28, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 13, 16, 18, 20, 24, 26, 28, 31, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 15, 16, 18, 20, 24, 26, 28, 29, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 16, 17, 18, 20, 24, 26, 27, 28, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 16, 18, 19, 20, 24, 25, 26, 28, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 16, 18, 20, 21, 23, 24, 26, 28, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 14, 16, 18, 20, 24, 26, 28, 30, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 16, 18, 20, 24, 26, 28, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 13, 16, 18, 20, 24, 26, 28, 31, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 15, 16, 18, 20, 24, 26, 28, 29, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 16, 17, 18, 20, 24, 26, 27, 28, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 16, 18, 19, 20, 24, 25, 26, 28, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 16, 18, 20, 21, 23, 24, 26, 28, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 16, 18, 20, 24, 26, 28, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 13, 16, 18, 20, 24, 26, 28, 31, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 15, 16, 18, 20, 24, 26, 28, 29, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 16, 17, 18, 20, 24, 26, 27, 28, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 16, 18, 19, 20, 24, 25, 26, 28, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 16, 18, 20, 21, 23, 24, 26, 28, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 13, 16, 18, 19, 20, 24, 25, 26, 28, 31, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 14, 18, 20, 24, 26, 30, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 14, 18, 20, 24, 26, 30, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 13, 14, 18, 20, 24, 26, 30, 31, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 14, 15, 18, 20, 24, 26, 29, 30, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 14, 17, 18, 20, 24, 26, 27, 30, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 14, 18, 19, 20, 24, 25, 26, 30, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 14, 18, 20, 21, 23, 24, 26, 30, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 12, 18, 20, 24, 26, 32, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 13, 18, 20, 24, 26, 31, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 15, 18, 20, 24, 26, 29, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 17, 18, 20, 24, 26, 27, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 18, 19, 20, 24, 25, 26, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 18, 20, 21, 23, 24, 26, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 13, 15, 18, 20, 24, 26, 29, 31, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 13, 17, 18, 20, 24, 26, 27, 31, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 13, 18, 19, 20, 24, 25, 26, 31, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 13, 18, 20, 21, 23, 24, 26, 31, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 15, 17, 18, 20, 24, 26, 27, 29, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 15, 18, 19, 20, 24, 25, 26, 29, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 15, 18, 20, 21, 23, 24, 26, 29, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 17, 18, 19, 20, 24, 25, 26, 27, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 17, 18, 20, 21, 23, 24, 26, 27, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 18, 19, 20, 21, 23, 24, 25, 26, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 11, 12, 18, 20, 24, 26, 32, 33, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 12, 13, 18, 20, 24, 26, 31, 32, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 12, 15, 18, 20, 24, 26, 29, 32, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 12, 17, 18, 20, 24, 26, 27, 32, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 12, 18, 19, 20, 24, 25, 26, 32, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 12, 18, 20, 21, 23, 24, 26, 32, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 13, 15, 18, 20, 24, 26, 29, 31, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 13, 17, 18, 20, 24, 26, 27, 31, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 13, 18, 19, 20, 24, 25, 26, 31, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 13, 18, 20, 21, 23, 24, 26, 31, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 15, 17, 18, 20, 24, 26, 27, 29, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 15, 18, 19, 20, 24, 25, 26, 29, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 15, 18, 20, 21, 23, 24, 26, 29, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 17, 18, 19, 20, 24, 25, 26, 27, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 17, 18, 20, 21, 23, 24, 26, 27, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 18, 19, 20, 21, 23, 24, 25, 26, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 13, 17, 18, 20, 21, 23, 24, 26, 27, 31, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 11, 14, 18, 20, 24, 26, 30, 33, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 13, 14, 18, 20, 24, 26, 30, 31, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 14, 15, 18, 20, 24, 26, 29, 30, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 14, 17, 18, 20, 24, 26, 27, 30, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 14, 18, 19, 20, 24, 25, 26, 30, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 14, 18, 20, 21, 23, 24, 26, 30, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 12, 14, 18, 20, 24, 26, 30, 32, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 11, 13, 14, 18, 20, 24, 26, 30, 31, 33, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 11, 14, 15, 18, 20, 24, 26, 29, 30, 33, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 11, 14, 17, 18, 20, 24, 26, 27, 30, 33, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 11, 14, 18, 19, 20, 24, 25, 26, 30, 33, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 11, 14, 18, 20, 21, 23, 24, 26, 30, 33, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 13, 14, 17, 18, 20, 24, 26, 27, 30, 31, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 11, 12, 18, 20, 24, 26, 32, 33, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 12, 13, 18, 20, 24, 26, 31, 32, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 12, 15, 18, 20, 24, 26, 29, 32, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 12, 17, 18, 20, 24, 26, 27, 32, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 12, 18, 19, 20, 24, 25, 26, 32, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 12, 18, 20, 21, 23, 24, 26, 32, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 13, 15, 18, 20, 24, 26, 29, 31, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 13, 17, 18, 20, 24, 26, 27, 31, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 13, 18, 19, 20, 24, 25, 26, 31, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 13, 18, 20, 21, 23, 24, 26, 31, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 15, 17, 18, 20, 24, 26, 27, 29, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 15, 18, 19, 20, 24, 25, 26, 29, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 15, 18, 20, 21, 23, 24, 26, 29, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 17, 18, 19, 20, 24, 25, 26, 27, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 17, 18, 20, 21, 23, 24, 26, 27, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 18, 19, 20, 21, 23, 24, 25, 26, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 13, 17, 18, 20, 21, 23, 24, 26, 27, 31, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 11, 12, 13, 18, 20, 24, 26, 31, 32, 33, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 11, 12, 15, 18, 20, 24, 26, 29, 32, 33, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 11, 12, 17, 18, 20, 24, 26, 27, 32, 33, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 11, 12, 18, 19, 20, 24, 25, 26, 32, 33, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 11, 12, 18, 20, 21, 23, 24, 26, 32, 33, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 12, 13, 15, 18, 20, 24, 26, 29, 31, 32, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 12, 13, 17, 18, 20, 24, 26, 27, 31, 32, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 12, 13, 18, 19, 20, 24, 25, 26, 31, 32, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 12, 13, 18, 20, 21, 23, 24, 26, 31, 32, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 12, 15, 17, 18, 20, 24, 26, 27, 29, 32, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 12, 15, 18, 20, 21, 23, 24, 26, 29, 32, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 12, 17, 18, 19, 20, 24, 25, 26, 27, 32, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 12, 17, 18, 20, 21, 23, 24, 26, 27, 32, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 12, 18, 19, 20, 21, 23, 24, 25, 26, 32, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 13, 17, 18, 20, 21, 23, 24, 26, 27, 31, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 13, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 31, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 13, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 31, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 13, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 31, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 12, 15, 19, 21, 23, 25, 29, 32, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 14, 16, 18, 20, 24, 26, 28, 30, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 16, 18, 20, 24, 26, 28, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 13, 16, 18, 20, 24, 26, 28, 31, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 15, 16, 18, 20, 24, 26, 28, 29, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 16, 17, 18, 20, 24, 26, 27, 28, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 16, 18, 19, 20, 24, 25, 26, 28, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 16, 18, 20, 21, 23, 24, 26, 28, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 10, 12, 16, 18, 20, 24, 26, 28, 32, 34, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 13, 16, 18, 20, 24, 26, 28, 31, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 15, 16, 18, 20, 24, 26, 28, 29, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 16, 17, 18, 20, 24, 26, 27, 28, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 16, 18, 19, 20, 24, 25, 26, 28, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 16, 18, 20, 21, 23, 24, 26, 28, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 13, 16, 18, 19, 20, 24, 25, 26, 28, 31, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 14, 16, 18, 20, 24, 26, 28, 30, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 11, 14, 16, 18, 20, 24, 26, 28, 30, 33, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 11, 13, 16, 18, 20, 24, 26, 28, 31, 33, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 11, 15, 16, 18, 20, 24, 26, 28, 29, 33, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 11, 16, 17, 18, 20, 24, 26, 27, 28, 33, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 11, 16, 18, 19, 20, 24, 25, 26, 28, 33, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 11, 16, 18, 20, 21, 23, 24, 26, 28, 33, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 13, 16, 18, 19, 20, 24, 25, 26, 28, 31, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 11, 12, 16, 18, 20, 24, 26, 28, 32, 33, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 12, 13, 16, 18, 20, 24, 26, 28, 31, 32, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 12, 15, 16, 18, 20, 24, 26, 28, 29, 32, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 12, 16, 17, 18, 20, 24, 26, 27, 28, 32, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 12, 16, 18, 19, 20, 24, 25, 26, 28, 32, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 11, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 33, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 11, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 33, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 11, 13, 16, 18, 19, 20, 24, 25, 26, 28, 31, 33, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 11, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 33, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 11, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 33, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 11, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 33, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 11, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 33, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 11, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 33, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 11, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 33, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 13, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 31, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 13, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 31, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 13, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 31, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 11, 14, 18, 20, 24, 26, 30, 33, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 13, 14, 18, 20, 24, 26, 30, 31, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 14, 15, 18, 20, 24, 26, 29, 30, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 14, 18, 19, 20, 24, 25, 26, 30, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 14, 18, 20, 21, 23, 24, 26, 30, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 12, 14, 18, 20, 24, 26, 30, 32, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 12, 15, 19, 21, 23, 25, 29, 32, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 13, 14, 18, 20, 24, 26, 30, 31, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 14, 15, 18, 20, 24, 26, 29, 30, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 14, 17, 18, 20, 24, 26, 27, 30, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 14, 18, 19, 20, 24, 25, 26, 30, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 14, 18, 20, 21, 23, 24, 26, 30, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 12, 14, 15, 19, 21, 23, 25, 29, 30, 32, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 12, 15, 18, 19, 21, 23, 25, 26, 29, 32, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 12, 15, 19, 21, 22, 23, 25, 29, 32, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 13, 14, 17, 18, 20, 24, 26, 27, 30, 31, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 13, 14, 18, 20, 21, 23, 24, 26, 30, 31, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 11, 12, 18, 20, 24, 26, 32, 33, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 12, 13, 18, 20, 24, 26, 31, 32, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 12, 15, 18, 20, 24, 26, 29, 32, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 12, 18, 19, 20, 24, 25, 26, 32, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 12, 18, 20, 21, 23, 24, 26, 32, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 13, 15, 18, 20, 24, 26, 29, 31, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 13, 17, 18, 20, 24, 26, 27, 31, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 13, 18, 19, 20, 24, 25, 26, 31, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 13, 18, 20, 21, 23, 24, 26, 31, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 15, 17, 18, 20, 24, 26, 27, 29, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 15, 18, 19, 20, 24, 25, 26, 29, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 15, 18, 20, 21, 23, 24, 26, 29, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 17, 18, 19, 20, 24, 25, 26, 27, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 17, 18, 20, 21, 23, 24, 26, 27, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 18, 19, 20, 21, 23, 24, 25, 26, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 13, 17, 18, 20, 21, 23, 24, 26, 27, 31, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 11, 12, 13, 18, 20, 24, 26, 31, 32, 33, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 11, 12, 15, 18, 20, 24, 26, 29, 32, 33, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 11, 12, 18, 19, 20, 24, 25, 26, 32, 33, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 11, 12, 18, 20, 21, 23, 24, 26, 32, 33, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 12, 13, 15, 18, 20, 24, 26, 29, 31, 32, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 12, 13, 18, 19, 20, 24, 25, 26, 31, 32, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 12, 13, 18, 20, 21, 23, 24, 26, 31, 32, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 12, 15, 18, 19, 20, 24, 25, 26, 29, 32, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 12, 15, 18, 20, 21, 23, 24, 26, 29, 32, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 12, 18, 19, 20, 21, 23, 24, 25, 26, 32, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 13, 17, 18, 20, 21, 23, 24, 26, 27, 31, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 13, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 31, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 13, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 31, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 12, 14, 18, 20, 24, 26, 30, 32, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 11, 13, 14, 18, 20, 24, 26, 30, 31, 33, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 11, 14, 15, 18, 20, 24, 26, 29, 30, 33, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 11, 14, 18, 19, 20, 24, 25, 26, 30, 33, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 11, 14, 18, 20, 21, 23, 24, 26, 30, 33, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 13, 14, 18, 20, 21, 23, 24, 26, 30, 31, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 11, 12, 14, 18, 20, 24, 26, 30, 32, 33, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 12, 13, 14, 18, 20, 24, 26, 30, 31, 32, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 12, 14, 15, 18, 20, 24, 26, 29, 30, 32, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 12, 14, 17, 18, 20, 24, 26, 27, 30, 32, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 12, 14, 18, 19, 20, 24, 25, 26, 30, 32, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 12, 14, 18, 20, 21, 23, 24, 26, 30, 32, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 11, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 33, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 11, 13, 14, 17, 18, 20, 24, 26, 27, 30, 31, 33, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 11, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 33, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 11, 13, 14, 18, 20, 21, 23, 24, 26, 30, 31, 33, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 11, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 33, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 11, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 33, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 11, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 33, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 11, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 33, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 11, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 33, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 13, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 31, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 13, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 31, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 13, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 31, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 13, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 31, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 13, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 31, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 14, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 30, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 11, 12, 13, 18, 20, 24, 26, 31, 32, 33, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 11, 12, 15, 18, 20, 24, 26, 29, 32, 33, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 11, 12, 17, 18, 20, 24, 26, 27, 32, 33, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 11, 12, 18, 19, 20, 24, 25, 26, 32, 33, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 11, 12, 18, 20, 21, 23, 24, 26, 32, 33, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 12, 13, 15, 18, 20, 24, 26, 29, 31, 32, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 12, 13, 17, 18, 20, 24, 26, 27, 31, 32, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 12, 13, 18, 19, 20, 24, 25, 26, 31, 32, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 12, 13, 18, 20, 21, 23, 24, 26, 31, 32, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 12, 15, 17, 18, 20, 24, 26, 27, 29, 32, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 12, 15, 18, 19, 20, 24, 25, 26, 29, 32, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 12, 15, 18, 20, 21, 23, 24, 26, 29, 32, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 12, 17, 18, 19, 20, 24, 25, 26, 27, 32, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 12, 17, 18, 20, 21, 23, 24, 26, 27, 32, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 12, 18, 19, 20, 21, 23, 24, 25, 26, 32, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 11, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 33, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 11, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 33, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 11, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 33, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 11, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 33, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 11, 13, 17, 18, 20, 21, 23, 24, 26, 27, 31, 33, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 11, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 33, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 11, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 33, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 13, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 31, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 13, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 31, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 11, 12, 13, 15, 18, 20, 24, 26, 29, 31, 32, 33, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 11, 12, 13, 17, 18, 20, 24, 26, 27, 31, 32, 33, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 11, 12, 13, 18, 19, 20, 24, 25, 26, 31, 32, 33, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 11, 12, 13, 18, 20, 21, 23, 24, 26, 31, 32, 33, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 11, 12, 15, 17, 18, 20, 24, 26, 27, 29, 32, 33, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 11, 12, 15, 18, 19, 20, 24, 25, 26, 29, 32, 33, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 11, 12, 15, 18, 20, 21, 23, 24, 26, 29, 32, 33, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 11, 12, 17, 18, 19, 20, 24, 25, 26, 27, 32, 33, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 11, 12, 17, 18, 20, 21, 23, 24, 26, 27, 32, 33, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 12, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 32, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 12, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 32, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 12, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 32, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 12, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 32, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 12, 13, 17, 18, 20, 21, 23, 24, 26, 27, 31, 32, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 12, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 32, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 12, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 32, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 11, 13, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 31, 33, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 11, 13, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 31, 33, 40, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 9, 14, 16, 20, 24, 28, 30, 35, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 11, 14, 16, 20, 24, 28, 30, 33, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 13, 14, 16, 20, 24, 28, 30, 31, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 14, 16, 17, 20, 24, 27, 28, 30, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 14, 16, 19, 20, 24, 25, 28, 30, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 14, 18, 22, 26, 30, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 13, 16, 20, 24, 28, 31, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 15, 16, 20, 24, 28, 29, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 16, 17, 20, 24, 27, 28, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 16, 19, 20, 24, 25, 28, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 16, 20, 21, 23, 24, 28, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 13, 15, 16, 20, 24, 28, 29, 31, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 13, 16, 17, 20, 24, 27, 28, 31, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 13, 16, 19, 20, 24, 25, 28, 31, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 13, 16, 20, 21, 23, 24, 28, 31, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 15, 16, 17, 20, 24, 27, 28, 29, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 15, 16, 19, 20, 24, 25, 28, 29, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 15, 16, 20, 21, 23, 24, 28, 29, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 16, 17, 19, 20, 24, 25, 27, 28, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 16, 17, 20, 21, 23, 24, 27, 28, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 16, 19, 20, 21, 23, 24, 25, 28, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 11, 12, 16, 20, 24, 28, 32, 33, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 11, 14, 18, 22, 26, 30, 33, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 12, 13, 16, 20, 24, 28, 31, 32, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 12, 16, 19, 20, 24, 25, 28, 32, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 12, 16, 20, 21, 23, 24, 28, 32, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 13, 14, 18, 22, 26, 30, 31, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 14, 15, 18, 22, 26, 29, 30, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 14, 17, 18, 22, 26, 27, 30, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 14, 18, 19, 22, 25, 26, 30, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 14, 18, 21, 22, 23, 26, 30, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 13, 15, 16, 20, 24, 28, 29, 31, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 13, 16, 17, 20, 24, 27, 28, 31, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 13, 16, 19, 20, 24, 25, 28, 31, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 13, 16, 20, 21, 23, 24, 28, 31, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 15, 16, 17, 20, 24, 27, 28, 29, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 15, 16, 19, 20, 24, 25, 28, 29, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 15, 16, 20, 21, 23, 24, 28, 29, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 16, 17, 19, 20, 24, 25, 27, 28, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 16, 17, 20, 21, 23, 24, 27, 28, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 16, 19, 20, 21, 23, 24, 25, 28, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 13, 15, 16, 19, 20, 24, 25, 28, 29, 31, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 13, 15, 16, 20, 21, 23, 24, 28, 29, 31, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 13, 16, 17, 19, 20, 24, 25, 27, 28, 31, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 13, 16, 19, 20, 21, 23, 24, 25, 28, 31, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 15, 16, 19, 20, 21, 23, 24, 25, 28, 29, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 11, 14, 16, 20, 24, 28, 30, 33, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 13, 14, 16, 20, 24, 28, 30, 31, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 14, 16, 17, 20, 24, 27, 28, 30, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 14, 16, 19, 20, 24, 25, 28, 30, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 14, 16, 20, 21, 23, 24, 28, 30, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 12, 14, 16, 20, 24, 28, 30, 32, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 11, 13, 14, 16, 20, 24, 28, 30, 31, 33, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 11, 14, 16, 17, 20, 24, 27, 28, 30, 33, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 11, 14, 16, 19, 20, 24, 25, 28, 30, 33, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 11, 14, 16, 20, 21, 23, 24, 28, 30, 33, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 12, 16, 17, 19, 21, 23, 25, 27, 28, 32, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 13, 14, 16, 19, 20, 24, 25, 28, 30, 31, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 13, 14, 16, 20, 21, 23, 24, 28, 30, 31, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 14, 16, 19, 20, 21, 23, 24, 25, 28, 30, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 10, 11, 14, 18, 22, 26, 30, 33, 34, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 10, 13, 14, 18, 22, 26, 30, 31, 34, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 10, 14, 15, 18, 22, 26, 29, 30, 34, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 10, 14, 17, 18, 22, 26, 27, 30, 34, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 10, 14, 18, 19, 22, 25, 26, 30, 34, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 10, 14, 18, 21, 22, 23, 26, 30, 34, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 13, 15, 16, 20, 24, 28, 29, 31, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 13, 16, 17, 20, 24, 27, 28, 31, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 13, 16, 19, 20, 24, 25, 28, 31, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 13, 16, 20, 21, 23, 24, 28, 31, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 15, 16, 17, 20, 24, 27, 28, 29, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 15, 16, 19, 20, 24, 25, 28, 29, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 15, 16, 20, 21, 23, 24, 28, 29, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 16, 17, 19, 20, 24, 25, 27, 28, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 16, 17, 20, 21, 23, 24, 27, 28, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 16, 19, 20, 21, 23, 24, 25, 28, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 13, 15, 16, 19, 20, 24, 25, 28, 29, 31, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 13, 15, 16, 20, 21, 23, 24, 28, 29, 31, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 13, 16, 17, 19, 20, 24, 25, 27, 28, 31, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 13, 16, 19, 20, 21, 23, 24, 25, 28, 31, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 15, 16, 19, 20, 21, 23, 24, 25, 28, 29, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 12, 13, 16, 20, 24, 28, 31, 32, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 12, 16, 17, 20, 24, 27, 28, 32, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 12, 16, 19, 20, 24, 25, 28, 32, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 12, 16, 20, 21, 23, 24, 28, 32, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 13, 14, 18, 22, 26, 30, 31, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 14, 15, 18, 22, 26, 29, 30, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 14, 17, 18, 22, 26, 27, 30, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 14, 18, 19, 22, 25, 26, 30, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 14, 18, 21, 22, 23, 26, 30, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 12, 13, 16, 17, 20, 24, 27, 28, 31, 32, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 12, 13, 16, 20, 21, 23, 24, 28, 31, 32, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 12, 16, 17, 19, 20, 24, 25, 27, 28, 32, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 12, 16, 17, 20, 21, 23, 24, 27, 28, 32, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 12, 16, 19, 20, 21, 23, 24, 25, 28, 32, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 13, 14, 17, 18, 22, 26, 27, 30, 31, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 13, 14, 18, 19, 22, 25, 26, 30, 31, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 14, 15, 17, 18, 22, 26, 27, 29, 30, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 14, 15, 18, 21, 22, 23, 26, 29, 30, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 14, 17, 18, 19, 22, 25, 26, 27, 30, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 14, 17, 18, 21, 22, 23, 26, 27, 30, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 14, 18, 19, 21, 22, 23, 25, 26, 30, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 13, 15, 16, 19, 20, 24, 25, 28, 29, 31, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 13, 15, 16, 20, 21, 23, 24, 28, 29, 31, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 13, 16, 17, 19, 20, 24, 25, 27, 28, 31, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 13, 16, 19, 20, 21, 23, 24, 25, 28, 31, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 15, 16, 19, 20, 21, 23, 24, 25, 28, 29, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 13, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 31, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 13, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 31, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 13, 15, 16, 19, 20, 21, 23, 24, 25, 28, 29, 31, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 20, 24, 30, 32, 34, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 11, 13, 14, 20, 24, 30, 31, 33, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 11, 14, 15, 20, 24, 29, 30, 33, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 11, 14, 17, 20, 24, 27, 30, 33, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 11, 14, 19, 20, 24, 25, 30, 33, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 13, 14, 17, 20, 24, 27, 30, 31, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 13, 14, 19, 20, 24, 25, 30, 31, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 14, 15, 17, 20, 24, 27, 29, 30, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 14, 15, 19, 20, 24, 25, 29, 30, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 14, 17, 19, 20, 24, 25, 27, 30, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 10, 11, 12, 14, 20, 24, 30, 32, 33, 34, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 10, 12, 13, 14, 20, 24, 30, 31, 32, 34, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 10, 12, 14, 19, 20, 24, 25, 30, 32, 34, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 10, 12, 14, 20, 21, 23, 24, 30, 32, 34, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 11, 13, 14, 17, 20, 24, 27, 30, 31, 33, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 11, 13, 14, 19, 20, 24, 25, 30, 31, 33, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 11, 13, 14, 20, 21, 23, 24, 30, 31, 33, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 11, 14, 15, 17, 20, 24, 27, 29, 30, 33, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 11, 14, 15, 19, 20, 24, 25, 29, 30, 33, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 11, 14, 15, 20, 21, 23, 24, 29, 30, 33, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 11, 14, 17, 19, 20, 24, 25, 27, 30, 33, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 11, 14, 17, 20, 21, 23, 24, 27, 30, 33, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 11, 14, 19, 20, 21, 23, 24, 25, 30, 33, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 13, 14, 17, 20, 21, 23, 24, 27, 30, 31, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 13, 14, 19, 20, 21, 23, 24, 25, 30, 31, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 14, 15, 17, 19, 20, 24, 25, 27, 29, 30, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 14, 15, 17, 20, 21, 23, 24, 27, 29, 30, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 14, 15, 19, 20, 21, 23, 24, 25, 29, 30, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 14, 17, 19, 20, 21, 23, 24, 25, 27, 30, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 10, 11, 12, 13, 20, 24, 31, 32, 33, 34, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 10, 11, 12, 19, 20, 24, 25, 32, 33, 34, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 10, 11, 12, 20, 21, 23, 24, 32, 33, 34, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 10, 12, 13, 19, 20, 24, 25, 31, 32, 34, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 10, 12, 13, 20, 21, 23, 24, 31, 32, 34, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 10, 12, 19, 20, 21, 23, 24, 25, 32, 34, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 13, 15, 17, 20, 24, 27, 29, 31, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 13, 15, 19, 20, 24, 25, 29, 31, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 13, 15, 20, 21, 23, 24, 29, 31, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 13, 17, 19, 20, 24, 25, 27, 31, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 13, 17, 20, 21, 23, 24, 27, 31, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 13, 19, 20, 21, 23, 24, 25, 31, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 15, 17, 19, 20, 24, 25, 27, 29, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 15, 17, 20, 21, 23, 24, 27, 29, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 15, 19, 20, 21, 23, 24, 25, 29, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 17, 19, 20, 21, 23, 24, 25, 27, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 13, 15, 17, 20, 21, 23, 24, 27, 29, 31, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 13, 15, 19, 20, 21, 23, 24, 25, 29, 31, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 13, 17, 19, 20, 21, 23, 24, 25, 27, 31, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 15, 17, 19, 20, 21, 23, 24, 25, 27, 29, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 10, 11, 12, 13, 19, 20, 24, 25, 31, 32, 33, 34, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 10, 11, 12, 13, 20, 21, 23, 24, 31, 32, 33, 34, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 10, 11, 12, 19, 20, 21, 23, 24, 25, 32, 33, 34, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 10, 12, 13, 19, 20, 21, 23, 24, 25, 31, 32, 34, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 13, 15, 17, 20, 21, 23, 24, 27, 29, 31, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 13, 15, 19, 20, 21, 23, 24, 25, 29, 31, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 11, 13, 17, 19, 20, 21, 23, 24, 25, 27, 31, 33, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 11, 12, 14, 20, 24, 30, 32, 33, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 12, 13, 14, 20, 24, 30, 31, 32, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 12, 14, 17, 20, 24, 27, 30, 32, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 12, 14, 19, 20, 24, 25, 30, 32, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 12, 14, 20, 21, 23, 24, 30, 32, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 11, 13, 14, 17, 20, 24, 27, 30, 31, 33, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 11, 13, 14, 19, 20, 24, 25, 30, 31, 33, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 11, 13, 14, 20, 21, 23, 24, 30, 31, 33, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 11, 14, 15, 17, 20, 24, 27, 29, 30, 33, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 11, 14, 15, 19, 20, 24, 25, 29, 30, 33, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 11, 14, 15, 20, 21, 23, 24, 29, 30, 33, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 11, 14, 17, 19, 20, 24, 25, 27, 30, 33, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 11, 14, 17, 20, 21, 23, 24, 27, 30, 33, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 11, 14, 19, 20, 21, 23, 24, 25, 30, 33, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 13, 14, 17, 20, 21, 23, 24, 27, 30, 31, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 13, 14, 19, 20, 21, 23, 24, 25, 30, 31, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 14, 15, 17, 19, 20, 24, 25, 27, 29, 30, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 14, 15, 17, 20, 21, 23, 24, 27, 29, 30, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 14, 15, 19, 20, 21, 23, 24, 25, 29, 30, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 14, 17, 19, 20, 21, 23, 24, 25, 27, 30, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 11, 12, 13, 14, 20, 24, 30, 31, 32, 33, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 11, 12, 14, 17, 20, 24, 27, 30, 32, 33, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 11, 12, 14, 19, 20, 24, 25, 30, 32, 33, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 11, 12, 14, 20, 21, 23, 24, 30, 32, 33, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 12, 13, 14, 17, 20, 24, 27, 30, 31, 32, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 12, 13, 14, 19, 20, 24, 25, 30, 31, 32, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 12, 13, 14, 20, 21, 23, 24, 30, 31, 32, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 12, 14, 17, 19, 20, 24, 25, 27, 30, 32, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 12, 14, 17, 20, 21, 23, 24, 27, 30, 32, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 12, 14, 19, 20, 21, 23, 24, 25, 30, 32, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 12, 16, 17, 19, 21, 23, 25, 27, 28, 32, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 11, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 33, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 11, 13, 14, 17, 20, 21, 23, 24, 27, 30, 31, 33, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 11, 13, 14, 19, 20, 21, 23, 24, 25, 30, 31, 33, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 11, 14, 15, 17, 19, 20, 24, 25, 27, 29, 30, 33, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 11, 14, 15, 17, 20, 21, 23, 24, 27, 29, 30, 33, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 11, 14, 15, 19, 20, 21, 23, 24, 25, 29, 30, 33, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 12, 14, 16, 17, 19, 21, 23, 25, 27, 28, 30, 32, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 12, 16, 17, 18, 19, 21, 23, 25, 26, 27, 28, 32, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 12, 16, 17, 19, 21, 22, 23, 25, 27, 28, 32, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 11, 12, 13, 17, 20, 24, 27, 31, 32, 33, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 11, 12, 13, 19, 20, 24, 25, 31, 32, 33, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 11, 12, 13, 20, 21, 23, 24, 31, 32, 33, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 11, 12, 17, 19, 20, 24, 25, 27, 32, 33, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 11, 12, 17, 20, 21, 23, 24, 27, 32, 33, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 11, 12, 19, 20, 21, 23, 24, 25, 32, 33, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 12, 13, 17, 19, 20, 24, 25, 27, 31, 32, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 12, 13, 17, 20, 21, 23, 24, 27, 31, 32, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 12, 13, 19, 20, 21, 23, 24, 25, 31, 32, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 12, 17, 19, 20, 21, 23, 24, 25, 27, 32, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 13, 15, 17, 20, 21, 23, 24, 27, 29, 31, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 11, 13, 15, 19, 20, 21, 23, 24, 25, 29, 31, 33, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 11, 12, 13, 17, 19, 20, 24, 25, 27, 31, 32, 33, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 11, 12, 13, 17, 20, 21, 23, 24, 27, 31, 32, 33, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 10, 11, 12, 13, 19, 20, 21, 23, 24, 25, 31, 32, 33, 34, 39, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 9, 11, 14, 16, 20, 24, 28, 30, 33, 35, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 9, 13, 14, 16, 20, 24, 28, 30, 31, 35, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 9, 14, 16, 17, 20, 24, 27, 28, 30, 35, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 9, 14, 16, 19, 20, 24, 25, 28, 30, 35, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 10, 12, 14, 16, 20, 24, 28, 30, 32, 34, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 11, 13, 14, 16, 20, 24, 28, 30, 31, 33, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 11, 14, 16, 17, 20, 24, 27, 28, 30, 33, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 11, 14, 16, 19, 20, 24, 25, 28, 30, 33, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 10, 11, 14, 18, 22, 26, 30, 33, 34, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 10, 13, 14, 18, 22, 26, 30, 31, 34, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 10, 14, 18, 19, 22, 25, 26, 30, 34, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 11, 13, 16, 17, 20, 24, 27, 28, 31, 33, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 11, 13, 16, 20, 21, 23, 24, 28, 31, 33, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 11, 16, 17, 19, 20, 24, 25, 27, 28, 33, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 11, 16, 17, 20, 21, 23, 24, 27, 28, 33, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 11, 16, 19, 20, 21, 23, 24, 25, 28, 33, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 11, 12, 13, 16, 20, 24, 28, 31, 32, 33, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 11, 12, 15, 16, 20, 24, 28, 29, 32, 33, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 11, 12, 16, 19, 20, 24, 25, 28, 32, 33, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 11, 12, 16, 20, 21, 23, 24, 28, 32, 33, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 11, 13, 14, 18, 22, 26, 30, 31, 33, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 11, 14, 15, 18, 22, 26, 29, 30, 33, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 11, 14, 18, 19, 22, 25, 26, 30, 33, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 11, 14, 18, 21, 22, 23, 26, 30, 33, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 12, 13, 15, 16, 20, 24, 28, 29, 31, 32, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 12, 13, 16, 20, 21, 23, 24, 28, 31, 32, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 12, 15, 16, 19, 20, 24, 25, 28, 29, 32, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 12, 15, 16, 20, 21, 23, 24, 28, 29, 32, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 12, 16, 19, 20, 21, 23, 24, 25, 28, 32, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 13, 14, 18, 21, 22, 23, 26, 30, 31, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 14, 15, 18, 19, 22, 25, 26, 29, 30, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 14, 15, 18, 21, 22, 23, 26, 29, 30, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 14, 18, 19, 21, 22, 23, 25, 26, 30, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 11, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 33, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 11, 13, 15, 16, 20, 21, 23, 24, 28, 29, 31, 33, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 11, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 33, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 11, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 33, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 11, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 33, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 13, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 31, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 11, 13, 14, 16, 20, 24, 28, 30, 31, 33, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 11, 14, 16, 17, 20, 24, 27, 28, 30, 33, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 11, 14, 16, 19, 20, 24, 25, 28, 30, 33, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 11, 14, 16, 20, 21, 23, 24, 28, 30, 33, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 13, 14, 16, 19, 20, 24, 25, 28, 30, 31, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 13, 14, 16, 20, 21, 23, 24, 28, 30, 31, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 14, 16, 19, 20, 21, 23, 24, 25, 28, 30, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 11, 12, 14, 16, 20, 24, 28, 30, 32, 33, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 12, 13, 14, 16, 20, 24, 28, 30, 31, 32, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 12, 14, 16, 17, 20, 24, 27, 28, 30, 32, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 12, 14, 16, 19, 20, 24, 25, 28, 30, 32, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 12, 14, 16, 20, 21, 23, 24, 28, 30, 32, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 12, 14, 18, 19, 21, 23, 25, 26, 30, 32, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 12, 14, 19, 21, 22, 23, 25, 30, 32, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 12, 18, 19, 21, 22, 23, 25, 26, 32, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 11, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 33, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 11, 13, 14, 16, 19, 20, 24, 25, 28, 30, 31, 33, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 11, 13, 14, 16, 20, 21, 23, 24, 28, 30, 31, 33, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 11, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 33, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 11, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 33, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 12, 14, 18, 19, 21, 22, 23, 25, 26, 30, 32, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 13, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 31, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 13, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 31, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 10, 11, 13, 14, 18, 22, 26, 30, 31, 33, 34, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 10, 11, 14, 18, 19, 22, 25, 26, 30, 33, 34, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 11, 13, 16, 17, 19, 20, 24, 25, 27, 28, 31, 33, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 9, 11, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 33, 35, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 12, 13, 15, 16, 20, 24, 28, 29, 31, 32, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 12, 13, 16, 17, 20, 24, 27, 28, 31, 32, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 12, 13, 16, 20, 21, 23, 24, 28, 31, 32, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 12, 15, 16, 17, 20, 24, 27, 28, 29, 32, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 12, 15, 16, 19, 20, 24, 25, 28, 29, 32, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 12, 15, 16, 20, 21, 23, 24, 28, 29, 32, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 12, 16, 17, 19, 20, 24, 25, 27, 28, 32, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 12, 16, 17, 20, 21, 23, 24, 27, 28, 32, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 13, 14, 17, 18, 22, 26, 27, 30, 31, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 13, 14, 18, 21, 22, 23, 26, 30, 31, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 14, 17, 18, 19, 22, 25, 26, 27, 30, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 14, 17, 18, 21, 22, 23, 26, 27, 30, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 14, 18, 19, 21, 22, 23, 25, 26, 30, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 12, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 32, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 12, 13, 15, 16, 20, 21, 23, 24, 28, 29, 31, 32, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 12, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 32, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 12, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 32, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 12, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 32, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 13, 14, 17, 18, 21, 22, 23, 26, 27, 30, 31, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 11, 13, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 31, 33, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 11, 13, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 31, 33, 38, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 20, 24, 30, 32, 33, 34, 35, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 9, 10, 12, 13, 14, 20, 24, 30, 31, 32, 34, 35, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 9, 10, 12, 14, 19, 20, 24, 25, 30, 32, 34, 35, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 9, 11, 13, 14, 17, 20, 24, 27, 30, 31, 33, 35, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 9, 11, 13, 14, 19, 20, 24, 25, 30, 31, 33, 35, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 9, 11, 14, 17, 19, 20, 24, 25, 27, 30, 33, 35, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 9, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 35, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 10, 11, 12, 13, 14, 20, 24, 30, 31, 32, 33, 34, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 10, 11, 12, 14, 19, 20, 24, 25, 30, 32, 33, 34, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 10, 12, 13, 14, 19, 20, 24, 25, 30, 31, 32, 34, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 11, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 33, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 11, 12, 13, 15, 20, 24, 29, 31, 32, 33, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 11, 12, 13, 19, 20, 24, 25, 31, 32, 33, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 11, 12, 13, 20, 21, 23, 24, 31, 32, 33, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 11, 12, 15, 19, 20, 24, 25, 29, 32, 33, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 11, 12, 15, 20, 21, 23, 24, 29, 32, 33, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 11, 12, 19, 20, 21, 23, 24, 25, 32, 33, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 12, 13, 15, 19, 20, 24, 25, 29, 31, 32, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 12, 13, 15, 20, 21, 23, 24, 29, 31, 32, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 12, 13, 19, 20, 21, 23, 24, 25, 31, 32, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 12, 15, 19, 20, 21, 23, 24, 25, 29, 32, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 11, 13, 15, 17, 20, 21, 23, 24, 27, 29, 31, 33, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 11, 12, 13, 15, 19, 20, 24, 25, 29, 31, 32, 33, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 11, 12, 13, 15, 20, 21, 23, 24, 29, 31, 32, 33, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 10, 11, 12, 13, 19, 20, 21, 23, 24, 25, 31, 32, 33, 34, 37, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 20, 24, 30, 31, 32, 33, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 11, 12, 14, 17, 20, 24, 27, 30, 32, 33, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 11, 12, 14, 19, 20, 24, 25, 30, 32, 33, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 11, 12, 14, 20, 21, 23, 24, 30, 32, 33, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 12, 13, 14, 17, 20, 24, 27, 30, 31, 32, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 12, 13, 14, 19, 20, 24, 25, 30, 31, 32, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 12, 13, 14, 20, 21, 23, 24, 30, 31, 32, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 12, 13, 19, 20, 21, 23, 24, 25, 31, 32, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 12, 14, 17, 19, 20, 24, 25, 27, 30, 32, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 12, 14, 17, 20, 21, 23, 24, 27, 30, 32, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 12, 14, 19, 20, 21, 23, 24, 25, 30, 32, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 11, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 33, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 11, 13, 14, 17, 20, 21, 23, 24, 27, 30, 31, 33, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 12, 13, 14, 19, 20, 21, 23, 24, 25, 30, 31, 32, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 12, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 32, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 12, 13, 19, 20, 21, 22, 23, 24, 25, 31, 32, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 11, 12, 13, 14, 17, 20, 24, 27, 30, 31, 32, 33, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 11, 12, 13, 14, 19, 20, 24, 25, 30, 31, 32, 33, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 11, 12, 13, 14, 20, 21, 23, 24, 30, 31, 32, 33, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 11, 12, 14, 17, 19, 20, 24, 25, 27, 30, 32, 33, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 11, 12, 14, 17, 20, 21, 23, 24, 27, 30, 32, 33, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 12, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 32, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 12, 13, 14, 17, 20, 21, 23, 24, 27, 30, 31, 32, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 12, 14, 18, 19, 21, 22, 23, 25, 26, 30, 32, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 11, 12, 13, 15, 17, 20, 24, 27, 29, 31, 32, 33, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 11, 12, 13, 15, 19, 20, 24, 25, 29, 31, 32, 33, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 11, 12, 13, 15, 20, 21, 23, 24, 29, 31, 32, 33, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 11, 12, 13, 17, 19, 20, 24, 25, 27, 31, 32, 33, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 11, 12, 13, 17, 20, 21, 23, 24, 27, 31, 32, 33, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 11, 12, 15, 17, 19, 20, 24, 25, 27, 29, 32, 33, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 11, 12, 15, 17, 20, 21, 23, 24, 27, 29, 32, 33, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 12, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 32, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 12, 13, 15, 17, 20, 21, 23, 24, 27, 29, 31, 32, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 10, 11, 12, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 32, 33, 34, 41, 42, 43]],
    [44, [1, 2, 3, 10, 11, 12, 13, 15, 17, 20, 21, 23, 24, 27, 29, 31, 32, 33, 34, 41, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 8, 14, 16, 18, 20, 24, 26, 28, 30, 36, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 9, 11, 16, 18, 20, 24, 26, 28, 33, 35, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 9, 15, 16, 18, 20, 24, 26, 28, 29, 35, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 9, 16, 18, 19, 20, 24, 25, 26, 28, 35, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 9, 16, 18, 20, 21, 23, 24, 26, 28, 35, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 10, 12, 16, 18, 20, 24, 26, 28, 32, 34, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 11, 15, 16, 18, 20, 24, 26, 28, 29, 33, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 11, 16, 17, 18, 20, 24, 26, 27, 28, 33, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 11, 16, 18, 19, 20, 24, 25, 26, 28, 33, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 11, 16, 18, 20, 21, 23, 24, 26, 28, 33, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 12, 15, 16, 17, 21, 23, 27, 28, 29, 32, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 9, 14, 16, 18, 20, 24, 26, 28, 30, 35, 36, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 11, 14, 16, 18, 20, 24, 26, 28, 30, 33, 36, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 36, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 36, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 36, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 9, 10, 12, 16, 18, 20, 24, 26, 28, 32, 34, 35, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 9, 11, 15, 16, 18, 20, 24, 26, 28, 29, 33, 35, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 9, 11, 16, 18, 19, 20, 24, 25, 26, 28, 33, 35, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 9, 11, 16, 18, 20, 21, 23, 24, 26, 28, 33, 35, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 9, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 35, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 9, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 35, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 10, 11, 12, 16, 18, 20, 24, 26, 28, 32, 33, 34, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 10, 12, 16, 17, 18, 20, 24, 26, 27, 28, 32, 34, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 10, 12, 16, 18, 19, 20, 24, 25, 26, 28, 32, 34, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 10, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 34, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 11, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 33, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 11, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 33, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 11, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 33, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 11, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 33, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 8, 9, 11, 14, 18, 20, 24, 26, 30, 33, 35, 36, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 8, 9, 14, 18, 19, 20, 24, 25, 26, 30, 35, 36, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 8, 10, 12, 14, 18, 20, 24, 26, 30, 32, 34, 36, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 8, 11, 14, 17, 18, 20, 24, 26, 27, 30, 33, 36, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 8, 11, 14, 18, 19, 20, 24, 25, 26, 30, 33, 36, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 8, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 36, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 9, 10, 11, 12, 18, 20, 24, 26, 32, 33, 34, 35, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 9, 10, 12, 18, 20, 21, 23, 24, 26, 32, 34, 35, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 9, 11, 15, 18, 19, 20, 24, 25, 26, 29, 33, 35, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 9, 11, 15, 18, 20, 21, 23, 24, 26, 29, 33, 35, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 10, 11, 12, 18, 19, 20, 24, 25, 26, 32, 33, 34, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 10, 11, 12, 18, 20, 21, 23, 24, 26, 32, 33, 34, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 11, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 33, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 12, 15, 16, 17, 18, 21, 23, 26, 27, 28, 29, 32, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 12, 15, 16, 17, 21, 22, 23, 27, 28, 29, 32, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 8, 9, 11, 14, 18, 20, 21, 23, 24, 26, 30, 33, 35, 36, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 8, 10, 11, 12, 14, 18, 20, 24, 26, 30, 32, 33, 34, 36, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 8, 10, 12, 14, 17, 18, 20, 24, 26, 27, 30, 32, 34, 36, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 8, 10, 12, 14, 18, 20, 21, 23, 24, 26, 30, 32, 34, 36, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 8, 11, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 33, 36, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 9, 10, 11, 12, 18, 20, 21, 23, 24, 26, 32, 33, 34, 35, 39, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 8, 11, 14, 16, 18, 20, 24, 26, 28, 30, 33, 36, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 8, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 36, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 8, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 36, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 8, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 36, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 10, 12, 16, 18, 20, 24, 26, 28, 32, 34, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 11, 13, 16, 18, 20, 24, 26, 28, 31, 33, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 11, 15, 16, 18, 20, 24, 26, 28, 29, 33, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 11, 16, 18, 19, 20, 24, 25, 26, 28, 33, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 11, 16, 18, 20, 21, 23, 24, 26, 28, 33, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 12, 13, 15, 20, 21, 23, 24, 29, 31, 32, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 10, 11, 12, 16, 18, 20, 24, 26, 28, 32, 33, 34, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 10, 12, 13, 16, 18, 20, 24, 26, 28, 31, 32, 34, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 10, 12, 15, 16, 18, 20, 24, 26, 28, 29, 32, 34, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 10, 12, 15, 18, 21, 22, 23, 26, 29, 32, 34, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 10, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 34, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 11, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 33, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 11, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 33, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 11, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 33, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 11, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 33, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 11, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 33, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 11, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 33, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 34, 36, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 8, 11, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 33, 36, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 8, 11, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 33, 36, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 8, 11, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 33, 36, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 8, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 36, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 8, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 36, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 9, 10, 11, 12, 16, 18, 20, 24, 26, 28, 32, 33, 34, 35, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 9, 10, 12, 13, 16, 18, 20, 24, 26, 28, 31, 32, 34, 35, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 9, 10, 12, 15, 16, 18, 20, 24, 26, 28, 29, 32, 34, 35, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 9, 10, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 34, 35, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 9, 11, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 33, 35, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 9, 11, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 33, 35, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 10, 11, 12, 13, 16, 18, 20, 24, 26, 28, 31, 32, 33, 34, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 10, 11, 12, 15, 16, 18, 20, 24, 26, 28, 29, 32, 33, 34, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 10, 11, 12, 16, 17, 18, 20, 24, 26, 27, 28, 32, 33, 34, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 10, 12, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 32, 34, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 10, 12, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 32, 34, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 10, 12, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 32, 34, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 11, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 33, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 11, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 33, 38, 40, 42, 43]],
    [44, [1, 2, 4, 7, 8, 10, 11, 12, 14, 18, 20, 24, 26, 30, 32, 33, 34, 36, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 8, 10, 12, 14, 18, 19, 20, 24, 25, 26, 30, 32, 34, 36, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 8, 11, 13, 14, 17, 18, 20, 24, 26, 27, 30, 31, 33, 36, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 8, 11, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 33, 36, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 8, 11, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 33, 36, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 8, 13, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 31, 36, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 10, 11, 12, 13, 18, 20, 24, 26, 31, 32, 33, 34, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 10, 11, 12, 15, 18, 20, 24, 26, 29, 32, 33, 34, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 10, 11, 12, 18, 19, 20, 24, 25, 26, 32, 33, 34, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 10, 11, 12, 18, 20, 21, 23, 24, 26, 32, 33, 34, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 10, 12, 13, 15, 18, 20, 24, 26, 29, 31, 32, 34, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 10, 12, 13, 15, 20, 21, 23, 24, 29, 31, 32, 34, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 10, 12, 13, 18, 19, 20, 24, 25, 26, 31, 32, 34, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 10, 12, 13, 18, 20, 21, 23, 24, 26, 31, 32, 34, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 10, 12, 15, 18, 19, 20, 24, 25, 26, 29, 32, 34, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 10, 12, 15, 18, 20, 21, 23, 24, 26, 29, 32, 34, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 11, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 33, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 12, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 32, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 12, 13, 15, 20, 21, 22, 23, 24, 29, 31, 32, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 10, 11, 12, 13, 15, 18, 20, 24, 26, 29, 31, 32, 33, 34, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 10, 11, 12, 13, 18, 19, 20, 24, 25, 26, 31, 32, 33, 34, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 10, 11, 12, 13, 18, 20, 21, 23, 24, 26, 31, 32, 33, 34, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 10, 11, 12, 15, 18, 19, 20, 24, 25, 26, 29, 32, 33, 34, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 10, 12, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 32, 34, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 11, 13, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 31, 33, 37, 40, 42, 43]],
    [44, [1, 2, 4, 8, 10, 11, 12, 14, 18, 19, 20, 24, 25, 26, 30, 32, 33, 34, 36, 40, 42, 43]],
    [44, [1, 2, 4, 8, 11, 13, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 31, 33, 36, 40, 42, 43]],
    [44, [1, 2, 4, 9, 10, 11, 12, 13, 15, 18, 20, 24, 26, 29, 31, 32, 33, 34, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 10, 11, 12, 13, 18, 19, 20, 24, 25, 26, 31, 32, 33, 34, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 10, 11, 12, 15, 18, 19, 20, 24, 25, 26, 29, 32, 33, 34, 35, 40, 42, 43]],
    [44, [1, 2, 4, 9, 10, 12, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 32, 34, 35, 40, 42, 43]],
    [44, [1, 2, 4, 10, 11, 12, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 32, 33, 34, 40, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 10, 11, 14, 18, 22, 26, 30, 33, 34, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 10, 14, 18, 19, 22, 25, 26, 30, 34, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 11, 13, 15, 16, 20, 24, 28, 29, 31, 33, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 11, 13, 16, 17, 20, 24, 27, 28, 31, 33, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 11, 13, 16, 20, 21, 23, 24, 28, 31, 33, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 11, 15, 16, 17, 20, 24, 27, 28, 29, 33, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 11, 15, 16, 19, 20, 24, 25, 28, 29, 33, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 11, 15, 16, 20, 21, 23, 24, 28, 29, 33, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 11, 16, 17, 19, 20, 24, 25, 27, 28, 33, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 11, 16, 17, 20, 21, 23, 24, 27, 28, 33, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 13, 15, 16, 20, 21, 23, 24, 28, 29, 31, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 11, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 33, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 11, 13, 15, 16, 20, 21, 23, 24, 28, 29, 31, 33, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 11, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 33, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 11, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 33, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 9, 11, 13, 14, 16, 20, 24, 28, 30, 31, 33, 35, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 9, 11, 14, 16, 17, 20, 24, 27, 28, 30, 33, 35, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 9, 11, 14, 16, 19, 20, 24, 25, 28, 30, 33, 35, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 9, 11, 14, 16, 20, 21, 23, 24, 28, 30, 33, 35, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 9, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 35, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 9, 13, 14, 16, 20, 21, 23, 24, 28, 30, 31, 35, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 9, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 35, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 9, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 35, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 11, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 33, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 11, 13, 14, 16, 20, 21, 23, 24, 28, 30, 31, 33, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 11, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 33, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 10, 11, 14, 18, 21, 22, 23, 26, 30, 33, 34, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 11, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 33, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 11, 13, 15, 16, 20, 21, 23, 24, 28, 29, 31, 33, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 11, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 33, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 12, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 32, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 10, 11, 14, 17, 18, 21, 22, 23, 26, 27, 30, 33, 34, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 10, 12, 14, 16, 17, 18, 21, 23, 26, 27, 28, 30, 32, 34, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 10, 12, 14, 16, 17, 21, 22, 23, 27, 28, 30, 32, 34, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 10, 12, 16, 17, 18, 21, 22, 23, 26, 27, 28, 32, 34, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 12, 14, 16, 17, 18, 21, 22, 23, 26, 27, 28, 30, 32, 38, 39, 42, 43]],
    [44, [1, 2, 5, 7, 8, 11, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 33, 36, 37, 39, 42, 43]],
    [44, [1, 2, 5, 7, 9, 11, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 33, 35, 37, 39, 42, 43]],
    [44, [1, 2, 5, 8, 9, 11, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 33, 35, 36, 39, 42, 43]],
    [44, [1, 2, 5, 9, 12, 13, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 31, 32, 35, 39, 42, 43]],
    [44, [1, 2, 5, 9, 12, 13, 16, 17, 20, 21, 22, 23, 24, 27, 28, 31, 32, 35, 39, 42, 43]],
    [44, [1, 2, 5, 10, 12, 14, 16, 17, 18, 21, 22, 23, 26, 27, 28, 30, 32, 34, 39, 42, 43]],
    [44, [1, 2, 6, 7, 9, 10, 11, 12, 13, 16, 20, 24, 28, 31, 32, 33, 34, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 10, 11, 12, 15, 16, 20, 24, 28, 29, 32, 33, 34, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 10, 11, 12, 16, 20, 21, 23, 24, 28, 32, 33, 34, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 10, 12, 13, 15, 16, 20, 24, 28, 29, 31, 32, 34, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 10, 12, 13, 16, 20, 21, 23, 24, 28, 31, 32, 34, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 10, 12, 15, 16, 20, 21, 23, 24, 28, 29, 32, 34, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 11, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 33, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 10, 11, 12, 13, 15, 16, 20, 24, 28, 29, 31, 32, 33, 34, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 10, 11, 12, 13, 16, 20, 21, 23, 24, 28, 31, 32, 33, 34, 37, 38, 42, 43]],
    [44, [1, 2, 6, 8, 9, 10, 11, 12, 14, 16, 20, 24, 28, 30, 32, 33, 34, 35, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 9, 10, 12, 13, 14, 16, 20, 24, 28, 30, 31, 32, 34, 35, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 9, 10, 12, 14, 16, 20, 21, 23, 24, 28, 30, 32, 34, 35, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 9, 11, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 33, 35, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 9, 11, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 33, 35, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 10, 11, 12, 13, 14, 16, 20, 24, 28, 30, 31, 32, 33, 34, 36, 38, 42, 43]],
    [44, [1, 2, 6, 9, 10, 11, 12, 13, 15, 16, 20, 24, 28, 29, 31, 32, 33, 34, 35, 38, 42, 43]],
    [44, [1, 2, 6, 9, 10, 12, 13, 14, 20, 21, 22, 23, 24, 30, 31, 32, 34, 35, 38, 42, 43]],
    [44, [1, 2, 7, 9, 10, 11, 12, 13, 15, 19, 20, 24, 25, 29, 31, 32, 33, 34, 35, 37, 42, 43]],
    [44, [1, 2, 8, 9, 10, 11, 12, 13, 14, 19, 20, 24, 25, 30, 31, 32, 33, 34, 35, 36, 42, 43]],
    [44, [1, 3, 4, 7, 8, 10, 12, 15, 18, 19, 21, 23, 25, 26, 29, 32, 34, 36, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 8, 10, 12, 15, 19, 21, 22, 23, 25, 29, 32, 34, 36, 37, 40, 41, 43]],
    [44, [1, 3, 4, 7, 8, 12, 15, 18, 19, 21, 22, 23, 25, 26, 29, 32, 36, 37, 40, 41, 43]],
    [44, [1, 3, 5, 8, 12, 14, 16, 17, 18, 19, 21, 23, 25, 26, 27, 28, 30, 32, 36, 39, 41, 43]],
    [44, [1, 3, 5, 8, 12, 14, 16, 17, 19, 21, 22, 23, 25, 27, 28, 30, 32, 36, 39, 41, 43]],
    [44, [1, 3, 5, 8, 12, 16, 17, 18, 19, 21, 22, 23, 25, 26, 27, 28, 32, 36, 39, 41, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 14, 16, 18, 20, 24, 26, 28, 30, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 16, 18, 20, 24, 26, 28, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 13, 16, 18, 20, 24, 26, 28, 31, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 15, 16, 18, 20, 24, 26, 28, 29, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 16, 17, 18, 20, 24, 26, 27, 28, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 16, 18, 19, 20, 24, 25, 26, 28, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 16, 18, 20, 21, 23, 24, 26, 28, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 12, 16, 18, 20, 24, 26, 28, 32, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 13, 16, 18, 20, 24, 26, 28, 31, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 15, 16, 18, 20, 24, 26, 28, 29, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 16, 17, 18, 20, 24, 26, 27, 28, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 16, 18, 19, 20, 24, 25, 26, 28, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 16, 18, 20, 21, 23, 24, 26, 28, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 13, 16, 18, 19, 20, 24, 25, 26, 28, 31, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 14, 16, 18, 20, 24, 26, 28, 30, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 11, 14, 16, 18, 20, 24, 26, 28, 30, 33, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 12, 16, 18, 20, 24, 26, 28, 32, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 13, 16, 18, 20, 24, 26, 28, 31, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 15, 16, 18, 20, 24, 26, 28, 29, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 16, 17, 18, 20, 24, 26, 27, 28, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 16, 18, 19, 20, 24, 25, 26, 28, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 16, 18, 20, 21, 23, 24, 26, 28, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 13, 16, 18, 19, 20, 24, 25, 26, 28, 31, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 16, 18, 20, 24, 26, 28, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 13, 16, 18, 20, 24, 26, 28, 31, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 15, 16, 18, 20, 24, 26, 28, 29, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 16, 17, 18, 20, 24, 26, 27, 28, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 16, 18, 19, 20, 24, 25, 26, 28, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 13, 16, 18, 19, 20, 24, 25, 26, 28, 31, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 13, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 31, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 13, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 31, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 13, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 31, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 13, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 31, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 14, 18, 20, 24, 26, 30, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 18, 20, 24, 26, 30, 31, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 14, 15, 18, 20, 24, 26, 29, 30, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 14, 17, 18, 20, 24, 26, 27, 30, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 14, 18, 19, 20, 24, 25, 26, 30, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 14, 18, 20, 21, 23, 24, 26, 30, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 12, 14, 18, 20, 24, 26, 30, 32, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 13, 14, 18, 20, 24, 26, 30, 31, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 14, 15, 18, 20, 24, 26, 29, 30, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 14, 17, 18, 20, 24, 26, 27, 30, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 14, 18, 19, 20, 24, 25, 26, 30, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 14, 18, 20, 21, 23, 24, 26, 30, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 13, 14, 17, 18, 20, 24, 26, 27, 30, 31, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 13, 14, 18, 20, 21, 23, 24, 26, 30, 31, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 18, 20, 24, 26, 32, 33, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 12, 13, 18, 20, 24, 26, 31, 32, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 12, 15, 18, 20, 24, 26, 29, 32, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 12, 17, 18, 20, 24, 26, 27, 32, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 12, 18, 19, 20, 24, 25, 26, 32, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 12, 18, 20, 21, 23, 24, 26, 32, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 13, 15, 18, 20, 24, 26, 29, 31, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 13, 17, 18, 20, 24, 26, 27, 31, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 13, 18, 19, 20, 24, 25, 26, 31, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 13, 18, 20, 21, 23, 24, 26, 31, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 15, 17, 18, 20, 24, 26, 27, 29, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 15, 18, 19, 20, 24, 25, 26, 29, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 15, 18, 20, 21, 23, 24, 26, 29, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 17, 18, 19, 20, 24, 25, 26, 27, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 17, 18, 20, 21, 23, 24, 26, 27, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 18, 19, 20, 21, 23, 24, 25, 26, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 13, 17, 18, 20, 21, 23, 24, 26, 27, 31, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 11, 12, 13, 18, 20, 24, 26, 31, 32, 33, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 11, 12, 15, 18, 20, 24, 26, 29, 32, 33, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 11, 12, 17, 18, 20, 24, 26, 27, 32, 33, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 11, 12, 18, 19, 20, 24, 25, 26, 32, 33, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 11, 12, 18, 20, 21, 23, 24, 26, 32, 33, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 12, 13, 15, 18, 20, 24, 26, 29, 31, 32, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 12, 13, 18, 19, 20, 24, 25, 26, 31, 32, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 12, 13, 18, 20, 21, 23, 24, 26, 31, 32, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 12, 15, 17, 18, 20, 24, 26, 27, 29, 32, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 12, 15, 18, 19, 20, 24, 25, 26, 29, 32, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 12, 15, 18, 20, 21, 23, 24, 26, 29, 32, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 12, 17, 18, 19, 20, 24, 25, 26, 27, 32, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 12, 17, 18, 20, 21, 23, 24, 26, 27, 32, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 12, 18, 19, 20, 21, 23, 24, 25, 26, 32, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 13, 17, 18, 20, 21, 23, 24, 26, 27, 31, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 13, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 31, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 13, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 31, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 13, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 31, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 13, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 31, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 10, 12, 14, 18, 20, 24, 26, 30, 32, 34, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 11, 13, 14, 18, 20, 24, 26, 30, 31, 33, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 11, 14, 15, 18, 20, 24, 26, 29, 30, 33, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 11, 14, 17, 18, 20, 24, 26, 27, 30, 33, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 11, 14, 18, 19, 20, 24, 25, 26, 30, 33, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 11, 14, 18, 20, 21, 23, 24, 26, 30, 33, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 13, 14, 17, 18, 20, 24, 26, 27, 30, 31, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 11, 12, 14, 18, 20, 24, 26, 30, 32, 33, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 12, 13, 14, 18, 20, 24, 26, 30, 31, 32, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 12, 14, 15, 18, 20, 24, 26, 29, 30, 32, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 12, 14, 17, 18, 20, 24, 26, 27, 30, 32, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 12, 14, 18, 19, 20, 24, 25, 26, 30, 32, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 12, 14, 18, 20, 21, 23, 24, 26, 30, 32, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 11, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 33, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 11, 13, 14, 17, 18, 20, 24, 26, 27, 30, 31, 33, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 11, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 33, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 11, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 33, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 11, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 33, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 11, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 33, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 11, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 33, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 11, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 33, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 11, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 33, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 13, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 31, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 13, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 31, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 13, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 31, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 14, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 30, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 14, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 30, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 18, 20, 24, 26, 31, 32, 33, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 11, 12, 15, 18, 20, 24, 26, 29, 32, 33, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 11, 12, 17, 18, 20, 24, 26, 27, 32, 33, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 11, 12, 18, 19, 20, 24, 25, 26, 32, 33, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 11, 12, 18, 20, 21, 23, 24, 26, 32, 33, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 12, 13, 15, 18, 20, 24, 26, 29, 31, 32, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 12, 13, 17, 18, 20, 24, 26, 27, 31, 32, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 12, 13, 18, 19, 20, 24, 25, 26, 31, 32, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 12, 13, 18, 20, 21, 23, 24, 26, 31, 32, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 12, 15, 17, 18, 20, 24, 26, 27, 29, 32, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 12, 15, 18, 20, 21, 23, 24, 26, 29, 32, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 12, 17, 18, 19, 20, 24, 25, 26, 27, 32, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 12, 17, 18, 20, 21, 23, 24, 26, 27, 32, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 12, 18, 19, 20, 21, 23, 24, 25, 26, 32, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 13, 17, 18, 20, 21, 23, 24, 26, 27, 31, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 13, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 31, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 13, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 31, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 13, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 31, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 11, 12, 13, 15, 18, 20, 24, 26, 29, 31, 32, 33, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 11, 12, 13, 17, 18, 20, 24, 26, 27, 31, 32, 33, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 11, 12, 13, 18, 19, 20, 24, 25, 26, 31, 32, 33, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 11, 12, 13, 18, 20, 21, 23, 24, 26, 31, 32, 33, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 11, 12, 15, 17, 18, 20, 24, 26, 27, 29, 32, 33, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 11, 12, 15, 18, 20, 21, 23, 24, 26, 29, 32, 33, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 11, 12, 17, 18, 19, 20, 24, 25, 26, 27, 32, 33, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 11, 12, 17, 18, 20, 21, 23, 24, 26, 27, 32, 33, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 11, 12, 18, 19, 20, 21, 23, 24, 25, 26, 32, 33, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 12, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 32, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 12, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 32, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 12, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 32, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 12, 13, 17, 18, 20, 21, 23, 24, 26, 27, 31, 32, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 12, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 32, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 12, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 32, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 13, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 31, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 13, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 31, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 11, 13, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 31, 33, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 9, 14, 16, 18, 20, 24, 26, 28, 30, 35, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 12, 15, 19, 21, 23, 25, 29, 32, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 11, 14, 16, 18, 20, 24, 26, 28, 30, 33, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 12, 14, 15, 19, 21, 23, 25, 29, 30, 32, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 12, 15, 18, 19, 21, 23, 25, 26, 29, 32, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 12, 15, 19, 21, 22, 23, 25, 29, 32, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 10, 12, 16, 18, 20, 24, 26, 28, 32, 34, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 13, 16, 18, 20, 24, 26, 28, 31, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 15, 16, 18, 20, 24, 26, 28, 29, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 16, 17, 18, 20, 24, 26, 27, 28, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 16, 18, 19, 20, 24, 25, 26, 28, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 16, 18, 20, 21, 23, 24, 26, 28, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 13, 16, 18, 19, 20, 24, 25, 26, 28, 31, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 10, 11, 12, 16, 18, 20, 24, 26, 28, 32, 33, 34, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 10, 12, 13, 16, 18, 20, 24, 26, 28, 31, 32, 34, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 10, 12, 15, 16, 18, 20, 24, 26, 28, 29, 32, 34, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 10, 12, 16, 18, 19, 20, 24, 25, 26, 28, 32, 34, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 10, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 34, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 13, 16, 18, 19, 20, 24, 25, 26, 28, 31, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 13, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 31, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 13, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 31, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 13, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 31, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 13, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 31, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 11, 14, 16, 18, 20, 24, 26, 28, 30, 33, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 10, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 34, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 11, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 33, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 11, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 33, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 11, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 33, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 11, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 33, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 11, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 33, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 13, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 31, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 13, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 31, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 11, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 33, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 11, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 33, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 11, 13, 16, 18, 19, 20, 24, 25, 26, 28, 31, 33, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 11, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 33, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 11, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 33, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 11, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 33, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 11, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 33, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 11, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 33, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 11, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 33, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 11, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 33, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 13, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 31, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 13, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 31, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 13, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 31, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 11, 12, 13, 16, 18, 20, 24, 26, 28, 31, 32, 33, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 11, 12, 15, 16, 18, 20, 24, 26, 28, 29, 32, 33, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 11, 12, 16, 17, 18, 20, 24, 26, 27, 28, 32, 33, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 11, 12, 16, 18, 19, 20, 24, 25, 26, 28, 32, 33, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 11, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 33, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 12, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 32, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 12, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 32, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 12, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 32, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 12, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 32, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 12, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 32, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 12, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 32, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 12, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 32, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 12, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 32, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 11, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 33, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 11, 13, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 31, 33, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 11, 13, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 31, 33, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 11, 13, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 31, 33, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 11, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 33, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 11, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 33, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 11, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 33, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 13, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 31, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 13, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 31, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 12, 14, 18, 20, 24, 26, 30, 32, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 11, 13, 14, 18, 20, 24, 26, 30, 31, 33, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 11, 14, 15, 18, 20, 24, 26, 29, 30, 33, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 11, 14, 18, 19, 20, 24, 25, 26, 30, 33, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 11, 14, 18, 20, 21, 23, 24, 26, 30, 33, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 13, 14, 18, 20, 21, 23, 24, 26, 30, 31, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 11, 12, 14, 18, 20, 24, 26, 30, 32, 33, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 12, 13, 14, 18, 20, 24, 26, 30, 31, 32, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 12, 14, 15, 18, 20, 24, 26, 29, 30, 32, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 12, 14, 15, 19, 21, 23, 25, 29, 30, 32, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 12, 14, 18, 19, 20, 24, 25, 26, 30, 32, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 12, 14, 18, 20, 21, 23, 24, 26, 30, 32, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 12, 15, 18, 19, 21, 23, 25, 26, 29, 32, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 12, 15, 19, 21, 22, 23, 25, 29, 32, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 13, 14, 17, 18, 20, 24, 26, 27, 30, 31, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 13, 14, 18, 20, 21, 23, 24, 26, 30, 31, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 12, 14, 15, 18, 19, 21, 23, 25, 26, 29, 30, 32, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 12, 14, 15, 19, 21, 22, 23, 25, 29, 30, 32, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 12, 15, 18, 19, 21, 22, 23, 25, 26, 29, 32, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 13, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 31, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 13, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 31, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 13, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 31, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 13, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 31, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 13, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 31, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 13, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 31, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 14, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 30, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 11, 12, 13, 18, 20, 24, 26, 31, 32, 33, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 11, 12, 15, 18, 20, 24, 26, 29, 32, 33, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 11, 12, 18, 19, 20, 24, 25, 26, 32, 33, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 11, 12, 18, 20, 21, 23, 24, 26, 32, 33, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 12, 13, 15, 18, 20, 24, 26, 29, 31, 32, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 12, 13, 18, 19, 20, 24, 25, 26, 31, 32, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 12, 13, 18, 20, 21, 23, 24, 26, 31, 32, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 12, 15, 18, 19, 20, 24, 25, 26, 29, 32, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 12, 15, 18, 20, 21, 23, 24, 26, 29, 32, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 12, 18, 19, 20, 21, 23, 24, 25, 26, 32, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 13, 17, 18, 20, 21, 23, 24, 26, 27, 31, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 13, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 31, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 13, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 31, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 11, 12, 13, 15, 18, 20, 24, 26, 29, 31, 32, 33, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 11, 12, 13, 18, 19, 20, 24, 25, 26, 31, 32, 33, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 11, 12, 13, 18, 20, 21, 23, 24, 26, 31, 32, 33, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 11, 12, 15, 18, 19, 20, 24, 25, 26, 29, 32, 33, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 11, 12, 15, 18, 20, 21, 23, 24, 26, 29, 32, 33, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 11, 12, 18, 19, 20, 21, 23, 24, 25, 26, 32, 33, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 12, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 32, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 12, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 32, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 12, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 32, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 13, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 31, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 11, 13, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 31, 33, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 11, 12, 14, 18, 20, 24, 26, 30, 32, 33, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 12, 13, 14, 18, 20, 24, 26, 30, 31, 32, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 12, 14, 15, 18, 20, 24, 26, 29, 30, 32, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 12, 14, 18, 19, 20, 24, 25, 26, 30, 32, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 12, 14, 18, 20, 21, 23, 24, 26, 30, 32, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 11, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 33, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 11, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 33, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 11, 13, 14, 18, 20, 21, 23, 24, 26, 30, 31, 33, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 11, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 33, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 11, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 33, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 11, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 33, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 13, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 31, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 13, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 31, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 11, 12, 13, 14, 18, 20, 24, 26, 30, 31, 32, 33, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 11, 12, 14, 15, 18, 20, 24, 26, 29, 30, 32, 33, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 11, 12, 14, 17, 18, 20, 24, 26, 27, 30, 32, 33, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 11, 12, 14, 18, 19, 20, 24, 25, 26, 30, 32, 33, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 11, 12, 14, 18, 20, 21, 23, 24, 26, 30, 32, 33, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 12, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 32, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 12, 13, 14, 17, 18, 20, 24, 26, 27, 30, 31, 32, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 12, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 32, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 12, 13, 14, 18, 20, 21, 23, 24, 26, 30, 31, 32, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 12, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 32, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 12, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 32, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 12, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 32, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 12, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 32, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 12, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 32, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 11, 13, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 31, 33, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 11, 13, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 31, 33, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 11, 13, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 31, 33, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 11, 13, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 31, 33, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 11, 13, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 31, 33, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 11, 14, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 30, 33, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 11, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 33, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 13, 14, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 30, 31, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 13, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 31, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 11, 12, 13, 15, 18, 20, 24, 26, 29, 31, 32, 33, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 11, 12, 13, 17, 18, 20, 24, 26, 27, 31, 32, 33, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 11, 12, 13, 18, 19, 20, 24, 25, 26, 31, 32, 33, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 11, 12, 13, 18, 20, 21, 23, 24, 26, 31, 32, 33, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 11, 12, 15, 17, 18, 20, 24, 26, 27, 29, 32, 33, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 11, 12, 15, 18, 19, 20, 24, 25, 26, 29, 32, 33, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 11, 12, 15, 18, 20, 21, 23, 24, 26, 29, 32, 33, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 11, 12, 17, 18, 19, 20, 24, 25, 26, 27, 32, 33, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 11, 12, 17, 18, 20, 21, 23, 24, 26, 27, 32, 33, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 11, 12, 18, 19, 20, 21, 23, 24, 25, 26, 32, 33, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 12, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 32, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 12, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 32, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 12, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 32, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 12, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 32, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 12, 13, 17, 18, 20, 21, 23, 24, 26, 27, 31, 32, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 12, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 32, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 12, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 32, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 11, 13, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 31, 33, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 11, 13, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 31, 33, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 11, 12, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 32, 33, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 11, 12, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 32, 33, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 11, 12, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 32, 33, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 11, 12, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 32, 33, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 11, 12, 13, 17, 18, 20, 21, 23, 24, 26, 27, 31, 32, 33, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 11, 12, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 32, 33, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 11, 12, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 32, 33, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 12, 13, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 31, 32, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 12, 13, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 31, 32, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 9, 11, 14, 16, 20, 24, 28, 30, 33, 35, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 9, 13, 14, 16, 20, 24, 28, 30, 31, 35, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 9, 14, 16, 17, 20, 24, 27, 28, 30, 35, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 9, 14, 16, 19, 20, 24, 25, 28, 30, 35, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 16, 20, 24, 28, 30, 32, 34, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 11, 13, 14, 16, 20, 24, 28, 30, 31, 33, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 11, 14, 16, 17, 20, 24, 27, 28, 30, 33, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 11, 14, 16, 19, 20, 24, 25, 28, 30, 33, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 13, 14, 16, 19, 20, 24, 25, 28, 30, 31, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 18, 22, 26, 30, 33, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 13, 14, 18, 22, 26, 30, 31, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 14, 15, 18, 22, 26, 29, 30, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 14, 17, 18, 22, 26, 27, 30, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 14, 18, 19, 22, 25, 26, 30, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 14, 18, 21, 22, 23, 26, 30, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 13, 15, 16, 20, 24, 28, 29, 31, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 13, 16, 17, 20, 24, 27, 28, 31, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 13, 16, 19, 20, 24, 25, 28, 31, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 13, 16, 20, 21, 23, 24, 28, 31, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 15, 16, 17, 20, 24, 27, 28, 29, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 15, 16, 19, 20, 24, 25, 28, 29, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 15, 16, 20, 21, 23, 24, 28, 29, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 16, 17, 19, 20, 24, 25, 27, 28, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 16, 17, 20, 21, 23, 24, 27, 28, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 16, 19, 20, 21, 23, 24, 25, 28, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 13, 15, 16, 19, 20, 24, 25, 28, 29, 31, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 13, 15, 16, 20, 21, 23, 24, 28, 29, 31, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 13, 16, 17, 19, 20, 24, 25, 27, 28, 31, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 13, 16, 19, 20, 21, 23, 24, 25, 28, 31, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 15, 16, 19, 20, 21, 23, 24, 25, 28, 29, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 11, 12, 13, 16, 20, 24, 28, 31, 32, 33, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 11, 12, 16, 19, 20, 24, 25, 28, 32, 33, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 11, 12, 16, 20, 21, 23, 24, 28, 32, 33, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 11, 13, 14, 18, 22, 26, 30, 31, 33, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 11, 14, 15, 18, 22, 26, 29, 30, 33, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 11, 14, 17, 18, 22, 26, 27, 30, 33, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 11, 14, 18, 19, 22, 25, 26, 30, 33, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 11, 14, 18, 21, 22, 23, 26, 30, 33, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 12, 13, 16, 20, 21, 23, 24, 28, 31, 32, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 12, 16, 19, 20, 21, 23, 24, 25, 28, 32, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 13, 14, 15, 18, 22, 26, 29, 30, 31, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 13, 14, 17, 18, 22, 26, 27, 30, 31, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 14, 15, 17, 18, 22, 26, 27, 29, 30, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 14, 15, 18, 19, 22, 25, 26, 29, 30, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 14, 15, 18, 21, 22, 23, 26, 29, 30, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 14, 17, 18, 19, 22, 25, 26, 27, 30, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 14, 17, 18, 21, 22, 23, 26, 27, 30, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 14, 18, 19, 21, 22, 23, 25, 26, 30, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 13, 15, 16, 19, 20, 24, 25, 28, 29, 31, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 13, 15, 16, 20, 21, 23, 24, 28, 29, 31, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 13, 16, 17, 19, 20, 24, 25, 27, 28, 31, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 13, 16, 19, 20, 21, 23, 24, 25, 28, 31, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 15, 16, 19, 20, 21, 23, 24, 25, 28, 29, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 13, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 31, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 13, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 31, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 13, 15, 16, 19, 20, 21, 23, 24, 25, 28, 29, 31, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 13, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 31, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 11, 13, 14, 16, 20, 24, 28, 30, 31, 33, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 11, 14, 16, 17, 20, 24, 27, 28, 30, 33, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 11, 14, 16, 19, 20, 24, 25, 28, 30, 33, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 11, 14, 16, 20, 21, 23, 24, 28, 30, 33, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 13, 14, 16, 19, 20, 24, 25, 28, 30, 31, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 13, 14, 16, 20, 21, 23, 24, 28, 30, 31, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 14, 16, 19, 20, 21, 23, 24, 25, 28, 30, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 11, 12, 14, 16, 20, 24, 28, 30, 32, 33, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 12, 13, 14, 16, 20, 24, 28, 30, 31, 32, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 12, 14, 16, 17, 20, 24, 27, 28, 30, 32, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 12, 14, 16, 19, 20, 24, 25, 28, 30, 32, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 12, 14, 16, 20, 21, 23, 24, 28, 30, 32, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 12, 16, 17, 19, 21, 23, 25, 27, 28, 32, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 11, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 33, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 11, 13, 14, 16, 19, 20, 24, 25, 28, 30, 31, 33, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 11, 13, 14, 16, 20, 21, 23, 24, 28, 30, 31, 33, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 11, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 33, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 11, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 33, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 11, 14, 16, 19, 20, 21, 23, 24, 25, 28, 30, 33, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 12, 14, 16, 17, 19, 21, 23, 25, 27, 28, 30, 32, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 12, 16, 17, 18, 19, 21, 23, 25, 26, 27, 28, 32, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 12, 16, 17, 19, 21, 22, 23, 25, 27, 28, 32, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 13, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 31, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 13, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 31, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 13, 14, 16, 19, 20, 21, 23, 24, 25, 28, 30, 31, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 10, 11, 13, 14, 18, 22, 26, 30, 31, 33, 34, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 10, 11, 14, 15, 18, 22, 26, 29, 30, 33, 34, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 10, 11, 14, 17, 18, 22, 26, 27, 30, 33, 34, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 10, 11, 14, 18, 19, 22, 25, 26, 30, 33, 34, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 10, 11, 14, 18, 21, 22, 23, 26, 30, 33, 34, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 10, 13, 14, 15, 18, 22, 26, 29, 30, 31, 34, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 10, 13, 14, 17, 18, 22, 26, 27, 30, 31, 34, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 10, 13, 14, 18, 19, 22, 25, 26, 30, 31, 34, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 10, 14, 17, 18, 21, 22, 23, 26, 27, 30, 34, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 10, 14, 18, 19, 21, 22, 23, 25, 26, 30, 34, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 13, 15, 16, 19, 20, 24, 25, 28, 29, 31, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 13, 15, 16, 20, 21, 23, 24, 28, 29, 31, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 13, 16, 17, 19, 20, 24, 25, 27, 28, 31, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 13, 16, 19, 20, 21, 23, 24, 25, 28, 31, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 15, 16, 19, 20, 21, 23, 24, 25, 28, 29, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 13, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 31, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 13, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 31, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 13, 15, 16, 19, 20, 21, 23, 24, 25, 28, 29, 31, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 12, 13, 16, 17, 20, 24, 27, 28, 31, 32, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 12, 13, 16, 20, 21, 23, 24, 28, 31, 32, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 12, 16, 17, 19, 20, 24, 25, 27, 28, 32, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 12, 16, 17, 20, 21, 23, 24, 27, 28, 32, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 12, 16, 19, 20, 21, 23, 24, 25, 28, 32, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 13, 14, 17, 18, 22, 26, 27, 30, 31, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 13, 14, 18, 19, 22, 25, 26, 30, 31, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 14, 15, 17, 18, 22, 26, 27, 29, 30, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 14, 15, 18, 21, 22, 23, 26, 29, 30, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 14, 17, 18, 19, 22, 25, 26, 27, 30, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 14, 17, 18, 21, 22, 23, 26, 27, 30, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 14, 18, 19, 21, 22, 23, 25, 26, 30, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 12, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 32, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 13, 14, 17, 18, 19, 22, 25, 26, 27, 30, 31, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 14, 15, 17, 18, 21, 22, 23, 26, 27, 29, 30, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 14, 17, 18, 19, 21, 22, 23, 25, 26, 27, 30, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 13, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 31, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 13, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 31, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 11, 13, 15, 16, 19, 20, 21, 23, 24, 25, 28, 29, 31, 33, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 14, 20, 24, 30, 32, 33, 34, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 10, 12, 13, 14, 20, 24, 30, 31, 32, 34, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 19, 20, 24, 25, 30, 32, 34, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 11, 13, 14, 17, 20, 24, 27, 30, 31, 33, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 11, 13, 14, 19, 20, 24, 25, 30, 31, 33, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 11, 14, 15, 17, 20, 24, 27, 29, 30, 33, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 11, 14, 15, 19, 20, 24, 25, 29, 30, 33, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 11, 14, 17, 19, 20, 24, 25, 27, 30, 33, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 14, 15, 17, 19, 20, 24, 25, 27, 29, 30, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 10, 11, 12, 13, 14, 20, 24, 30, 31, 32, 33, 34, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 10, 11, 12, 14, 19, 20, 24, 25, 30, 32, 33, 34, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 10, 11, 12, 14, 20, 21, 23, 24, 30, 32, 33, 34, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 10, 12, 13, 14, 19, 20, 24, 25, 30, 31, 32, 34, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 10, 12, 13, 14, 20, 21, 23, 24, 30, 31, 32, 34, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 10, 12, 14, 19, 20, 21, 23, 24, 25, 30, 32, 34, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 11, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 33, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 11, 13, 14, 17, 20, 21, 23, 24, 27, 30, 31, 33, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 11, 13, 14, 19, 20, 21, 23, 24, 25, 30, 31, 33, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 11, 14, 15, 17, 19, 20, 24, 25, 27, 29, 30, 33, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 11, 14, 15, 17, 20, 21, 23, 24, 27, 29, 30, 33, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 11, 14, 15, 19, 20, 21, 23, 24, 25, 29, 30, 33, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 11, 14, 17, 19, 20, 21, 23, 24, 25, 27, 30, 33, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 13, 14, 17, 19, 20, 21, 23, 24, 25, 27, 30, 31, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 10, 11, 12, 13, 19, 20, 24, 25, 31, 32, 33, 34, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 10, 11, 12, 13, 20, 21, 23, 24, 31, 32, 33, 34, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 10, 11, 12, 19, 20, 21, 23, 24, 25, 32, 33, 34, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 10, 12, 13, 19, 20, 21, 23, 24, 25, 31, 32, 34, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 13, 15, 17, 20, 21, 23, 24, 27, 29, 31, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 13, 15, 19, 20, 21, 23, 24, 25, 29, 31, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 13, 17, 19, 20, 21, 23, 24, 25, 27, 31, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 15, 17, 19, 20, 21, 23, 24, 25, 27, 29, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 10, 11, 12, 13, 19, 20, 21, 23, 24, 25, 31, 32, 33, 34, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 11, 12, 13, 14, 20, 24, 30, 31, 32, 33, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 11, 12, 14, 17, 20, 24, 27, 30, 32, 33, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 11, 12, 14, 19, 20, 24, 25, 30, 32, 33, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 11, 12, 14, 20, 21, 23, 24, 30, 32, 33, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 12, 13, 14, 17, 20, 24, 27, 30, 31, 32, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 12, 13, 14, 19, 20, 24, 25, 30, 31, 32, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 12, 13, 14, 20, 21, 23, 24, 30, 31, 32, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 12, 14, 17, 19, 20, 24, 25, 27, 30, 32, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 12, 14, 17, 20, 21, 23, 24, 27, 30, 32, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 12, 14, 19, 20, 21, 23, 24, 25, 30, 32, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 11, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 33, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 11, 13, 14, 17, 20, 21, 23, 24, 27, 30, 31, 33, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 11, 13, 14, 19, 20, 21, 23, 24, 25, 30, 31, 33, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 11, 14, 15, 17, 19, 20, 24, 25, 27, 29, 30, 33, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 11, 14, 15, 17, 20, 21, 23, 24, 27, 29, 30, 33, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 11, 14, 15, 19, 20, 21, 23, 24, 25, 29, 30, 33, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 11, 14, 17, 19, 20, 21, 23, 24, 25, 27, 30, 33, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 11, 12, 13, 14, 17, 20, 24, 27, 30, 31, 32, 33, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 11, 12, 13, 14, 19, 20, 24, 25, 30, 31, 32, 33, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 11, 12, 13, 14, 20, 21, 23, 24, 30, 31, 32, 33, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 11, 12, 14, 17, 19, 20, 24, 25, 27, 30, 32, 33, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 11, 12, 14, 17, 20, 21, 23, 24, 27, 30, 32, 33, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 11, 12, 14, 19, 20, 21, 23, 24, 25, 30, 32, 33, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 12, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 32, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 12, 13, 14, 17, 20, 21, 23, 24, 27, 30, 31, 32, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 12, 13, 14, 19, 20, 21, 23, 24, 25, 30, 31, 32, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 12, 14, 16, 17, 19, 21, 23, 25, 27, 28, 30, 32, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 12, 16, 17, 18, 19, 21, 23, 25, 26, 27, 28, 32, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 12, 16, 17, 19, 21, 22, 23, 25, 27, 28, 32, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 12, 14, 16, 17, 18, 19, 21, 23, 25, 26, 27, 28, 30, 32, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 12, 14, 16, 17, 19, 21, 22, 23, 25, 27, 28, 30, 32, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 12, 16, 17, 18, 19, 21, 22, 23, 25, 26, 27, 28, 32, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 11, 12, 13, 17, 19, 20, 24, 25, 27, 31, 32, 33, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 11, 12, 13, 17, 20, 21, 23, 24, 27, 31, 32, 33, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 11, 12, 13, 19, 20, 21, 23, 24, 25, 31, 32, 33, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 9, 10, 11, 12, 17, 19, 20, 21, 23, 24, 25, 27, 32, 33, 34, 35, 39, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 9, 11, 13, 14, 16, 20, 24, 28, 30, 31, 33, 35, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 9, 11, 14, 16, 17, 20, 24, 27, 28, 30, 33, 35, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 9, 11, 14, 16, 19, 20, 24, 25, 28, 30, 33, 35, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 9, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 35, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 9, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 35, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 16, 20, 24, 28, 30, 32, 33, 34, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 10, 12, 13, 14, 16, 20, 24, 28, 30, 31, 32, 34, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 10, 12, 14, 16, 19, 20, 24, 25, 28, 30, 32, 34, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 11, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 33, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 11, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 33, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 10, 11, 13, 14, 18, 22, 26, 30, 31, 33, 34, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 10, 11, 14, 18, 19, 22, 25, 26, 30, 33, 34, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 9, 11, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 33, 35, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 11, 12, 13, 15, 16, 20, 24, 28, 29, 31, 32, 33, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 11, 12, 13, 16, 20, 21, 23, 24, 28, 31, 32, 33, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 11, 12, 15, 16, 19, 20, 24, 25, 28, 29, 32, 33, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 11, 12, 15, 16, 20, 21, 23, 24, 28, 29, 32, 33, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 11, 12, 16, 19, 20, 21, 23, 24, 25, 28, 32, 33, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 11, 13, 14, 18, 21, 22, 23, 26, 30, 31, 33, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 11, 14, 15, 18, 19, 22, 25, 26, 29, 30, 33, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 11, 14, 15, 18, 21, 22, 23, 26, 29, 30, 33, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 11, 14, 18, 19, 21, 22, 23, 25, 26, 30, 33, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 12, 13, 15, 16, 20, 21, 23, 24, 28, 29, 31, 32, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 14, 15, 18, 19, 21, 22, 23, 25, 26, 29, 30, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 11, 13, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 31, 33, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 11, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 33, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 11, 13, 14, 16, 19, 20, 24, 25, 28, 30, 31, 33, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 11, 13, 14, 16, 20, 21, 23, 24, 28, 30, 31, 33, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 11, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 33, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 11, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 33, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 11, 14, 16, 19, 20, 21, 23, 24, 25, 28, 30, 33, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 13, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 31, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 13, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 31, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 11, 12, 13, 14, 16, 20, 24, 28, 30, 31, 32, 33, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 11, 12, 14, 16, 17, 20, 24, 27, 28, 30, 32, 33, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 11, 12, 14, 16, 19, 20, 24, 25, 28, 30, 32, 33, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 11, 12, 14, 16, 20, 21, 23, 24, 28, 30, 32, 33, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 12, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 32, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 12, 13, 14, 16, 20, 21, 23, 24, 28, 30, 31, 32, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 12, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 32, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 12, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 32, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 12, 14, 18, 19, 21, 22, 23, 25, 26, 30, 32, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 11, 13, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 31, 33, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 11, 13, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 31, 33, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 12, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 32, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 12, 13, 15, 16, 20, 21, 23, 24, 28, 29, 31, 32, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 12, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 32, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 12, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 32, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 12, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 32, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 13, 14, 17, 18, 21, 22, 23, 26, 27, 30, 31, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 12, 13, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 31, 32, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14, 20, 24, 30, 31, 32, 33, 34, 35, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 19, 20, 24, 25, 30, 32, 33, 34, 35, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 9, 10, 12, 13, 14, 19, 20, 24, 25, 30, 31, 32, 34, 35, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 9, 11, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 33, 35, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 10, 11, 12, 13, 14, 19, 20, 24, 25, 30, 31, 32, 33, 34, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 11, 12, 13, 15, 19, 20, 24, 25, 29, 31, 32, 33, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 11, 12, 13, 15, 20, 21, 23, 24, 29, 31, 32, 33, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 11, 12, 13, 19, 20, 21, 23, 24, 25, 31, 32, 33, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 7, 9, 10, 11, 12, 15, 19, 20, 21, 23, 24, 25, 29, 32, 33, 34, 35, 37, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 17, 20, 24, 27, 30, 31, 32, 33, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 19, 20, 24, 25, 30, 31, 32, 33, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 20, 21, 23, 24, 30, 31, 32, 33, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 11, 12, 14, 17, 19, 20, 24, 25, 27, 30, 32, 33, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 11, 12, 14, 17, 20, 21, 23, 24, 27, 30, 32, 33, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 11, 12, 14, 19, 20, 21, 23, 24, 25, 30, 32, 33, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 12, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 32, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 12, 13, 14, 17, 20, 21, 23, 24, 27, 30, 31, 32, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 12, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 32, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 12, 13, 19, 20, 21, 22, 23, 24, 25, 31, 32, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 12, 13, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 31, 32, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 12, 13, 14, 19, 20, 21, 22, 23, 24, 25, 30, 31, 32, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 12, 13, 18, 19, 20, 21, 22, 23, 24, 25, 26, 31, 32, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 11, 12, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 32, 33, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 10, 11, 12, 13, 14, 17, 20, 21, 23, 24, 27, 30, 31, 32, 33, 34, 36, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 11, 12, 13, 15, 17, 19, 20, 24, 25, 27, 29, 31, 32, 33, 34, 35, 41, 42, 43]],
    [44, [1, 2, 3, 9, 10, 11, 12, 13, 15, 17, 20, 21, 23, 24, 27, 29, 31, 32, 33, 34, 35, 41, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 8, 9, 14, 16, 18, 20, 24, 26, 28, 30, 35, 36, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 8, 11, 14, 16, 18, 20, 24, 26, 28, 30, 33, 36, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 8, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 36, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 8, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 36, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 9, 10, 12, 16, 18, 20, 24, 26, 28, 32, 34, 35, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 9, 11, 15, 16, 18, 20, 24, 26, 28, 29, 33, 35, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 9, 11, 16, 18, 19, 20, 24, 25, 26, 28, 33, 35, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 9, 11, 16, 18, 20, 21, 23, 24, 26, 28, 33, 35, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 9, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 35, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 9, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 35, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 10, 11, 12, 16, 18, 20, 24, 26, 28, 32, 33, 34, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 10, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 34, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 11, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 33, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 11, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 33, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 11, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 33, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 11, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 33, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 11, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 33, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 12, 15, 16, 17, 18, 21, 23, 26, 27, 28, 29, 32, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 12, 15, 16, 17, 21, 22, 23, 27, 28, 29, 32, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 9, 11, 14, 16, 18, 20, 24, 26, 28, 30, 33, 35, 36, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 9, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 35, 36, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 9, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 35, 36, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 10, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 34, 36, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 11, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 33, 36, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 11, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 33, 36, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 11, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 33, 36, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 36, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 9, 10, 11, 12, 16, 18, 20, 24, 26, 28, 32, 33, 34, 35, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 9, 10, 12, 16, 18, 19, 20, 24, 25, 26, 28, 32, 34, 35, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 9, 10, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 34, 35, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 9, 11, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 33, 35, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 9, 11, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 33, 35, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 10, 11, 12, 16, 17, 18, 20, 24, 26, 27, 28, 32, 33, 34, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 10, 11, 12, 16, 18, 19, 20, 24, 25, 26, 28, 32, 33, 34, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 10, 11, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 33, 34, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 10, 12, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 32, 34, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 11, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 33, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 8, 9, 11, 14, 18, 19, 20, 24, 25, 26, 30, 33, 35, 36, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 8, 10, 11, 12, 14, 18, 20, 24, 26, 30, 32, 33, 34, 36, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 8, 11, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 33, 36, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 9, 10, 11, 12, 18, 20, 21, 23, 24, 26, 32, 33, 34, 35, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 12, 15, 16, 17, 18, 21, 22, 23, 26, 27, 28, 29, 32, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 8, 10, 11, 12, 14, 17, 18, 20, 24, 26, 27, 30, 32, 33, 34, 36, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 8, 10, 11, 12, 14, 18, 20, 21, 23, 24, 26, 30, 32, 33, 34, 36, 39, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 8, 10, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 34, 36, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 8, 11, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 33, 36, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 8, 11, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 33, 36, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 8, 11, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 33, 36, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 8, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 36, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 8, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 36, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 10, 11, 12, 16, 18, 20, 24, 26, 28, 32, 33, 34, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 10, 12, 13, 15, 20, 21, 23, 24, 29, 31, 32, 34, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 10, 12, 13, 16, 18, 20, 24, 26, 28, 31, 32, 34, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 10, 12, 15, 16, 18, 20, 24, 26, 28, 29, 32, 34, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 10, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 34, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 11, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 33, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 11, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 33, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 11, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 33, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 11, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 33, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 12, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 32, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 12, 13, 15, 20, 21, 22, 23, 24, 29, 31, 32, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 10, 11, 12, 13, 16, 18, 20, 24, 26, 28, 31, 32, 33, 34, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 10, 11, 12, 15, 16, 18, 20, 24, 26, 28, 29, 32, 33, 34, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 10, 11, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 33, 34, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 10, 12, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 32, 34, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 10, 12, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 32, 34, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 11, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 33, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 11, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 33, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 8, 10, 11, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 33, 34, 36, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 8, 10, 12, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 32, 34, 36, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 8, 11, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 33, 36, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 8, 11, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 33, 36, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 9, 10, 11, 12, 13, 16, 18, 20, 24, 26, 28, 31, 32, 33, 34, 35, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 9, 10, 11, 12, 15, 16, 18, 20, 24, 26, 28, 29, 32, 33, 34, 35, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 9, 10, 11, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 33, 34, 35, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 9, 10, 12, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 32, 34, 35, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 10, 11, 12, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 32, 33, 34, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 10, 11, 12, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 32, 33, 34, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 10, 11, 12, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 32, 33, 34, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 10, 12, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 32, 34, 38, 40, 42, 43]],
    [44, [1, 2, 4, 7, 8, 10, 11, 12, 14, 18, 19, 20, 24, 25, 26, 30, 32, 33, 34, 36, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 8, 11, 13, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 31, 33, 36, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 10, 11, 12, 13, 15, 18, 20, 24, 26, 29, 31, 32, 33, 34, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 10, 11, 12, 13, 18, 19, 20, 24, 25, 26, 31, 32, 33, 34, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 10, 11, 12, 13, 18, 20, 21, 23, 24, 26, 31, 32, 33, 34, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 10, 11, 12, 15, 18, 19, 20, 24, 25, 26, 29, 32, 33, 34, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 10, 11, 12, 15, 18, 20, 21, 23, 24, 26, 29, 32, 33, 34, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 10, 12, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 32, 34, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 10, 12, 13, 15, 20, 21, 22, 23, 24, 29, 31, 32, 34, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 12, 13, 15, 18, 20, 21, 22, 23, 24, 26, 29, 31, 32, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 10, 11, 12, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 32, 33, 34, 37, 40, 42, 43]],
    [44, [1, 2, 4, 9, 10, 11, 12, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 32, 33, 34, 35, 40, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 10, 11, 14, 18, 19, 22, 25, 26, 30, 33, 34, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 11, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 33, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 11, 13, 15, 16, 20, 21, 23, 24, 28, 29, 31, 33, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 11, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 33, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 11, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 33, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 7, 9, 11, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 33, 35, 37, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 9, 11, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 33, 35, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 9, 11, 13, 14, 16, 20, 21, 23, 24, 28, 30, 31, 33, 35, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 9, 11, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 33, 35, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 8, 9, 11, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 33, 35, 36, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 12, 13, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 31, 32, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 9, 12, 13, 16, 17, 20, 21, 22, 23, 24, 27, 28, 31, 32, 35, 38, 39, 42, 43]],
    [44, [1, 2, 5, 6, 10, 12, 14, 16, 17, 18, 21, 22, 23, 26, 27, 28, 30, 32, 34, 38, 39, 42, 43]],
    [44, [1, 2, 5, 9, 12, 13, 14, 16, 17, 20, 21, 22, 23, 24, 27, 28, 30, 31, 32, 35, 39, 42, 43]],
    [44, [1, 2, 6, 7, 9, 10, 11, 12, 13, 15, 16, 20, 24, 28, 29, 31, 32, 33, 34, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 10, 11, 12, 13, 16, 20, 21, 23, 24, 28, 31, 32, 33, 34, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 7, 9, 10, 11, 12, 15, 16, 20, 21, 23, 24, 28, 29, 32, 33, 34, 35, 37, 38, 42, 43]],
    [44, [1, 2, 6, 8, 9, 10, 11, 12, 13, 14, 16, 20, 24, 28, 30, 31, 32, 33, 34, 35, 36, 38, 42, 43]],
    [44, [1, 2, 6, 8, 9, 10, 11, 12, 14, 16, 20, 21, 23, 24, 28, 30, 32, 33, 34, 35, 36, 38, 42, 43]],
    [44, [1, 3, 4, 5, 7, 8, 12, 15, 16, 17, 19, 21, 23, 25, 27, 28, 29, 32, 36, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 7, 8, 10, 12, 15, 18, 19, 21, 22, 23, 25, 26, 29, 32, 34, 36, 37, 40, 41, 43]],
    [44, [1, 3, 5, 7, 9, 11, 13, 15, 17, 19, 21, 22, 23, 25, 27, 29, 31, 33, 35, 37, 39, 41, 43]],
    [44, [1, 3, 5, 8, 12, 14, 16, 17, 18, 19, 21, 22, 23, 25, 26, 27, 28, 30, 32, 36, 39, 41, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 16, 18, 20, 24, 26, 28, 30, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 14, 16, 18, 20, 24, 26, 28, 30, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 16, 18, 20, 24, 26, 28, 32, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 16, 18, 20, 24, 26, 28, 31, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 15, 16, 18, 20, 24, 26, 28, 29, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 16, 17, 18, 20, 24, 26, 27, 28, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 16, 18, 19, 20, 24, 25, 26, 28, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 16, 18, 20, 21, 23, 24, 26, 28, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 13, 16, 18, 19, 20, 24, 25, 26, 28, 31, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 16, 18, 20, 24, 26, 28, 32, 33, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 12, 13, 16, 18, 20, 24, 26, 28, 31, 32, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 12, 15, 16, 18, 20, 24, 26, 28, 29, 32, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 12, 16, 17, 18, 20, 24, 26, 27, 28, 32, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 12, 16, 18, 19, 20, 24, 25, 26, 28, 32, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 13, 16, 18, 19, 20, 24, 25, 26, 28, 31, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 13, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 31, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 13, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 31, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 13, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 31, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 13, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 31, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 16, 18, 20, 24, 26, 28, 30, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 11, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 33, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 11, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 33, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 11, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 33, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 11, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 33, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 11, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 33, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 13, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 31, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 13, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 31, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 13, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 31, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 14, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 30, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 16, 18, 20, 24, 26, 28, 32, 33, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 12, 13, 16, 18, 20, 24, 26, 28, 31, 32, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 12, 16, 17, 18, 20, 24, 26, 27, 28, 32, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 12, 16, 18, 19, 20, 24, 25, 26, 28, 32, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 13, 16, 18, 19, 20, 24, 25, 26, 28, 31, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 13, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 31, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 13, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 31, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 13, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 31, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 13, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 31, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 16, 18, 20, 24, 26, 28, 31, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 15, 16, 18, 20, 24, 26, 28, 29, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 16, 17, 18, 20, 24, 26, 27, 28, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 16, 18, 19, 20, 24, 25, 26, 28, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 13, 16, 18, 19, 20, 24, 25, 26, 28, 31, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 13, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 31, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 13, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 31, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 13, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 31, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 13, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 31, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 13, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 31, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 13, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 31, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 13, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 31, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 18, 20, 24, 26, 30, 32, 34, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 14, 18, 20, 24, 26, 30, 31, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 14, 15, 18, 20, 24, 26, 29, 30, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 14, 17, 18, 20, 24, 26, 27, 30, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 14, 18, 19, 20, 24, 25, 26, 30, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 14, 18, 20, 21, 23, 24, 26, 30, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 17, 18, 20, 24, 26, 27, 30, 31, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 18, 20, 21, 23, 24, 26, 30, 31, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 14, 18, 20, 24, 26, 30, 32, 33, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 12, 13, 14, 18, 20, 24, 26, 30, 31, 32, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 12, 14, 15, 18, 20, 24, 26, 29, 30, 32, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 12, 14, 18, 19, 20, 24, 25, 26, 30, 32, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 12, 14, 18, 20, 21, 23, 24, 26, 30, 32, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 13, 14, 17, 18, 20, 24, 26, 27, 30, 31, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 13, 14, 18, 20, 21, 23, 24, 26, 30, 31, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 12, 15, 16, 17, 19, 21, 23, 25, 27, 28, 29, 32, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 13, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 31, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 13, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 31, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 13, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 31, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 13, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 31, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 13, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 31, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 13, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 31, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 14, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 30, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 14, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 30, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 14, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 30, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 18, 20, 24, 26, 31, 32, 33, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 18, 20, 24, 26, 29, 32, 33, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 17, 18, 20, 24, 26, 27, 32, 33, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 18, 19, 20, 24, 25, 26, 32, 33, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 18, 20, 21, 23, 24, 26, 32, 33, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 12, 13, 15, 18, 20, 24, 26, 29, 31, 32, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 12, 13, 18, 19, 20, 24, 25, 26, 31, 32, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 12, 13, 18, 20, 21, 23, 24, 26, 31, 32, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 12, 15, 17, 18, 20, 24, 26, 27, 29, 32, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 12, 15, 18, 20, 21, 23, 24, 26, 29, 32, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 12, 17, 18, 19, 20, 24, 25, 26, 27, 32, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 12, 17, 18, 20, 21, 23, 24, 26, 27, 32, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 12, 18, 19, 20, 21, 23, 24, 25, 26, 32, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 13, 17, 18, 20, 21, 23, 24, 26, 27, 31, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 13, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 31, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 13, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 31, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 13, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 31, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 13, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 31, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 15, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 29, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 11, 12, 13, 15, 18, 20, 24, 26, 29, 31, 32, 33, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 11, 12, 13, 18, 19, 20, 24, 25, 26, 31, 32, 33, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 11, 12, 13, 18, 20, 21, 23, 24, 26, 31, 32, 33, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 11, 12, 15, 17, 18, 20, 24, 26, 27, 29, 32, 33, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 11, 12, 15, 18, 19, 20, 24, 25, 26, 29, 32, 33, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 11, 12, 15, 18, 20, 21, 23, 24, 26, 29, 32, 33, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 11, 12, 17, 18, 19, 20, 24, 25, 26, 27, 32, 33, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 11, 12, 17, 18, 20, 21, 23, 24, 26, 27, 32, 33, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 11, 12, 18, 19, 20, 21, 23, 24, 25, 26, 32, 33, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 12, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 32, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 12, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 32, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 12, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 32, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 12, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 32, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 12, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 32, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 12, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 32, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 12, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 32, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 13, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 31, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 13, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 31, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 13, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 31, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 11, 13, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 31, 33, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 14, 18, 20, 24, 26, 30, 32, 33, 34, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14, 18, 20, 24, 26, 30, 31, 32, 34, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 10, 12, 14, 15, 18, 20, 24, 26, 29, 30, 32, 34, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 10, 12, 14, 18, 19, 20, 24, 25, 26, 30, 32, 34, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 10, 12, 14, 18, 20, 21, 23, 24, 26, 30, 32, 34, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 11, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 33, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 11, 13, 14, 17, 18, 20, 24, 26, 27, 30, 31, 33, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 11, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 33, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 11, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 33, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 11, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 33, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 11, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 33, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 11, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 33, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 11, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 33, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 13, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 31, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 13, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 31, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 14, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 30, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 14, 18, 20, 24, 26, 30, 31, 32, 33, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 11, 12, 14, 15, 18, 20, 24, 26, 29, 30, 32, 33, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 11, 12, 14, 17, 18, 20, 24, 26, 27, 30, 32, 33, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 11, 12, 14, 18, 19, 20, 24, 25, 26, 30, 32, 33, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 11, 12, 14, 18, 20, 21, 23, 24, 26, 30, 32, 33, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 12, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 32, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 12, 13, 14, 17, 18, 20, 24, 26, 27, 30, 31, 32, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 12, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 32, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 12, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 32, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 12, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 32, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 12, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 32, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 12, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 32, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 12, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 32, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 11, 13, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 31, 33, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 11, 13, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 31, 33, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 11, 13, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 31, 33, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 11, 14, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 30, 33, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 11, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 33, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 11, 14, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 30, 33, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 13, 14, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 30, 31, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 15, 18, 20, 24, 26, 29, 31, 32, 33, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 17, 18, 20, 24, 26, 27, 31, 32, 33, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 18, 19, 20, 24, 25, 26, 31, 32, 33, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 18, 20, 21, 23, 24, 26, 31, 32, 33, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 11, 12, 15, 17, 18, 20, 24, 26, 27, 29, 32, 33, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 11, 12, 15, 18, 20, 21, 23, 24, 26, 29, 32, 33, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 11, 12, 17, 18, 19, 20, 24, 25, 26, 27, 32, 33, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 11, 12, 17, 18, 20, 21, 23, 24, 26, 27, 32, 33, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 11, 12, 18, 19, 20, 21, 23, 24, 25, 26, 32, 33, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 12, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 32, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 12, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 32, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 12, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 32, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 12, 13, 17, 18, 20, 21, 23, 24, 26, 27, 31, 32, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 12, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 32, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 12, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 32, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 12, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 32, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 13, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 31, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 13, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 31, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 11, 13, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 31, 33, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 11, 12, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 32, 33, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 11, 12, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 32, 33, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 11, 12, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 32, 33, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 11, 12, 13, 17, 18, 20, 21, 23, 24, 26, 27, 31, 32, 33, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 11, 12, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 32, 33, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 11, 12, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 32, 33, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 12, 13, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 31, 32, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 9, 11, 14, 16, 18, 20, 24, 26, 28, 30, 33, 35, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 9, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 35, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 9, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 35, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 9, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 35, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 12, 14, 15, 19, 21, 23, 25, 29, 30, 32, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 12, 15, 18, 19, 21, 23, 25, 26, 29, 32, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 12, 15, 19, 21, 22, 23, 25, 29, 32, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 11, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 33, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 11, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 33, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 11, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 33, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 11, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 33, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 11, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 33, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 12, 14, 15, 18, 19, 21, 23, 25, 26, 29, 30, 32, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 12, 14, 15, 19, 21, 22, 23, 25, 29, 30, 32, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 12, 15, 18, 19, 21, 22, 23, 25, 26, 29, 32, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 13, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 31, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 13, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 31, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 14, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 30, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 16, 18, 20, 24, 26, 28, 32, 33, 34, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 10, 12, 13, 16, 18, 20, 24, 26, 28, 31, 32, 34, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 10, 12, 16, 18, 19, 20, 24, 25, 26, 28, 32, 34, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 13, 16, 18, 19, 20, 24, 25, 26, 28, 31, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 13, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 31, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 13, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 31, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 13, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 31, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 13, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 31, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 10, 11, 12, 13, 16, 18, 20, 24, 26, 28, 31, 32, 33, 34, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 10, 11, 12, 15, 16, 18, 20, 24, 26, 28, 29, 32, 33, 34, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 10, 11, 12, 16, 18, 19, 20, 24, 25, 26, 28, 32, 33, 34, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 10, 11, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 33, 34, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 10, 12, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 32, 34, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 10, 12, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 32, 34, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 10, 12, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 32, 34, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 10, 12, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 32, 34, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 10, 12, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 32, 34, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 13, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 31, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 13, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 31, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 13, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 31, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 13, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 31, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 13, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 31, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 13, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 31, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 10, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 34, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 11, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 33, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 11, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 33, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 11, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 33, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 11, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 33, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 13, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 31, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 13, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 31, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 10, 11, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 33, 34, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 10, 12, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 32, 34, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 10, 12, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 32, 34, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 10, 12, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 32, 34, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 10, 12, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 32, 34, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 11, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 33, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 11, 13, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 31, 33, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 11, 13, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 31, 33, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 11, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 33, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 11, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 33, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 11, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 33, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 11, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 33, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 13, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 31, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 13, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 31, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 11, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 33, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 11, 13, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 31, 33, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 11, 13, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 31, 33, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 11, 13, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 31, 33, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 11, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 33, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 11, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 33, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 11, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 33, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 13, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 31, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 13, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 31, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 11, 12, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 32, 33, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 11, 12, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 32, 33, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 11, 12, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 32, 33, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 11, 12, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 32, 33, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 11, 12, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 32, 33, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 11, 12, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 32, 33, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 11, 12, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 32, 33, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 11, 12, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 32, 33, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 12, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 32, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 12, 13, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 31, 32, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 12, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 32, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 12, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 32, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 12, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 32, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 11, 13, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 31, 33, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 11, 13, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 31, 33, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 18, 20, 24, 26, 30, 32, 33, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 14, 18, 20, 24, 26, 30, 31, 32, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 12, 14, 15, 18, 20, 24, 26, 29, 30, 32, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 12, 14, 18, 19, 20, 24, 25, 26, 30, 32, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 12, 14, 18, 20, 21, 23, 24, 26, 30, 32, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 11, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 33, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 11, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 33, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 11, 13, 14, 18, 20, 21, 23, 24, 26, 30, 31, 33, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 11, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 33, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 11, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 33, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 11, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 33, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 12, 13, 15, 19, 20, 21, 23, 24, 25, 29, 31, 32, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 13, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 31, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 13, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 31, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 13, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 31, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 14, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 30, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 11, 12, 13, 14, 18, 20, 24, 26, 30, 31, 32, 33, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 11, 12, 14, 15, 18, 20, 24, 26, 29, 30, 32, 33, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 11, 12, 14, 18, 19, 20, 24, 25, 26, 30, 32, 33, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 11, 12, 14, 18, 20, 21, 23, 24, 26, 30, 32, 33, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 12, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 32, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 12, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 32, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 12, 13, 14, 18, 20, 21, 23, 24, 26, 30, 31, 32, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 12, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 32, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 12, 14, 15, 18, 19, 21, 23, 25, 26, 29, 30, 32, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 12, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 32, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 12, 14, 15, 19, 21, 22, 23, 25, 29, 30, 32, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 12, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 32, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 12, 15, 18, 19, 21, 22, 23, 25, 26, 29, 32, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 13, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 31, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 13, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 31, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 13, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 31, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 13, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 31, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 13, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 31, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 13, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 31, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 14, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 30, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 12, 14, 15, 18, 19, 21, 22, 23, 25, 26, 29, 30, 32, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 13, 14, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 30, 31, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 13, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 31, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 11, 12, 13, 15, 18, 20, 24, 26, 29, 31, 32, 33, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 11, 12, 13, 18, 19, 20, 24, 25, 26, 31, 32, 33, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 11, 12, 13, 18, 20, 21, 23, 24, 26, 31, 32, 33, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 11, 12, 15, 18, 19, 20, 24, 25, 26, 29, 32, 33, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 11, 12, 15, 18, 20, 21, 23, 24, 26, 29, 32, 33, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 11, 12, 18, 19, 20, 21, 23, 24, 25, 26, 32, 33, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 12, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 32, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 12, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 32, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 12, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 32, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 12, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 32, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 13, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 31, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 11, 13, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 31, 33, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 11, 12, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 32, 33, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 11, 12, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 32, 33, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 10, 11, 12, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 32, 33, 34, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 18, 20, 24, 26, 30, 31, 32, 33, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 11, 12, 14, 15, 18, 20, 24, 26, 29, 30, 32, 33, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 11, 12, 14, 18, 19, 20, 24, 25, 26, 30, 32, 33, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 11, 12, 14, 18, 20, 21, 23, 24, 26, 30, 32, 33, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 12, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 32, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 12, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 32, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 12, 13, 14, 18, 20, 21, 23, 24, 26, 30, 31, 32, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 12, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 32, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 12, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 32, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 12, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 32, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 11, 13, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 31, 33, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 11, 13, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 31, 33, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 11, 12, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 32, 33, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 11, 12, 13, 14, 17, 18, 20, 24, 26, 27, 30, 31, 32, 33, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 11, 12, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 32, 33, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 11, 12, 13, 14, 18, 20, 21, 23, 24, 26, 30, 31, 32, 33, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 11, 12, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 32, 33, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 11, 12, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 32, 33, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 11, 12, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 32, 33, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 11, 12, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 32, 33, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 11, 12, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 32, 33, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 12, 13, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 31, 32, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 12, 13, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 31, 32, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 12, 13, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 31, 32, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 12, 13, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 31, 32, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 12, 13, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 31, 32, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 12, 14, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 30, 32, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 12, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 32, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 11, 13, 14, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 30, 31, 33, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 11, 13, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 31, 33, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 11, 12, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 32, 33, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 11, 12, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 32, 33, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 11, 12, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 32, 33, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 11, 12, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 32, 33, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 11, 12, 13, 17, 18, 20, 21, 23, 24, 26, 27, 31, 32, 33, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 11, 12, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 32, 33, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 11, 12, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 32, 33, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 12, 13, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 31, 32, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 12, 13, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 31, 32, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 11, 12, 13, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 31, 32, 33, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 10, 11, 12, 13, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 31, 32, 33, 34, 40, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 9, 11, 13, 14, 16, 20, 24, 28, 30, 31, 33, 35, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 9, 11, 14, 16, 17, 20, 24, 27, 28, 30, 33, 35, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 9, 11, 14, 16, 19, 20, 24, 25, 28, 30, 33, 35, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 9, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 35, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 9, 13, 14, 16, 19, 20, 24, 25, 28, 30, 31, 35, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 9, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 35, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 14, 16, 20, 24, 28, 30, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 10, 12, 13, 14, 16, 20, 24, 28, 30, 31, 32, 34, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 16, 19, 20, 24, 25, 28, 30, 32, 34, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 11, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 33, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 11, 13, 14, 16, 19, 20, 24, 25, 28, 30, 31, 33, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 11, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 33, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 13, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 31, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 18, 22, 26, 30, 31, 33, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 15, 18, 22, 26, 29, 30, 33, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 17, 18, 22, 26, 27, 30, 33, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 18, 19, 22, 25, 26, 30, 33, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 18, 21, 22, 23, 26, 30, 33, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 13, 14, 15, 18, 22, 26, 29, 30, 31, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 13, 14, 17, 18, 22, 26, 27, 30, 31, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 13, 14, 18, 19, 22, 25, 26, 30, 31, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 13, 14, 18, 21, 22, 23, 26, 30, 31, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 14, 15, 17, 18, 22, 26, 27, 29, 30, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 14, 15, 18, 19, 22, 25, 26, 29, 30, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 14, 15, 18, 21, 22, 23, 26, 29, 30, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 14, 17, 18, 21, 22, 23, 26, 27, 30, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 13, 15, 16, 17, 20, 24, 27, 28, 29, 31, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 13, 15, 16, 19, 20, 24, 25, 28, 29, 31, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 13, 15, 16, 20, 21, 23, 24, 28, 29, 31, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 13, 16, 17, 19, 20, 24, 25, 27, 28, 31, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 13, 16, 19, 20, 21, 23, 24, 25, 28, 31, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 15, 16, 19, 20, 21, 23, 24, 25, 28, 29, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 13, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 31, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 13, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 31, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 13, 15, 16, 19, 20, 21, 23, 24, 25, 28, 29, 31, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 13, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 31, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 15, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 29, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 11, 12, 13, 16, 20, 21, 23, 24, 28, 31, 32, 33, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 11, 12, 16, 19, 20, 21, 23, 24, 25, 28, 32, 33, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 11, 13, 14, 15, 18, 22, 26, 29, 30, 31, 33, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 11, 13, 14, 17, 18, 22, 26, 27, 30, 31, 33, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 11, 14, 15, 17, 18, 22, 26, 27, 29, 30, 33, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 11, 14, 15, 18, 19, 22, 25, 26, 29, 30, 33, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 11, 14, 15, 18, 21, 22, 23, 26, 29, 30, 33, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 11, 14, 17, 18, 19, 22, 25, 26, 27, 30, 33, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 11, 14, 17, 18, 21, 22, 23, 26, 27, 30, 33, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 11, 14, 18, 19, 21, 22, 23, 25, 26, 30, 33, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 14, 15, 17, 18, 19, 22, 25, 26, 27, 29, 30, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 14, 15, 17, 18, 21, 22, 23, 26, 27, 29, 30, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 14, 15, 18, 19, 21, 22, 23, 25, 26, 29, 30, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 14, 17, 18, 19, 21, 22, 23, 25, 26, 27, 30, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 13, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 31, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 13, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 31, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 13, 15, 16, 19, 20, 21, 23, 24, 25, 28, 29, 31, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 11, 13, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 31, 33, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 11, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 33, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 11, 13, 14, 16, 19, 20, 24, 25, 28, 30, 31, 33, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 11, 13, 14, 16, 20, 21, 23, 24, 28, 30, 31, 33, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 11, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 33, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 11, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 33, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 11, 14, 16, 19, 20, 21, 23, 24, 25, 28, 30, 33, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 13, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 31, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 13, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 31, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 13, 14, 16, 19, 20, 21, 23, 24, 25, 28, 30, 31, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 14, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 30, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 11, 12, 13, 14, 16, 20, 24, 28, 30, 31, 32, 33, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 11, 12, 14, 16, 17, 20, 24, 27, 28, 30, 32, 33, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 11, 12, 14, 16, 19, 20, 24, 25, 28, 30, 32, 33, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 11, 12, 14, 16, 20, 21, 23, 24, 28, 30, 32, 33, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 12, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 32, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 12, 13, 14, 16, 20, 21, 23, 24, 28, 30, 31, 32, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 12, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 32, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 12, 14, 16, 17, 19, 21, 23, 25, 27, 28, 30, 32, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 12, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 32, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 12, 14, 16, 19, 20, 21, 23, 24, 25, 28, 30, 32, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 12, 16, 17, 18, 19, 21, 23, 25, 26, 27, 28, 32, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 12, 16, 17, 19, 21, 22, 23, 25, 27, 28, 32, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 11, 13, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 31, 33, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 11, 13, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 31, 33, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 11, 13, 14, 16, 19, 20, 21, 23, 24, 25, 28, 30, 31, 33, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 12, 14, 16, 17, 18, 19, 21, 23, 25, 26, 27, 28, 30, 32, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 12, 14, 16, 17, 19, 21, 22, 23, 25, 27, 28, 30, 32, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 12, 16, 17, 18, 19, 21, 22, 23, 25, 26, 27, 28, 32, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 10, 11, 13, 14, 15, 18, 22, 26, 29, 30, 31, 33, 34, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 10, 11, 13, 14, 17, 18, 22, 26, 27, 30, 31, 33, 34, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 10, 11, 13, 14, 18, 19, 22, 25, 26, 30, 31, 33, 34, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 10, 11, 14, 17, 18, 21, 22, 23, 26, 27, 30, 33, 34, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 10, 11, 14, 18, 19, 21, 22, 23, 25, 26, 30, 33, 34, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 13, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 31, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 13, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 31, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 9, 11, 13, 15, 16, 19, 20, 21, 23, 24, 25, 28, 29, 31, 33, 35, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 12, 13, 16, 17, 20, 21, 23, 24, 27, 28, 31, 32, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 13, 14, 17, 18, 19, 22, 25, 26, 27, 30, 31, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 14, 15, 17, 18, 21, 22, 23, 26, 27, 29, 30, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 10, 11, 14, 17, 18, 19, 21, 22, 23, 25, 26, 27, 30, 33, 34, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 13, 14, 20, 24, 30, 31, 32, 33, 34, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 14, 19, 20, 24, 25, 30, 32, 33, 34, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 10, 12, 13, 14, 19, 20, 24, 25, 30, 31, 32, 34, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 11, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 33, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 11, 14, 15, 17, 19, 20, 24, 25, 27, 29, 30, 33, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 10, 11, 12, 13, 14, 19, 20, 24, 25, 30, 31, 32, 33, 34, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 10, 11, 12, 13, 14, 20, 21, 23, 24, 30, 31, 32, 33, 34, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 10, 11, 12, 14, 19, 20, 21, 23, 24, 25, 30, 32, 33, 34, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 10, 12, 13, 14, 19, 20, 21, 23, 24, 25, 30, 31, 32, 34, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 11, 13, 14, 17, 19, 20, 21, 23, 24, 25, 27, 30, 31, 33, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 10, 11, 12, 13, 19, 20, 21, 23, 24, 25, 31, 32, 33, 34, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 10, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 34, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 11, 13, 15, 17, 19, 21, 22, 23, 25, 27, 29, 31, 33, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 11, 12, 13, 14, 17, 20, 24, 27, 30, 31, 32, 33, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 11, 12, 13, 14, 19, 20, 24, 25, 30, 31, 32, 33, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 11, 12, 13, 14, 20, 21, 23, 24, 30, 31, 32, 33, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 11, 12, 14, 17, 19, 20, 24, 25, 27, 30, 32, 33, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 11, 12, 14, 17, 20, 21, 23, 24, 27, 30, 32, 33, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 11, 12, 14, 19, 20, 21, 23, 24, 25, 30, 32, 33, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 12, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 32, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 12, 13, 14, 17, 20, 21, 23, 24, 27, 30, 31, 32, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 12, 13, 14, 19, 20, 21, 23, 24, 25, 30, 31, 32, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 12, 14, 17, 19, 20, 21, 23, 24, 25, 27, 30, 32, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 12, 13, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 31, 32, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 11, 12, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 32, 33, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 11, 12, 13, 14, 17, 20, 21, 23, 24, 27, 30, 31, 32, 33, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 11, 12, 13, 14, 19, 20, 21, 23, 24, 25, 30, 31, 32, 33, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 12, 14, 16, 17, 18, 19, 21, 23, 25, 26, 27, 28, 30, 32, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 12, 14, 16, 17, 19, 21, 22, 23, 25, 27, 28, 30, 32, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 12, 16, 17, 18, 19, 21, 22, 23, 25, 26, 27, 28, 32, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 12, 14, 16, 17, 18, 19, 21, 22, 23, 25, 26, 27, 28, 30, 32, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 9, 11, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 33, 35, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 9, 11, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 33, 35, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 10, 11, 12, 13, 14, 16, 20, 24, 28, 30, 31, 32, 33, 34, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 16, 19, 20, 24, 25, 28, 30, 32, 33, 34, 36, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 11, 12, 13, 15, 16, 20, 21, 23, 24, 28, 29, 31, 32, 33, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 7, 10, 11, 14, 15, 18, 19, 21, 22, 23, 25, 26, 29, 30, 33, 34, 37, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 11, 13, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 31, 33, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 9, 11, 13, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 31, 33, 35, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 11, 12, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 32, 33, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 11, 12, 13, 14, 16, 20, 21, 23, 24, 28, 30, 31, 32, 33, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 11, 12, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 32, 33, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 11, 12, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 32, 33, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 12, 13, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 31, 32, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 6, 10, 11, 12, 13, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 31, 32, 33, 34, 38, 41, 42, 43]],
    [44, [1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14, 19, 20, 24, 25, 30, 31, 32, 33, 34, 35, 36, 37, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 32, 33, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 17, 20, 21, 23, 24, 27, 30, 31, 32, 33, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 12, 13, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 31, 32, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 12, 13, 14, 19, 20, 21, 22, 23, 24, 25, 30, 31, 32, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 12, 13, 18, 19, 20, 21, 22, 23, 24, 25, 26, 31, 32, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 12, 13, 14, 18, 19, 20, 21, 22, 23, 24, 25, 26, 30, 31, 32, 35, 36, 41, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 8, 9, 11, 14, 16, 18, 20, 24, 26, 28, 30, 33, 35, 36, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 8, 9, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 35, 36, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 8, 10, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 34, 36, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 8, 11, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 33, 36, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 8, 11, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 33, 36, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 8, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 36, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 16, 18, 20, 24, 26, 28, 32, 33, 34, 35, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 9, 10, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 34, 35, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 9, 11, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 33, 35, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 9, 11, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 33, 35, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 10, 11, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 33, 34, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 11, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 33, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 12, 15, 16, 17, 18, 21, 22, 23, 26, 27, 28, 29, 32, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 9, 10, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 34, 35, 36, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 9, 11, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 33, 35, 36, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 9, 11, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 33, 35, 36, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 10, 11, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 33, 34, 36, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 10, 12, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 32, 34, 36, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 10, 12, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 32, 34, 36, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 11, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 33, 36, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 9, 10, 11, 12, 16, 18, 19, 20, 24, 25, 26, 28, 32, 33, 34, 35, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 9, 10, 11, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 33, 34, 35, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 10, 11, 12, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 32, 33, 34, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 9, 12, 13, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 31, 32, 35, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 8, 10, 11, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 33, 34, 36, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 8, 10, 12, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 32, 34, 36, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 8, 11, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 33, 36, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 8, 11, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 33, 36, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 10, 11, 12, 13, 16, 18, 20, 24, 26, 28, 31, 32, 33, 34, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 10, 11, 12, 15, 16, 18, 20, 24, 26, 28, 29, 32, 33, 34, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 10, 11, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 33, 34, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 10, 12, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 32, 34, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 10, 12, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 32, 34, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 10, 12, 13, 15, 20, 21, 22, 23, 24, 29, 31, 32, 34, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 10, 12, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 32, 34, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 10, 12, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 32, 34, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 12, 13, 15, 18, 20, 21, 22, 23, 24, 26, 29, 31, 32, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 10, 11, 12, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 32, 33, 34, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 10, 11, 12, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 32, 33, 34, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 8, 10, 11, 12, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 32, 33, 34, 36, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 9, 10, 11, 12, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 32, 33, 34, 35, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 10, 11, 12, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 32, 33, 34, 38, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 10, 11, 12, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 32, 33, 34, 35, 37, 40, 42, 43]],
    [44, [1, 2, 4, 7, 9, 10, 12, 13, 15, 18, 20, 21, 22, 23, 24, 26, 29, 31, 32, 34, 35, 37, 40, 42, 43]],
    [44, [1, 2, 5, 6, 9, 12, 13, 14, 16, 17, 20, 21, 22, 23, 24, 27, 28, 30, 31, 32, 35, 38, 39, 42, 43]],
    [44, [1, 3, 4, 5, 7, 8, 12, 15, 16, 17, 18, 19, 21, 23, 25, 26, 27, 28, 29, 32, 36, 37, 39, 40, 41, 43]],
    [44, [1, 3, 4, 5, 7, 8, 12, 15, 16, 17, 19, 21, 22, 23, 25, 27, 28, 29, 32, 36, 37, 39, 40, 41, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 14, 16, 18, 20, 24, 26, 28, 30, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 12, 15, 16, 17, 19, 21, 23, 25, 27, 28, 29, 32, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 31, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 31, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 31, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 14, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 30, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 16, 18, 20, 24, 26, 28, 32, 33, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13, 16, 18, 20, 24, 26, 28, 31, 32, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 15, 16, 18, 20, 24, 26, 28, 29, 32, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 16, 17, 18, 20, 24, 26, 27, 28, 32, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 16, 18, 19, 20, 24, 25, 26, 28, 32, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 16, 18, 19, 20, 24, 25, 26, 28, 31, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 13, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 31, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 13, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 31, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 13, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 31, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 13, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 31, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 16, 18, 20, 24, 26, 28, 31, 32, 33, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 15, 16, 18, 20, 24, 26, 28, 29, 32, 33, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 16, 17, 18, 20, 24, 26, 27, 28, 32, 33, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 16, 18, 19, 20, 24, 25, 26, 28, 32, 33, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 33, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 12, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 32, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 12, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 32, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 12, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 32, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 12, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 32, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 12, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 32, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 12, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 32, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 12, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 32, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 12, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 32, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 12, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 32, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 13, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 31, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 13, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 31, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 13, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 31, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 13, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 31, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 13, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 31, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 13, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 31, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 13, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 31, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 13, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 31, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 34, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 13, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 31, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 13, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 31, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 13, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 31, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 14, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 30, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 33, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 32, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 32, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 32, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 32, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 32, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 11, 13, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 31, 33, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 11, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 33, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 11, 13, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 31, 33, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 11, 13, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 31, 33, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 11, 14, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 30, 33, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 11, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 33, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 11, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 33, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 11, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 33, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 11, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 33, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 11, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 33, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 13, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 31, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 13, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 31, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 13, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 31, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 13, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 31, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 13, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 31, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 14, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 30, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 14, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 30, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 14, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 30, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 16, 18, 20, 24, 26, 28, 31, 32, 33, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 16, 17, 18, 20, 24, 26, 27, 28, 32, 33, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 16, 18, 19, 20, 24, 25, 26, 28, 32, 33, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 33, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 12, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 32, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 12, 13, 16, 18, 19, 20, 24, 25, 26, 28, 31, 32, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 12, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 32, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 12, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 32, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 12, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 32, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 12, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 32, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 13, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 31, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 13, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 31, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 13, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 31, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 13, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 31, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 13, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 31, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 13, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 31, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 13, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 31, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 16, 18, 19, 20, 24, 25, 26, 28, 31, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 13, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 31, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 13, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 31, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 13, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 31, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 13, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 31, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 13, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 31, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 13, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 31, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 11, 13, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 31, 33, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 18, 20, 24, 26, 30, 32, 33, 34, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14, 18, 20, 24, 26, 30, 31, 32, 34, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 15, 18, 20, 24, 26, 29, 30, 32, 34, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 18, 19, 20, 24, 25, 26, 30, 32, 34, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 18, 20, 21, 23, 24, 26, 30, 32, 34, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 14, 17, 18, 20, 24, 26, 27, 30, 31, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 14, 18, 20, 21, 23, 24, 26, 30, 31, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 31, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 31, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 31, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 31, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 31, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 31, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 14, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 30, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 14, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 30, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 14, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 30, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 14, 18, 20, 24, 26, 30, 31, 32, 33, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 14, 15, 18, 20, 24, 26, 29, 30, 32, 33, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 14, 18, 19, 20, 24, 25, 26, 30, 32, 33, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 14, 18, 20, 21, 23, 24, 26, 30, 32, 33, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 12, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 32, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 12, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 32, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 12, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 32, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 12, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 32, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 12, 15, 16, 17, 19, 21, 23, 25, 27, 28, 29, 32, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 13, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 31, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 13, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 31, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 13, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 31, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 13, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 31, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 13, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 31, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 13, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 31, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 14, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 30, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 14, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 30, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 14, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 30, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 12, 14, 15, 16, 17, 19, 21, 23, 25, 27, 28, 29, 30, 32, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 12, 15, 16, 17, 18, 19, 21, 23, 25, 26, 27, 28, 29, 32, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 12, 15, 16, 17, 19, 21, 22, 23, 25, 27, 28, 29, 32, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 13, 14, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 30, 31, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 13, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 31, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 13, 14, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 30, 31, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 13, 14, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 30, 31, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 15, 18, 20, 24, 26, 29, 31, 32, 33, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 18, 19, 20, 24, 25, 26, 31, 32, 33, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 18, 20, 21, 23, 24, 26, 31, 32, 33, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 17, 18, 20, 24, 26, 27, 29, 32, 33, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 18, 20, 21, 23, 24, 26, 29, 32, 33, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 17, 18, 19, 20, 24, 25, 26, 27, 32, 33, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 17, 18, 20, 21, 23, 24, 26, 27, 32, 33, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 18, 19, 20, 21, 23, 24, 25, 26, 32, 33, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 12, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 32, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 12, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 32, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 12, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 32, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 12, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 32, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 13, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 31, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 13, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 31, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 13, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 31, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 13, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 31, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 11, 15, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 29, 33, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 11, 12, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 32, 33, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 11, 12, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 32, 33, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 11, 12, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 32, 33, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 11, 12, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 32, 33, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 11, 12, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 32, 33, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 11, 12, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 32, 33, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 11, 12, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 32, 33, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 12, 13, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 31, 32, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 18, 20, 24, 26, 30, 31, 32, 33, 34, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 14, 15, 18, 20, 24, 26, 29, 30, 32, 33, 34, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 14, 18, 19, 20, 24, 25, 26, 30, 32, 33, 34, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 14, 18, 20, 21, 23, 24, 26, 30, 32, 33, 34, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 32, 34, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 32, 34, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 10, 12, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 32, 34, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 10, 12, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 32, 34, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 11, 13, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 31, 33, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 11, 13, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 31, 33, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 11, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 33, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 11, 14, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 30, 33, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 32, 33, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 14, 17, 18, 20, 24, 26, 27, 30, 31, 32, 33, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 32, 33, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 11, 12, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 32, 33, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 11, 12, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 32, 33, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 11, 12, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 32, 33, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 11, 12, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 32, 33, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 11, 12, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 32, 33, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 12, 13, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 31, 32, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 12, 13, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 31, 32, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 12, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 32, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 11, 13, 14, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 30, 31, 33, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 15, 17, 18, 20, 24, 26, 27, 29, 31, 32, 33, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 32, 33, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 17, 18, 19, 20, 24, 25, 26, 27, 31, 32, 33, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 17, 18, 20, 21, 23, 24, 26, 27, 31, 32, 33, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 32, 33, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 11, 12, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 32, 33, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 11, 12, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 32, 33, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 12, 13, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 31, 32, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 10, 11, 12, 13, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 31, 32, 33, 34, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 34, 35, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 9, 11, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 33, 35, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 9, 11, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 33, 35, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 9, 11, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 33, 35, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 9, 13, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 31, 35, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 9, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 35, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 33, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 12, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 32, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 12, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 32, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 12, 14, 15, 18, 19, 21, 23, 25, 26, 29, 30, 32, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 12, 14, 15, 19, 21, 22, 23, 25, 29, 30, 32, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 12, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 32, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 12, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 32, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 12, 15, 18, 19, 21, 22, 23, 25, 26, 29, 32, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 11, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 33, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 11, 13, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 31, 33, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 11, 13, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 31, 33, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 11, 14, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 30, 33, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 11, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 33, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 11, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 33, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 11, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 33, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 11, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 33, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 11, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 33, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 12, 14, 15, 18, 19, 21, 22, 23, 25, 26, 29, 30, 32, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 13, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 31, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 13, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 31, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 13, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 31, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 14, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 30, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 14, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 30, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 13, 16, 18, 20, 24, 26, 28, 31, 32, 33, 34, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 16, 18, 19, 20, 24, 25, 26, 28, 32, 33, 34, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 13, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 31, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 13, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 31, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 13, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 31, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 13, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 31, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 13, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 31, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 13, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 31, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 10, 11, 12, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 32, 33, 34, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 10, 11, 12, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 32, 33, 34, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 10, 11, 12, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 32, 33, 34, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 10, 11, 12, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 32, 33, 34, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 10, 11, 12, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 32, 33, 34, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 10, 12, 13, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 31, 32, 34, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 13, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 31, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 11, 13, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 31, 33, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 33, 34, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 10, 12, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 32, 34, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 10, 12, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 32, 34, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 11, 13, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 31, 33, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 11, 13, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 31, 33, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 11, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 33, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 11, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 33, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 11, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 33, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 10, 11, 12, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 32, 33, 34, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 10, 11, 12, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 32, 33, 34, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 10, 11, 12, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 32, 33, 34, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 10, 11, 12, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 32, 33, 34, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 10, 12, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 32, 34, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 10, 12, 13, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 31, 32, 34, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 10, 12, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 32, 34, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 10, 12, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 32, 34, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 11, 13, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 31, 33, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 11, 13, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 31, 33, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 11, 13, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 31, 33, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 9, 11, 13, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 31, 33, 35, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 11, 12, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 32, 33, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 11, 12, 13, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 31, 32, 33, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 11, 12, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 32, 33, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 11, 12, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 32, 33, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 11, 12, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 32, 33, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 12, 13, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 31, 32, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14, 18, 20, 24, 26, 30, 31, 32, 33, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 15, 18, 20, 24, 26, 29, 30, 32, 33, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 18, 19, 20, 24, 25, 26, 30, 32, 33, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 18, 20, 21, 23, 24, 26, 30, 32, 33, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 32, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 32, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 14, 18, 20, 21, 23, 24, 26, 30, 31, 32, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 15, 19, 20, 21, 23, 24, 25, 29, 31, 32, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 12, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 32, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 12, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 32, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 12, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 32, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 11, 13, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 31, 33, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 11, 13, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 31, 33, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 11, 13, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 31, 33, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 11, 14, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 30, 33, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 12, 13, 14, 15, 19, 20, 21, 23, 24, 25, 29, 30, 31, 32, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 12, 13, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 31, 32, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 12, 13, 15, 19, 20, 21, 22, 23, 24, 25, 29, 31, 32, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 11, 12, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 32, 33, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 11, 12, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 32, 33, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 11, 12, 13, 14, 18, 20, 21, 23, 24, 26, 30, 31, 32, 33, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 11, 12, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 32, 33, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 11, 12, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 32, 33, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 11, 12, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 32, 33, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 12, 13, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 31, 32, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 12, 13, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 31, 32, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 12, 13, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 31, 32, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 12, 14, 15, 18, 19, 21, 22, 23, 25, 26, 29, 30, 32, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 13, 14, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 30, 31, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 11, 13, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 31, 33, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 11, 12, 13, 15, 18, 19, 20, 24, 25, 26, 29, 31, 32, 33, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 11, 12, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 32, 33, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 11, 12, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 32, 33, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 9, 10, 11, 12, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 32, 33, 34, 35, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 32, 33, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 32, 33, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 18, 20, 21, 23, 24, 26, 30, 31, 32, 33, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 11, 12, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 32, 33, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 11, 12, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 32, 33, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 11, 12, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 32, 33, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 12, 13, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 31, 32, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 12, 13, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 31, 32, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 11, 12, 13, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 31, 32, 33, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 11, 12, 13, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 31, 32, 33, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 11, 12, 13, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 31, 32, 33, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 11, 12, 13, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 31, 32, 33, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 11, 12, 13, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 31, 32, 33, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 11, 12, 14, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 30, 32, 33, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 11, 12, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 32, 33, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 12, 13, 14, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 30, 31, 32, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 12, 13, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 31, 32, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 11, 12, 13, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 31, 32, 33, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 9, 10, 11, 12, 13, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 31, 32, 33, 34, 35, 40, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 9, 11, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 33, 35, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 9, 11, 13, 14, 16, 19, 20, 24, 25, 28, 30, 31, 33, 35, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 9, 11, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 33, 35, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 9, 13, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 31, 35, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13, 14, 16, 20, 24, 28, 30, 31, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 14, 16, 19, 20, 24, 25, 28, 30, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 11, 13, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 31, 33, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 18, 22, 26, 29, 30, 31, 33, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 17, 18, 22, 26, 27, 30, 31, 33, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 18, 19, 22, 25, 26, 30, 31, 33, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 18, 21, 22, 23, 26, 30, 31, 33, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 15, 17, 18, 22, 26, 27, 29, 30, 33, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 15, 18, 19, 22, 25, 26, 29, 30, 33, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 15, 18, 21, 22, 23, 26, 29, 30, 33, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 17, 18, 21, 22, 23, 26, 27, 30, 33, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 13, 14, 15, 17, 18, 22, 26, 27, 29, 30, 31, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 13, 14, 15, 18, 19, 22, 25, 26, 29, 30, 31, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 13, 14, 15, 18, 21, 22, 23, 26, 29, 30, 31, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 13, 14, 17, 18, 19, 22, 25, 26, 27, 30, 31, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 13, 14, 15, 17, 19, 21, 23, 25, 27, 29, 30, 31, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 13, 15, 16, 17, 19, 20, 24, 25, 27, 28, 29, 31, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 13, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 31, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 13, 15, 16, 19, 20, 21, 23, 24, 25, 28, 29, 31, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 13, 15, 17, 19, 21, 22, 23, 25, 27, 29, 31, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 13, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 31, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 15, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 29, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 11, 14, 15, 17, 18, 19, 22, 25, 26, 27, 29, 30, 33, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 11, 14, 15, 17, 18, 21, 22, 23, 26, 27, 29, 30, 33, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 11, 14, 15, 18, 19, 21, 22, 23, 25, 26, 29, 30, 33, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 11, 14, 17, 18, 19, 21, 22, 23, 25, 26, 27, 30, 33, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 14, 15, 17, 18, 19, 21, 22, 23, 25, 26, 27, 29, 30, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 11, 13, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 31, 33, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 11, 13, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 31, 33, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 11, 13, 14, 16, 19, 20, 21, 23, 24, 25, 28, 30, 31, 33, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 9, 11, 14, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 30, 33, 35, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 11, 12, 13, 14, 16, 17, 20, 24, 27, 28, 30, 31, 32, 33, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 11, 12, 13, 14, 16, 20, 21, 23, 24, 28, 30, 31, 32, 33, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 11, 12, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 32, 33, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 11, 12, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 32, 33, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 11, 12, 14, 16, 19, 20, 21, 23, 24, 25, 28, 30, 32, 33, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 12, 13, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 31, 32, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 12, 14, 16, 17, 18, 19, 21, 23, 25, 26, 27, 28, 30, 32, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 12, 14, 16, 17, 19, 21, 22, 23, 25, 27, 28, 30, 32, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 12, 16, 17, 18, 19, 21, 22, 23, 25, 26, 27, 28, 32, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 12, 14, 16, 17, 18, 19, 21, 22, 23, 25, 26, 27, 28, 30, 32, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 13, 14, 19, 20, 24, 25, 30, 31, 32, 33, 34, 35, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 8, 10, 11, 12, 13, 14, 19, 20, 21, 23, 24, 25, 30, 31, 32, 33, 34, 36, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 7, 9, 10, 11, 13, 15, 17, 19, 21, 22, 23, 25, 27, 29, 31, 33, 34, 35, 37, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 11, 12, 13, 14, 17, 19, 20, 24, 25, 27, 30, 31, 32, 33, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 11, 12, 13, 14, 17, 20, 21, 23, 24, 27, 30, 31, 32, 33, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 11, 12, 13, 14, 19, 20, 21, 23, 24, 25, 30, 31, 32, 33, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 11, 12, 14, 17, 19, 20, 21, 23, 24, 25, 27, 30, 32, 33, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 12, 13, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 31, 32, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 12, 13, 14, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 30, 31, 32, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 12, 13, 16, 17, 19, 20, 21, 22, 23, 24, 25, 27, 28, 31, 32, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 10, 12, 14, 16, 17, 18, 19, 21, 22, 23, 25, 26, 27, 28, 30, 32, 34, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 6, 8, 10, 11, 12, 13, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 31, 32, 33, 34, 36, 38, 41, 42, 43]],
    [44, [1, 2, 3, 8, 9, 10, 12, 13, 14, 18, 19, 20, 21, 22, 23, 24, 25, 26, 30, 31, 32, 34, 35, 36, 41, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 34, 35, 36, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 8, 9, 11, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 33, 35, 36, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 33, 34, 36, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 8, 11, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 33, 36, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 33, 34, 35, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 9, 12, 13, 15, 16, 17, 20, 21, 23, 24, 27, 28, 29, 31, 32, 35, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 9, 10, 11, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 33, 34, 35, 36, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 9, 10, 12, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 32, 34, 35, 36, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 10, 11, 12, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 32, 33, 34, 36, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 10, 11, 12, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 32, 33, 34, 36, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 7, 9, 12, 13, 15, 16, 17, 20, 21, 22, 23, 24, 27, 28, 29, 31, 32, 35, 37, 39, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 8, 10, 11, 12, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 32, 33, 34, 36, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 10, 11, 12, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 32, 33, 34, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 10, 11, 12, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 32, 33, 34, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 10, 11, 12, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 32, 33, 34, 35, 37, 38, 40, 42, 43]],
    [44, [1, 2, 4, 6, 7, 9, 10, 12, 13, 15, 18, 20, 21, 22, 23, 24, 26, 29, 31, 32, 34, 35, 37, 38, 40, 42, 43]],
    [44, [1, 3, 4, 5, 7, 8, 12, 15, 16, 17, 18, 19, 21, 22, 23, 25, 26, 27, 28, 29, 32, 36, 37, 39, 40, 41, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 31, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 31, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 31, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 30, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15, 16, 17, 19, 21, 23, 25, 27, 28, 29, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 31, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 31, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 31, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 14, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 30, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16, 17, 19, 21, 23, 25, 27, 28, 29, 30, 32, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 12, 15, 16, 17, 18, 19, 21, 23, 25, 26, 27, 28, 29, 32, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 12, 15, 16, 17, 19, 21, 22, 23, 25, 27, 28, 29, 32, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 30, 31, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 31, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 31, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 31, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 31, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 31, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 14, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 30, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 14, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 30, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 14, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 30, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 14, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 30, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 16, 18, 20, 24, 26, 28, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 15, 16, 18, 20, 24, 26, 28, 29, 32, 33, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 16, 17, 18, 20, 24, 26, 27, 28, 32, 33, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 16, 18, 19, 20, 24, 25, 26, 28, 32, 33, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 16, 18, 20, 21, 23, 24, 26, 28, 32, 33, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 32, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 32, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 32, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 32, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 32, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 32, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 32, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 32, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 31, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 31, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 31, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 31, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 13, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 31, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 13, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 31, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 13, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 31, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 13, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 31, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 15, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 29, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 32, 33, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 32, 33, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 32, 33, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 32, 33, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 32, 33, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 32, 33, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 32, 33, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 32, 33, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 32, 33, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 12, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 32, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 12, 13, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 31, 32, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 12, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 32, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 12, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 32, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 12, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 32, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 12, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 32, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 12, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 32, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 13, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 31, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 13, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 31, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 13, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 31, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 11, 13, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 31, 33, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 33, 34, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 32, 34, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 32, 34, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 32, 34, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 32, 34, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 32, 34, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 13, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 31, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 13, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 31, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 13, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 31, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 30, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 13, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 31, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 13, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 31, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 13, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 31, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 13, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 31, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 13, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 31, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 14, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 30, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 14, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 30, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 14, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 30, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 14, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 30, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 32, 33, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 32, 33, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 32, 33, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 32, 33, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 32, 33, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 32, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 31, 32, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 30, 32, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 32, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 32, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 32, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 32, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 11, 13, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 31, 33, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 11, 13, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 31, 33, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 11, 13, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 31, 33, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 11, 13, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 31, 33, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 11, 13, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 31, 33, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 11, 14, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 30, 33, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 11, 14, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 30, 33, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 11, 14, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 30, 33, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 13, 14, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 30, 31, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 32, 33, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 16, 18, 19, 20, 24, 25, 26, 28, 31, 32, 33, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 32, 33, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 32, 33, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 32, 33, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 32, 33, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 12, 13, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 31, 32, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 12, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 32, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 12, 13, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 31, 32, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 12, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 32, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 13, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 31, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 13, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 31, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 11, 13, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 31, 33, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 31, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 31, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 31, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 31, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 13, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 31, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 13, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 31, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 12, 13, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 31, 32, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14, 18, 20, 24, 26, 30, 31, 32, 33, 34, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 15, 18, 20, 24, 26, 29, 30, 32, 33, 34, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 18, 19, 20, 24, 25, 26, 30, 32, 33, 34, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 18, 20, 21, 23, 24, 26, 30, 32, 33, 34, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 32, 34, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 32, 34, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 32, 34, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 32, 34, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 31, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 31, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 31, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 31, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 14, 17, 18, 20, 21, 23, 24, 26, 27, 30, 31, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 31, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 14, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 30, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 14, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 30, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 14, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 30, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 30, 31, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 31, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 30, 31, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 30, 31, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 14, 15, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 29, 30, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 32, 33, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 32, 33, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 32, 33, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 32, 33, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 12, 14, 15, 16, 17, 19, 21, 23, 25, 27, 28, 29, 30, 32, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 12, 15, 16, 17, 18, 19, 21, 23, 25, 26, 27, 28, 29, 32, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 12, 15, 16, 17, 19, 21, 22, 23, 25, 27, 28, 29, 32, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 13, 14, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 30, 31, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 13, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 31, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 13, 14, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 30, 31, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 11, 13, 14, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 30, 31, 33, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 12, 14, 15, 16, 17, 18, 19, 21, 23, 25, 26, 27, 28, 29, 30, 32, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 12, 14, 15, 16, 17, 19, 21, 22, 23, 25, 27, 28, 29, 30, 32, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 12, 15, 16, 17, 18, 19, 21, 22, 23, 25, 26, 27, 28, 29, 32, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 15, 18, 20, 21, 23, 24, 26, 29, 31, 32, 33, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 18, 19, 20, 21, 23, 24, 25, 26, 31, 32, 33, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 32, 33, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 32, 33, 34, 35, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 10, 11, 12, 13, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 31, 32, 33, 34, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 32, 33, 34, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 32, 33, 34, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 32, 33, 34, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 32, 33, 34, 35, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 14, 15, 17, 18, 20, 24, 26, 27, 29, 30, 31, 32, 33, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 14, 17, 18, 19, 20, 24, 25, 26, 27, 30, 31, 32, 33, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 8, 10, 11, 12, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 32, 33, 34, 36, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 31, 32, 33, 34, 35, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 33, 34, 35, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 32, 34, 35, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 9, 10, 12, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 32, 34, 35, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 9, 11, 13, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 31, 33, 35, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 9, 11, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 33, 35, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 32, 33, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 32, 33, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 32, 33, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 32, 33, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 12, 13, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 31, 32, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 12, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 32, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 12, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 32, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 12, 14, 15, 18, 19, 21, 22, 23, 25, 26, 29, 30, 32, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 12, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 32, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 11, 13, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 31, 33, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 11, 13, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 31, 33, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 11, 13, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 31, 33, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 11, 14, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 30, 33, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 11, 14, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 30, 33, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 13, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 31, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 9, 11, 13, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 31, 33, 35, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 10, 11, 12, 13, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 31, 32, 33, 34, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 32, 33, 34, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 32, 33, 34, 35, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 10, 11, 12, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 32, 33, 34, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 10, 11, 12, 13, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 31, 32, 33, 34, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 10, 11, 12, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 32, 33, 34, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 10, 11, 12, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 32, 33, 34, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 10, 12, 13, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 31, 32, 34, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 10, 11, 12, 13, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 31, 32, 33, 34, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 32, 33, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 32, 33, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14, 18, 20, 21, 23, 24, 26, 30, 31, 32, 33, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 32, 33, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 32, 33, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 32, 33, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 31, 32, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 31, 32, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 14, 15, 19, 20, 21, 23, 24, 25, 29, 30, 31, 32, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 31, 32, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 31, 32, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 15, 19, 20, 21, 22, 23, 24, 25, 29, 31, 32, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 12, 14, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 30, 32, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 12, 13, 14, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 30, 31, 32, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 12, 13, 14, 15, 19, 20, 21, 22, 23, 24, 25, 29, 30, 31, 32, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 12, 13, 15, 18, 19, 20, 21, 22, 23, 24, 25, 26, 29, 31, 32, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 11, 12, 13, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 31, 32, 33, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 11, 12, 13, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 31, 32, 33, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 10, 11, 12, 13, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 31, 32, 33, 34, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 31, 32, 33, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 31, 32, 33, 34, 35, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 11, 12, 13, 14, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 30, 31, 32, 33, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 8, 10, 11, 12, 13, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 31, 32, 33, 34, 36, 40, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 8, 9, 11, 13, 14, 16, 17, 19, 20, 24, 25, 27, 28, 30, 31, 33, 35, 36, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17, 18, 22, 26, 27, 29, 30, 31, 33, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17, 19, 21, 23, 25, 27, 29, 30, 31, 33, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 18, 19, 22, 25, 26, 29, 30, 31, 33, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 18, 21, 22, 23, 26, 29, 30, 31, 33, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 17, 18, 19, 22, 25, 26, 27, 30, 31, 33, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 15, 17, 19, 21, 22, 23, 25, 27, 29, 31, 33, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 13, 14, 15, 17, 18, 19, 22, 25, 26, 27, 29, 30, 31, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 11, 13, 14, 15, 17, 19, 21, 22, 23, 25, 27, 29, 30, 31, 33, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 10, 11, 14, 15, 17, 18, 19, 21, 22, 23, 25, 26, 27, 29, 30, 33, 34, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 11, 12, 13, 14, 16, 17, 20, 21, 23, 24, 27, 28, 30, 31, 32, 33, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 8, 10, 12, 14, 16, 17, 18, 19, 21, 22, 23, 25, 26, 27, 28, 30, 32, 34, 36, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 12, 13, 14, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 30, 31, 32, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 12, 13, 16, 17, 19, 20, 21, 22, 23, 24, 25, 27, 28, 31, 32, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 12, 13, 14, 16, 17, 19, 20, 21, 22, 23, 24, 25, 27, 28, 30, 31, 32, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 32, 34, 35, 36, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 9, 12, 13, 15, 16, 17, 20, 21, 22, 23, 24, 27, 28, 29, 31, 32, 35, 37, 38, 39, 40, 42, 43]],
    [44, [1, 2, 4, 5, 6, 8, 9, 10, 11, 12, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 32, 33, 34, 35, 36, 38, 39, 40, 42, 43]],
    [44, [1, 3, 4, 5, 7, 8, 9, 12, 13, 15, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 29, 31, 32, 35, 36, 37, 39, 40, 41, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 16, 18, 20, 24, 26, 28, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 31, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 31, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 31, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 14, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 30, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 30, 31, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 31, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 31, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 31, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 31, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 31, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 30, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 30, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 30, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 30, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 31, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 30, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17, 19, 21, 23, 25, 27, 28, 29, 30, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15, 16, 17, 18, 19, 21, 23, 25, 26, 27, 28, 29, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15, 16, 17, 19, 21, 22, 23, 25, 27, 28, 29, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 30, 31, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 31, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 31, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 31, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 31, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 31, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 14, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 30, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 14, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 30, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 14, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 30, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 14, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 30, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16, 17, 18, 19, 21, 23, 25, 26, 27, 28, 29, 30, 32, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16, 17, 19, 21, 22, 23, 25, 27, 28, 29, 30, 32, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 12, 15, 16, 17, 18, 19, 21, 22, 23, 25, 26, 27, 28, 29, 32, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 30, 31, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 30, 31, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 30, 31, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 30, 31, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 15, 16, 18, 20, 24, 26, 28, 29, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 16, 17, 18, 20, 24, 26, 27, 28, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 16, 18, 20, 21, 23, 24, 26, 28, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 32, 33, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 32, 33, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 32, 33, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 32, 33, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 32, 33, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 32, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 32, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 32, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 32, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 31, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 31, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 31, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 31, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 11, 15, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 29, 33, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 32, 33, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 31, 32, 33, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 32, 33, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 32, 33, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 32, 33, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 32, 33, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 32, 33, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 12, 13, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 31, 32, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 32, 33, 34, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 32, 33, 34, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 32, 33, 34, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 32, 33, 34, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 32, 33, 34, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 31, 32, 34, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 32, 34, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 31, 32, 34, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 32, 34, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 32, 34, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 13, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 31, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 13, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 31, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 13, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 31, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 13, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 31, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 13, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 31, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 30, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 30, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 30, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 30, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 13, 14, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 30, 31, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 32, 33, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 31, 32, 33, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 14, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 30, 32, 33, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 32, 33, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 32, 33, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 32, 33, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 32, 33, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 31, 32, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 30, 32, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 11, 13, 14, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 30, 31, 33, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 31, 32, 33, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 32, 33, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 31, 32, 33, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 32, 33, 34, 35, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 31, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 31, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 31, 32, 33, 34, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 18, 20, 24, 26, 29, 30, 31, 32, 33, 34, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14, 18, 19, 20, 24, 25, 26, 30, 31, 32, 33, 34, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 32, 33, 34, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 32, 33, 34, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 14, 15, 17, 18, 19, 20, 24, 25, 26, 27, 29, 30, 31, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 14, 15, 17, 18, 20, 21, 23, 24, 26, 27, 29, 30, 31, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 14, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 30, 31, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 14, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 30, 31, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 11, 14, 15, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 29, 30, 33, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 12, 13, 15, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 29, 31, 32, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 12, 14, 15, 16, 17, 18, 19, 21, 23, 25, 26, 27, 28, 29, 30, 32, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 12, 14, 15, 16, 17, 19, 21, 22, 23, 25, 27, 28, 29, 30, 32, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 12, 15, 16, 17, 18, 19, 21, 22, 23, 25, 26, 27, 28, 29, 32, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 12, 14, 15, 16, 17, 18, 19, 21, 22, 23, 25, 26, 27, 28, 29, 30, 32, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 32, 33, 34, 35, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 32, 33, 34, 35, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 13, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 31, 32, 33, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 32, 33, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 32, 33, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 32, 33, 34, 36, 37, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 6, 8, 10, 11, 12, 13, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 31, 32, 33, 34, 36, 38, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14, 15, 18, 19, 20, 24, 25, 26, 29, 30, 31, 32, 33, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14, 15, 18, 20, 21, 23, 24, 26, 29, 30, 31, 32, 33, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14, 18, 19, 20, 21, 23, 24, 25, 26, 30, 31, 32, 33, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 15, 18, 19, 20, 21, 23, 24, 25, 26, 29, 30, 32, 33, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 14, 15, 19, 20, 21, 22, 23, 24, 25, 29, 30, 31, 32, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 15, 18, 19, 20, 21, 22, 23, 24, 25, 26, 29, 31, 32, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 12, 13, 14, 15, 18, 19, 20, 21, 22, 23, 24, 25, 26, 29, 30, 31, 32, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17, 18, 19, 21, 23, 25, 26, 27, 29, 30, 31, 33, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17, 18, 19, 22, 25, 26, 27, 29, 30, 31, 33, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17, 19, 21, 22, 23, 25, 27, 29, 30, 31, 33, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 6, 7, 9, 10, 13, 14, 15, 17, 18, 19, 21, 22, 23, 25, 26, 27, 29, 30, 31, 34, 35, 37, 38, 39, 41, 42, 43]],
    [44, [1, 2, 3, 5, 8, 9, 10, 12, 13, 14, 16, 17, 19, 20, 21, 22, 23, 24, 25, 27, 28, 30, 31, 32, 34, 35, 36, 39, 41, 42, 43]],
    [44, [1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 42, 43]],
    [44, [1, 3, 4, 5, 7, 8, 9, 12, 13, 15, 16, 17, 19, 20, 21, 22, 23, 24, 25, 27, 28, 29, 31, 32, 35, 36, 37, 39, 40, 41, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 18, 20, 24, 26, 28, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 32, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 30, 31, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 31, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 31, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 31, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 31, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 31, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 14, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 30, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 14, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 30, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 14, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 30, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 14, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 30, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 15, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 29, 31, 32, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 30, 31, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 30, 31, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 30, 31, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 30, 31, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 29, 30, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 30, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17, 18, 19, 21, 23, 25, 26, 27, 28, 29, 30, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 30, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17, 19, 21, 22, 23, 25, 27, 28, 29, 30, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 30, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 30, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15, 16, 17, 18, 19, 21, 22, 23, 25, 26, 27, 28, 29, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 30, 31, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 30, 31, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 30, 31, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 30, 31, 33, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16, 17, 18, 19, 21, 22, 23, 25, 26, 27, 28, 29, 30, 32, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 32, 33, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 32, 33, 34, 35, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 31, 32, 33, 34, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 31, 32, 33, 34, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 32, 33, 34, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 31, 32, 33, 34, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 32, 33, 34, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 14, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 30, 32, 33, 34, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 9, 11, 13, 14, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 30, 31, 33, 35, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 31, 32, 33, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 14, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 30, 32, 33, 34, 36, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 15, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 29, 31, 32, 34, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 12, 13, 15, 16, 17, 19, 20, 21, 22, 23, 24, 25, 27, 28, 29, 31, 32, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 10, 12, 14, 15, 16, 17, 18, 19, 21, 22, 23, 25, 26, 27, 28, 29, 30, 32, 34, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 14, 15, 18, 19, 20, 21, 22, 23, 24, 25, 26, 29, 30, 31, 32, 34, 35, 36, 37, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 18, 20, 24, 26, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17, 18, 20, 24, 26, 27, 28, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 18, 19, 20, 24, 25, 26, 28, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 18, 20, 21, 23, 24, 26, 28, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 15, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 29, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 30, 31, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 30, 31, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 30, 31, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 30, 31, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 14, 15, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 29, 30, 33, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 29, 30, 31, 32, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 15, 16, 17, 19, 20, 21, 22, 23, 24, 25, 27, 28, 29, 31, 32, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17, 18, 20, 21, 23, 24, 26, 27, 28, 29, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16, 18, 19, 20, 21, 23, 24, 25, 26, 28, 29, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 30, 32, 33, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17, 18, 19, 21, 22, 23, 25, 26, 27, 28, 29, 30, 32, 34, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 15, 16, 17, 19, 20, 21, 22, 23, 24, 25, 27, 28, 29, 31, 32, 34, 35, 36, 37, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 20, 24, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 18, 19, 20, 24, 25, 26, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 18, 20, 21, 23, 24, 26, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17, 19, 20, 21, 23, 24, 25, 27, 28, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 15, 16, 17, 19, 20, 21, 22, 23, 24, 25, 27, 28, 29, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16, 17, 19, 20, 21, 22, 23, 24, 25, 27, 28, 29, 30, 31, 32, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17, 19, 20, 21, 22, 23, 24, 25, 27, 28, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]],
    [44, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43]]
]


==> anc/ListsOfNontriviallyUnstableGraphs/NontriviallyUnstableCirculants50.py <==
# This is a list of the 2895 nonisomorphic nontrivially unstable circulant graphs 
# with 50 vertices.

# Each graph (one per line) is given as a list [n, S], where n is the order 
# and S (a list) is the connection set.

NontriviallyUnstableCirculants = [
    [50, [1, 18, 32, 49]],
    [50, [1, 2, 11, 18, 32, 39, 48, 49]],
    [50, [1, 3, 4, 18, 32, 46, 47, 49]],
    [50, [1, 5, 10, 18, 32, 40, 45, 49]],
    [50, [1, 8, 18, 19, 31, 32, 42, 49]],
    [50, [1, 13, 16, 18, 32, 34, 37, 49]],
    [50, [1, 15, 18, 20, 30, 32, 35, 49]],
    [50, [1, 2, 3, 4, 11, 18, 32, 39, 46, 47, 48, 49]],
    [50, [1, 2, 5, 10, 11, 18, 32, 39, 40, 45, 48, 49]],
    [50, [1, 2, 6, 11, 17, 18, 32, 33, 39, 44, 48, 49]],
    [50, [1, 2, 7, 11, 18, 24, 26, 32, 39, 43, 48, 49]],
    [50, [1, 2, 8, 11, 18, 19, 31, 32, 39, 42, 48, 49]],
    [50, [1, 2, 8, 12, 18, 22, 28, 32, 38, 42, 48, 49]],
    [50, [1, 2, 9, 11, 12, 18, 32, 38, 39, 41, 48, 49]],
    [50, [1, 2, 11, 13, 16, 18, 32, 34, 37, 39, 48, 49]],
    [50, [1, 2, 11, 14, 18, 23, 27, 32, 36, 39, 48, 49]],
    [50, [1, 2, 11, 15, 18, 20, 30, 32, 35, 39, 48, 49]],
    [50, [1, 3, 4, 5, 10, 18, 32, 40, 45, 46, 47, 49]],
    [50, [1, 3, 4, 7, 18, 24, 26, 32, 43, 46, 47, 49]],
    [50, [1, 3, 4, 8, 18, 19, 31, 32, 42, 46, 47, 49]],
    [50, [1, 3, 4, 13, 16, 18, 32, 34, 37, 46, 47, 49]],
    [50, [1, 3, 4, 15, 18, 20, 30, 32, 35, 46, 47, 49]],
    [50, [1, 3, 4, 18, 21, 22, 28, 29, 32, 46, 47, 49]],
    [50, [1, 4, 6, 14, 16, 24, 26, 34, 36, 44, 46, 49]],
    [50, [1, 5, 7, 10, 18, 24, 26, 32, 40, 43, 45, 49]],
    [50, [1, 5, 8, 10, 18, 19, 31, 32, 40, 42, 45, 49]],
    [50, [1, 5, 10, 13, 16, 18, 32, 34, 37, 40, 45, 49]],
    [50, [1, 5, 10, 14, 18, 23, 27, 32, 36, 40, 45, 49]],
    [50, [1, 5, 10, 15, 18, 20, 30, 32, 35, 40, 45, 49]],
    [50, [1, 8, 13, 16, 18, 19, 31, 32, 34, 37, 42, 49]],
    [50, [1, 8, 15, 18, 19, 20, 30, 31, 32, 35, 42, 49]],
    [50, [2, 5, 8, 12, 18, 22, 28, 32, 38, 42, 45, 48]],
    [50, [2, 8, 12, 18, 22, 25, 28, 32, 38, 42, 48]],
    [50, [1, 2, 3, 8, 12, 18, 22, 28, 32, 38, 42, 47, 48, 49]],
    [50, [1, 2, 5, 8, 12, 18, 22, 28, 32, 38, 42, 45, 48, 49]],
    [50, [1, 2, 7, 8, 12, 18, 22, 28, 32, 38, 42, 43, 48, 49]],
    [50, [1, 2, 8, 9, 12, 18, 22, 28, 32, 38, 41, 42, 48, 49]],
    [50, [1, 2, 8, 12, 13, 18, 22, 28, 32, 37, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 15, 18, 22, 28, 32, 35, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 17, 18, 22, 28, 32, 33, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 18, 19, 22, 28, 31, 32, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 18, 22, 23, 27, 28, 32, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 18, 22, 25, 28, 32, 38, 42, 48, 49]],
    [50, [1, 4, 5, 6, 14, 16, 24, 26, 34, 36, 44, 45, 46, 49]],
    [50, [1, 4, 6, 9, 14, 16, 24, 26, 34, 36, 41, 44, 46, 49]],
    [50, [1, 4, 6, 14, 15, 16, 24, 26, 34, 35, 36, 44, 46, 49]],
    [50, [1, 4, 6, 14, 16, 19, 24, 26, 31, 34, 36, 44, 46, 49]],
    [50, [1, 4, 6, 14, 16, 24, 25, 26, 34, 36, 44, 46, 49]],
    [50, [2, 5, 8, 12, 15, 18, 22, 28, 32, 35, 38, 42, 45, 48]],
    [50, [2, 5, 8, 12, 18, 22, 25, 28, 32, 38, 42, 45, 48]],
    [50, [1, 2, 3, 4, 5, 10, 11, 18, 32, 39, 40, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 11, 17, 18, 32, 33, 39, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 7, 11, 18, 24, 26, 32, 39, 43, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 8, 11, 18, 19, 31, 32, 39, 42, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 9, 11, 12, 18, 32, 38, 39, 41, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 11, 13, 16, 18, 32, 34, 37, 39, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 11, 14, 18, 23, 27, 32, 36, 39, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 11, 15, 18, 20, 30, 32, 35, 39, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 11, 18, 21, 22, 28, 29, 32, 39, 46, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 18, 22, 28, 32, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 18, 22, 28, 32, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 18, 22, 28, 32, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 18, 22, 28, 32, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 18, 22, 28, 32, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 18, 22, 28, 32, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 17, 18, 22, 28, 32, 33, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 18, 19, 22, 28, 31, 32, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 18, 21, 22, 28, 29, 32, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 18, 22, 23, 27, 28, 32, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 18, 22, 25, 28, 32, 38, 42, 47, 48, 49]],
    [50, [1, 2, 5, 6, 10, 11, 17, 18, 32, 33, 39, 40, 44, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 18, 22, 28, 32, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 10, 11, 18, 24, 26, 32, 39, 40, 43, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 12, 18, 22, 28, 32, 38, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 10, 11, 18, 19, 31, 32, 39, 40, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 13, 18, 22, 28, 32, 37, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 15, 18, 22, 28, 32, 35, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 17, 18, 22, 28, 32, 33, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 18, 19, 22, 28, 31, 32, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 18, 22, 23, 27, 28, 32, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 18, 22, 25, 28, 32, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 9, 10, 11, 12, 18, 32, 38, 39, 40, 41, 45, 48, 49]],
    [50, [1, 2, 5, 10, 11, 13, 16, 18, 32, 34, 37, 39, 40, 45, 48, 49]],
    [50, [1, 2, 5, 10, 11, 14, 18, 23, 27, 32, 36, 39, 40, 45, 48, 49]],
    [50, [1, 2, 5, 10, 11, 15, 18, 20, 30, 32, 35, 39, 40, 45, 48, 49]],
    [50, [1, 2, 6, 7, 11, 17, 18, 24, 26, 32, 33, 39, 43, 44, 48, 49]],
    [50, [1, 2, 6, 8, 11, 17, 18, 19, 31, 32, 33, 39, 42, 44, 48, 49]],
    [50, [1, 2, 6, 9, 11, 12, 17, 18, 32, 33, 38, 39, 41, 44, 48, 49]],
    [50, [1, 2, 6, 11, 14, 17, 18, 23, 27, 32, 33, 36, 39, 44, 48, 49]],
    [50, [1, 2, 6, 11, 15, 17, 18, 20, 30, 32, 33, 35, 39, 44, 48, 49]],
    [50, [1, 2, 7, 8, 9, 12, 18, 22, 28, 32, 38, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 11, 12, 18, 22, 28, 32, 38, 39, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 11, 18, 19, 24, 26, 31, 32, 39, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 13, 18, 22, 28, 32, 37, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 15, 18, 22, 28, 32, 35, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 17, 18, 22, 28, 32, 33, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 18, 21, 22, 28, 29, 32, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 18, 22, 23, 27, 28, 32, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 18, 22, 25, 28, 32, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 9, 11, 12, 18, 24, 26, 32, 38, 39, 41, 43, 48, 49]],
    [50, [1, 2, 7, 11, 15, 18, 20, 24, 26, 30, 32, 35, 39, 43, 48, 49]],
    [50, [1, 2, 7, 11, 18, 21, 22, 24, 26, 28, 29, 32, 39, 43, 48, 49]],
    [50, [1, 2, 8, 9, 11, 12, 18, 19, 31, 32, 38, 39, 41, 42, 48, 49]],
    [50, [1, 2, 8, 9, 11, 12, 18, 22, 28, 32, 38, 39, 41, 42, 48, 49]],
    [50, [1, 2, 8, 9, 12, 15, 18, 22, 28, 32, 35, 38, 41, 42, 48, 49]],
    [50, [1, 2, 8, 9, 12, 17, 18, 22, 28, 32, 33, 38, 41, 42, 48, 49]],
    [50, [1, 2, 8, 9, 12, 18, 21, 22, 28, 29, 32, 38, 41, 42, 48, 49]],
    [50, [1, 2, 8, 9, 12, 18, 22, 25, 28, 32, 38, 41, 42, 48, 49]],
    [50, [1, 2, 8, 11, 13, 16, 18, 19, 31, 32, 34, 37, 39, 42, 48, 49]],
    [50, [1, 2, 8, 11, 14, 18, 19, 23, 27, 31, 32, 36, 39, 42, 48, 49]],
    [50, [1, 2, 8, 11, 15, 18, 19, 20, 30, 31, 32, 35, 39, 42, 48, 49]],
    [50, [1, 2, 8, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 13, 17, 18, 22, 28, 32, 33, 37, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 13, 18, 19, 22, 28, 31, 32, 37, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 13, 18, 22, 23, 27, 28, 32, 37, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 13, 18, 22, 25, 28, 32, 37, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 15, 17, 18, 22, 28, 32, 33, 35, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 15, 18, 19, 22, 28, 31, 32, 35, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 15, 18, 22, 23, 27, 28, 32, 35, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 15, 18, 22, 25, 28, 32, 35, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 17, 18, 21, 22, 28, 29, 32, 33, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 17, 18, 22, 23, 27, 28, 32, 33, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 17, 18, 22, 25, 28, 32, 33, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 18, 19, 22, 25, 28, 31, 32, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 18, 22, 23, 25, 27, 28, 32, 38, 42, 48, 49]],
    [50, [1, 2, 9, 11, 12, 15, 18, 20, 30, 32, 35, 38, 39, 41, 48, 49]],
    [50, [1, 2, 11, 13, 14, 16, 18, 23, 27, 32, 34, 36, 37, 39, 48, 49]],
    [50, [1, 2, 11, 13, 15, 16, 18, 20, 30, 32, 34, 35, 37, 39, 48, 49]],
    [50, [1, 2, 11, 14, 15, 18, 20, 23, 27, 30, 32, 35, 36, 39, 48, 49]],
    [50, [1, 3, 4, 5, 7, 10, 18, 24, 26, 32, 40, 43, 45, 46, 47, 49]],
    [50, [1, 3, 4, 5, 8, 10, 18, 19, 31, 32, 40, 42, 45, 46, 47, 49]],
    [50, [1, 3, 4, 5, 10, 13, 16, 18, 32, 34, 37, 40, 45, 46, 47, 49]],
    [50, [1, 3, 4, 5, 10, 15, 18, 20, 30, 32, 35, 40, 45, 46, 47, 49]],
    [50, [1, 3, 4, 5, 10, 18, 21, 22, 28, 29, 32, 40, 45, 46, 47, 49]],
    [50, [1, 3, 4, 7, 8, 18, 19, 24, 26, 31, 32, 42, 43, 46, 47, 49]],
    [50, [1, 3, 4, 7, 15, 18, 20, 24, 26, 30, 32, 35, 43, 46, 47, 49]],
    [50, [1, 3, 4, 8, 13, 16, 18, 19, 31, 32, 34, 37, 42, 46, 47, 49]],
    [50, [1, 3, 4, 8, 15, 18, 19, 20, 30, 31, 32, 35, 42, 46, 47, 49]],
    [50, [1, 3, 4, 13, 15, 16, 18, 20, 30, 32, 34, 35, 37, 46, 47, 49]],
    [50, [1, 3, 4, 15, 18, 20, 21, 22, 28, 29, 30, 32, 35, 46, 47, 49]],
    [50, [1, 4, 5, 6, 9, 14, 16, 24, 26, 34, 36, 41, 44, 45, 46, 49]],
    [50, [1, 4, 5, 6, 14, 15, 16, 24, 26, 34, 35, 36, 44, 45, 46, 49]],
    [50, [1, 4, 5, 6, 14, 16, 19, 24, 26, 31, 34, 36, 44, 45, 46, 49]],
    [50, [1, 4, 5, 6, 14, 16, 24, 25, 26, 34, 36, 44, 45, 46, 49]],
    [50, [1, 4, 6, 9, 11, 14, 16, 24, 26, 34, 36, 39, 41, 44, 46, 49]],
    [50, [1, 4, 6, 9, 14, 15, 16, 24, 26, 34, 35, 36, 41, 44, 46, 49]],
    [50, [1, 4, 6, 9, 14, 16, 21, 24, 26, 29, 34, 36, 41, 44, 46, 49]],
    [50, [1, 4, 6, 9, 14, 16, 24, 25, 26, 34, 36, 41, 44, 46, 49]],
    [50, [1, 4, 6, 14, 15, 16, 19, 24, 26, 31, 34, 35, 36, 44, 46, 49]],
    [50, [1, 4, 6, 14, 15, 16, 24, 25, 26, 34, 35, 36, 44, 46, 49]],
    [50, [1, 4, 6, 14, 16, 19, 24, 25, 26, 31, 34, 36, 44, 46, 49]],
    [50, [1, 5, 8, 10, 13, 16, 18, 19, 31, 32, 34, 37, 40, 42, 45, 49]],
    [50, [1, 5, 8, 10, 15, 18, 19, 20, 30, 31, 32, 35, 40, 42, 45, 49]],
    [50, [1, 5, 10, 13, 14, 16, 18, 23, 27, 32, 34, 36, 37, 40, 45, 49]],
    [50, [1, 5, 10, 13, 15, 16, 18, 20, 30, 32, 34, 35, 37, 40, 45, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 18, 22, 28, 32, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 18, 22, 28, 32, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 18, 22, 28, 32, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 18, 22, 28, 32, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 18, 22, 28, 32, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 17, 18, 22, 28, 32, 33, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 18, 19, 22, 28, 31, 32, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 18, 21, 22, 28, 29, 32, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 18, 22, 23, 27, 28, 32, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 18, 22, 25, 28, 32, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 18, 22, 28, 32, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 18, 22, 28, 32, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 18, 22, 28, 32, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 15, 18, 22, 28, 32, 35, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 17, 18, 22, 28, 32, 33, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 18, 19, 22, 28, 31, 32, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 18, 21, 22, 28, 29, 32, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 18, 22, 23, 27, 28, 32, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 18, 22, 25, 28, 32, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 18, 22, 28, 32, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 13, 18, 22, 28, 32, 37, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 15, 18, 22, 28, 32, 35, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 17, 18, 22, 28, 32, 33, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 18, 19, 22, 28, 31, 32, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 18, 21, 22, 28, 29, 32, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 18, 22, 23, 27, 28, 32, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 18, 22, 25, 28, 32, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 13, 18, 22, 28, 32, 37, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 15, 18, 22, 28, 32, 35, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 18, 19, 22, 28, 31, 32, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 18, 21, 22, 28, 29, 32, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 18, 22, 23, 27, 28, 32, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 18, 22, 25, 28, 32, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 17, 18, 22, 28, 32, 33, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 18, 19, 22, 28, 31, 32, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 18, 22, 23, 27, 28, 32, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 18, 22, 25, 28, 32, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 17, 18, 22, 28, 32, 33, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 18, 19, 22, 28, 31, 32, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 18, 22, 23, 27, 28, 32, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 18, 22, 25, 28, 32, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 17, 18, 19, 22, 28, 31, 32, 33, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 17, 18, 21, 22, 28, 29, 32, 33, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 17, 18, 22, 23, 27, 28, 32, 33, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 17, 18, 22, 25, 28, 32, 33, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 18, 19, 21, 22, 28, 29, 31, 32, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 18, 19, 22, 23, 27, 28, 31, 32, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 18, 19, 22, 25, 28, 31, 32, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 18, 21, 22, 23, 27, 28, 29, 32, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 18, 21, 22, 25, 28, 29, 32, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 18, 22, 23, 25, 27, 28, 32, 38, 42, 47, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 12, 18, 22, 28, 32, 38, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 11, 12, 18, 22, 28, 32, 38, 39, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 13, 18, 22, 28, 32, 37, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 15, 18, 22, 28, 32, 35, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 17, 18, 22, 28, 32, 33, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 18, 21, 22, 28, 29, 32, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 18, 22, 23, 27, 28, 32, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 18, 22, 25, 28, 32, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 11, 12, 18, 22, 28, 32, 38, 39, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 12, 15, 18, 22, 28, 32, 35, 38, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 12, 17, 18, 22, 28, 32, 33, 38, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 12, 18, 21, 22, 28, 29, 32, 38, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 12, 18, 22, 25, 28, 32, 38, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 13, 17, 18, 22, 28, 32, 33, 37, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 13, 18, 19, 22, 28, 31, 32, 37, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 13, 18, 22, 23, 27, 28, 32, 37, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 13, 18, 22, 25, 28, 32, 37, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 15, 17, 18, 22, 28, 32, 33, 35, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 15, 18, 19, 22, 28, 31, 32, 35, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 15, 18, 22, 23, 27, 28, 32, 35, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 15, 18, 22, 25, 28, 32, 35, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 17, 18, 21, 22, 28, 29, 32, 33, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 17, 18, 22, 23, 27, 28, 32, 33, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 17, 18, 22, 25, 28, 32, 33, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 18, 19, 22, 25, 28, 31, 32, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 18, 22, 23, 25, 27, 28, 32, 38, 42, 45, 48, 49]],
    [50, [1, 2, 7, 8, 9, 11, 12, 18, 22, 28, 32, 38, 39, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 12, 13, 18, 22, 28, 32, 37, 38, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 12, 15, 18, 22, 28, 32, 35, 38, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 12, 17, 18, 22, 28, 32, 33, 38, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 12, 18, 21, 22, 28, 29, 32, 38, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 12, 18, 22, 25, 28, 32, 38, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 11, 12, 13, 18, 22, 28, 32, 37, 38, 39, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 11, 12, 15, 18, 22, 28, 32, 35, 38, 39, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 11, 12, 18, 21, 22, 28, 29, 32, 38, 39, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 11, 12, 18, 22, 25, 28, 32, 38, 39, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 13, 17, 18, 22, 28, 32, 33, 37, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 13, 18, 22, 23, 27, 28, 32, 37, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 13, 18, 22, 25, 28, 32, 37, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 15, 17, 18, 22, 28, 32, 33, 35, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 15, 18, 22, 23, 27, 28, 32, 35, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 15, 18, 22, 25, 28, 32, 35, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 17, 18, 21, 22, 28, 29, 32, 33, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 17, 18, 22, 23, 27, 28, 32, 33, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 17, 18, 22, 25, 28, 32, 33, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 18, 21, 22, 23, 27, 28, 29, 32, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 18, 21, 22, 25, 28, 29, 32, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 18, 22, 23, 25, 27, 28, 32, 38, 42, 43, 48, 49]],
    [50, [1, 2, 8, 9, 11, 12, 15, 18, 22, 28, 32, 35, 38, 39, 41, 42, 48, 49]],
    [50, [1, 2, 8, 9, 11, 12, 18, 19, 22, 28, 31, 32, 38, 39, 41, 42, 48, 49]],
    [50, [1, 2, 8, 9, 11, 12, 18, 22, 25, 28, 32, 38, 39, 41, 42, 48, 49]],
    [50, [1, 2, 8, 9, 12, 15, 17, 18, 22, 28, 32, 33, 35, 38, 41, 42, 48, 49]],
    [50, [1, 2, 8, 9, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 41, 42, 48, 49]],
    [50, [1, 2, 8, 9, 12, 15, 18, 22, 25, 28, 32, 35, 38, 41, 42, 48, 49]],
    [50, [1, 2, 8, 9, 12, 17, 18, 21, 22, 28, 29, 32, 33, 38, 41, 42, 48, 49]],
    [50, [1, 2, 8, 9, 12, 17, 18, 22, 25, 28, 32, 33, 38, 41, 42, 48, 49]],
    [50, [1, 2, 8, 9, 12, 18, 21, 22, 25, 28, 29, 32, 38, 41, 42, 48, 49]],
    [50, [1, 2, 8, 12, 13, 15, 17, 18, 22, 28, 32, 33, 35, 37, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 13, 15, 18, 19, 22, 28, 31, 32, 35, 37, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 13, 15, 18, 22, 23, 27, 28, 32, 35, 37, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 13, 17, 18, 22, 23, 27, 28, 32, 33, 37, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 13, 17, 18, 22, 25, 28, 32, 33, 37, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 13, 18, 19, 22, 23, 27, 28, 31, 32, 37, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 13, 18, 19, 22, 25, 28, 31, 32, 37, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 13, 18, 22, 23, 25, 27, 28, 32, 37, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 15, 17, 18, 22, 25, 28, 32, 33, 35, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 15, 18, 19, 22, 25, 28, 31, 32, 35, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 15, 18, 22, 23, 25, 27, 28, 32, 35, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 17, 18, 21, 22, 25, 28, 29, 32, 33, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 17, 18, 22, 23, 25, 27, 28, 32, 33, 38, 42, 48, 49]],
    [50, [1, 4, 5, 6, 9, 11, 14, 16, 24, 26, 34, 36, 39, 41, 44, 45, 46, 49]],
    [50, [1, 4, 5, 6, 9, 14, 15, 16, 24, 26, 34, 35, 36, 41, 44, 45, 46, 49]],
    [50, [1, 4, 5, 6, 9, 14, 16, 21, 24, 26, 29, 34, 36, 41, 44, 45, 46, 49]],
    [50, [1, 4, 5, 6, 9, 14, 16, 24, 25, 26, 34, 36, 41, 44, 45, 46, 49]],
    [50, [1, 4, 5, 6, 14, 15, 16, 19, 24, 26, 31, 34, 35, 36, 44, 45, 46, 49]],
    [50, [1, 4, 5, 6, 14, 15, 16, 24, 25, 26, 34, 35, 36, 44, 45, 46, 49]],
    [50, [1, 4, 5, 6, 14, 16, 19, 24, 25, 26, 31, 34, 36, 44, 45, 46, 49]],
    [50, [1, 4, 6, 9, 11, 14, 15, 16, 24, 26, 34, 35, 36, 39, 41, 44, 46, 49]],
    [50, [1, 4, 6, 9, 11, 14, 16, 19, 24, 26, 31, 34, 36, 39, 41, 44, 46, 49]],
    [50, [1, 4, 6, 9, 11, 14, 16, 24, 25, 26, 34, 36, 39, 41, 44, 46, 49]],
    [50, [1, 4, 6, 9, 14, 15, 16, 21, 24, 26, 29, 34, 35, 36, 41, 44, 46, 49]],
    [50, [1, 4, 6, 9, 14, 15, 16, 24, 25, 26, 34, 35, 36, 41, 44, 46, 49]],
    [50, [1, 4, 6, 9, 14, 16, 21, 24, 25, 26, 29, 34, 36, 41, 44, 46, 49]],
    [50, [1, 4, 6, 14, 15, 16, 19, 24, 25, 26, 31, 34, 35, 36, 44, 46, 49]],
    [50, [1, 2, 3, 4, 5, 6, 10, 11, 17, 18, 32, 33, 39, 40, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 10, 11, 18, 24, 26, 32, 39, 40, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 8, 10, 11, 18, 19, 31, 32, 39, 40, 42, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 9, 10, 11, 12, 18, 32, 38, 39, 40, 41, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 10, 11, 13, 16, 18, 32, 34, 37, 39, 40, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 10, 11, 14, 18, 23, 27, 32, 36, 39, 40, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 10, 11, 15, 18, 20, 30, 32, 35, 39, 40, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 10, 11, 18, 21, 22, 28, 29, 32, 39, 40, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 11, 17, 18, 24, 26, 32, 33, 39, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 17, 18, 19, 31, 32, 33, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 9, 11, 12, 17, 18, 32, 33, 38, 39, 41, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 11, 14, 17, 18, 23, 27, 32, 33, 36, 39, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 11, 15, 17, 18, 20, 30, 32, 33, 35, 39, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 11, 17, 18, 21, 22, 28, 29, 32, 33, 39, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 7, 8, 11, 18, 19, 24, 26, 31, 32, 39, 42, 43, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 7, 9, 11, 12, 18, 24, 26, 32, 38, 39, 41, 43, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 7, 11, 13, 16, 18, 24, 26, 32, 34, 37, 39, 43, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 7, 11, 14, 18, 23, 24, 26, 27, 32, 36, 39, 43, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 7, 11, 15, 18, 20, 24, 26, 30, 32, 35, 39, 43, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 7, 11, 18, 21, 22, 24, 26, 28, 29, 32, 39, 43, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 8, 9, 11, 12, 18, 19, 31, 32, 38, 39, 41, 42, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 8, 11, 13, 16, 18, 19, 31, 32, 34, 37, 39, 42, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 8, 11, 15, 18, 19, 20, 30, 31, 32, 35, 39, 42, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 8, 11, 18, 19, 21, 22, 28, 29, 31, 32, 39, 42, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 9, 11, 12, 13, 16, 18, 32, 34, 37, 38, 39, 41, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 9, 11, 12, 15, 18, 20, 30, 32, 35, 38, 39, 41, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 9, 11, 12, 18, 21, 22, 28, 29, 32, 38, 39, 41, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 11, 13, 14, 16, 18, 23, 27, 32, 34, 36, 37, 39, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 11, 13, 15, 16, 18, 20, 30, 32, 34, 35, 37, 39, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 11, 13, 16, 18, 21, 22, 28, 29, 32, 34, 37, 39, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 11, 14, 15, 18, 20, 23, 27, 30, 32, 35, 36, 39, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 11, 14, 18, 21, 22, 23, 27, 28, 29, 32, 36, 39, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 11, 15, 18, 20, 21, 22, 28, 29, 30, 32, 35, 39, 46, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 18, 22, 28, 32, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 18, 22, 28, 32, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 18, 22, 28, 32, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 15, 18, 22, 28, 32, 35, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 17, 18, 22, 28, 32, 33, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 18, 19, 22, 28, 31, 32, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 18, 21, 22, 28, 29, 32, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 18, 22, 23, 27, 28, 32, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 18, 22, 25, 28, 32, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 18, 22, 28, 32, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 13, 18, 22, 28, 32, 37, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 15, 18, 22, 28, 32, 35, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 17, 18, 22, 28, 32, 33, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 18, 19, 22, 28, 31, 32, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 18, 21, 22, 28, 29, 32, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 18, 22, 23, 27, 28, 32, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 18, 22, 25, 28, 32, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 13, 18, 22, 28, 32, 37, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 15, 18, 22, 28, 32, 35, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 18, 19, 22, 28, 31, 32, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 18, 21, 22, 28, 29, 32, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 18, 22, 23, 27, 28, 32, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 18, 22, 25, 28, 32, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 17, 18, 22, 28, 32, 33, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 18, 19, 22, 28, 31, 32, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 18, 22, 23, 27, 28, 32, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 18, 22, 25, 28, 32, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 17, 18, 22, 28, 32, 33, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 18, 19, 22, 28, 31, 32, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 18, 22, 23, 27, 28, 32, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 18, 22, 25, 28, 32, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 17, 18, 19, 22, 28, 31, 32, 33, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 17, 18, 21, 22, 28, 29, 32, 33, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 17, 18, 22, 23, 27, 28, 32, 33, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 17, 18, 22, 25, 28, 32, 33, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 18, 19, 21, 22, 28, 29, 31, 32, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 18, 19, 22, 23, 27, 28, 31, 32, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 18, 19, 22, 25, 28, 31, 32, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 18, 21, 22, 23, 27, 28, 29, 32, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 18, 21, 22, 25, 28, 29, 32, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 18, 22, 23, 25, 27, 28, 32, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 18, 22, 28, 32, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 18, 22, 28, 32, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 18, 22, 28, 32, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 17, 18, 22, 28, 32, 33, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 18, 19, 22, 28, 31, 32, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 18, 21, 22, 28, 29, 32, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 18, 22, 23, 27, 28, 32, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 18, 22, 25, 28, 32, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 13, 18, 22, 28, 32, 37, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 15, 18, 22, 28, 32, 35, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 17, 18, 22, 28, 32, 33, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 18, 19, 22, 28, 31, 32, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 18, 21, 22, 28, 29, 32, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 18, 22, 23, 27, 28, 32, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 18, 22, 25, 28, 32, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 17, 18, 22, 28, 32, 33, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 18, 19, 22, 28, 31, 32, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 18, 21, 22, 28, 29, 32, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 18, 22, 23, 27, 28, 32, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 18, 22, 25, 28, 32, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 15, 17, 18, 22, 28, 32, 33, 35, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 15, 18, 19, 22, 28, 31, 32, 35, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 15, 18, 22, 23, 27, 28, 32, 35, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 15, 18, 22, 25, 28, 32, 35, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 17, 18, 21, 22, 28, 29, 32, 33, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 17, 18, 22, 23, 27, 28, 32, 33, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 17, 18, 22, 25, 28, 32, 33, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 18, 19, 21, 22, 28, 29, 31, 32, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 18, 19, 22, 23, 27, 28, 31, 32, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 18, 19, 22, 25, 28, 31, 32, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 18, 21, 22, 23, 27, 28, 29, 32, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 18, 21, 22, 25, 28, 29, 32, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 18, 22, 23, 25, 27, 28, 32, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 13, 18, 22, 28, 32, 37, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 15, 18, 22, 28, 32, 35, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 17, 18, 22, 28, 32, 33, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 18, 19, 22, 28, 31, 32, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 18, 21, 22, 28, 29, 32, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 18, 22, 23, 27, 28, 32, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 18, 22, 25, 28, 32, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 13, 17, 18, 22, 28, 32, 33, 37, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 13, 18, 19, 22, 28, 31, 32, 37, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 13, 18, 22, 25, 28, 32, 37, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 15, 17, 18, 22, 28, 32, 33, 35, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 15, 18, 19, 22, 28, 31, 32, 35, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 15, 18, 22, 23, 27, 28, 32, 35, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 15, 18, 22, 25, 28, 32, 35, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 17, 18, 19, 22, 28, 31, 32, 33, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 17, 18, 21, 22, 28, 29, 32, 33, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 17, 18, 22, 23, 27, 28, 32, 33, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 17, 18, 22, 25, 28, 32, 33, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 18, 19, 21, 22, 28, 29, 31, 32, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 18, 19, 22, 25, 28, 31, 32, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 18, 21, 22, 23, 27, 28, 29, 32, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 18, 21, 22, 25, 28, 29, 32, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 18, 22, 23, 25, 27, 28, 32, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 13, 18, 19, 22, 28, 31, 32, 37, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 13, 18, 22, 23, 27, 28, 32, 37, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 13, 18, 22, 25, 28, 32, 37, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 15, 18, 19, 22, 28, 31, 32, 35, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 15, 18, 22, 23, 27, 28, 32, 35, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 15, 18, 22, 25, 28, 32, 35, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 18, 19, 21, 22, 28, 29, 31, 32, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 18, 19, 22, 23, 27, 28, 31, 32, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 18, 19, 22, 25, 28, 31, 32, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 18, 21, 22, 23, 27, 28, 29, 32, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 18, 21, 22, 25, 28, 29, 32, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 18, 22, 23, 25, 27, 28, 32, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 15, 17, 18, 22, 28, 32, 33, 35, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 15, 18, 19, 22, 28, 31, 32, 35, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 15, 18, 22, 23, 27, 28, 32, 35, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 17, 18, 19, 22, 28, 31, 32, 33, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 17, 18, 22, 23, 27, 28, 32, 33, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 17, 18, 22, 25, 28, 32, 33, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 18, 19, 22, 23, 27, 28, 31, 32, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 18, 19, 22, 25, 28, 31, 32, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 18, 22, 23, 25, 27, 28, 32, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 17, 18, 22, 25, 28, 32, 33, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 18, 19, 21, 22, 28, 29, 31, 32, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 18, 19, 22, 23, 27, 28, 31, 32, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 18, 19, 22, 25, 28, 31, 32, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 18, 21, 22, 23, 27, 28, 29, 32, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 18, 22, 23, 25, 27, 28, 32, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 17, 18, 19, 21, 22, 28, 29, 31, 32, 33, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 17, 18, 19, 22, 23, 27, 28, 31, 32, 33, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 17, 18, 19, 22, 25, 28, 31, 32, 33, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 17, 18, 21, 22, 25, 28, 29, 32, 33, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 17, 18, 22, 23, 25, 27, 28, 32, 33, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 18, 19, 21, 22, 25, 28, 29, 31, 32, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 18, 19, 22, 23, 25, 27, 28, 31, 32, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 18, 21, 22, 23, 25, 27, 28, 29, 32, 38, 42, 47, 48, 49]],
    [50, [1, 2, 5, 6, 7, 10, 11, 17, 18, 24, 26, 32, 33, 39, 40, 43, 44, 45, 48, 49]],
    [50, [1, 2, 5, 6, 8, 10, 11, 17, 18, 19, 31, 32, 33, 39, 40, 42, 44, 45, 48, 49]],
    [50, [1, 2, 5, 6, 9, 10, 11, 12, 17, 18, 32, 33, 38, 39, 40, 41, 44, 45, 48, 49]],
    [50, [1, 2, 5, 6, 10, 11, 14, 17, 18, 23, 27, 32, 33, 36, 39, 40, 44, 45, 48, 49]],
    [50, [1, 2, 5, 6, 10, 11, 15, 17, 18, 20, 30, 32, 33, 35, 39, 40, 44, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 11, 12, 18, 22, 28, 32, 38, 39, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 12, 13, 18, 22, 28, 32, 37, 38, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 12, 15, 18, 22, 28, 32, 35, 38, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 12, 17, 18, 22, 28, 32, 33, 38, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 12, 18, 21, 22, 28, 29, 32, 38, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 12, 18, 22, 25, 28, 32, 38, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 10, 11, 18, 19, 24, 26, 31, 32, 39, 40, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 11, 12, 13, 18, 22, 28, 32, 37, 38, 39, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 11, 12, 15, 18, 22, 28, 32, 35, 38, 39, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 11, 12, 18, 21, 22, 28, 29, 32, 38, 39, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 11, 12, 18, 22, 25, 28, 32, 38, 39, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 13, 17, 18, 22, 28, 32, 33, 37, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 13, 18, 22, 23, 27, 28, 32, 37, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 13, 18, 22, 25, 28, 32, 37, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 15, 17, 18, 22, 28, 32, 33, 35, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 15, 18, 22, 23, 27, 28, 32, 35, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 15, 18, 22, 25, 28, 32, 35, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 17, 18, 21, 22, 28, 29, 32, 33, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 17, 18, 22, 23, 27, 28, 32, 33, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 17, 18, 22, 25, 28, 32, 33, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 18, 21, 22, 23, 27, 28, 29, 32, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 18, 21, 22, 25, 28, 29, 32, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 18, 22, 23, 25, 27, 28, 32, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 9, 10, 11, 12, 18, 24, 26, 32, 38, 39, 40, 41, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 10, 11, 14, 18, 23, 24, 26, 27, 32, 36, 39, 40, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 10, 11, 15, 18, 20, 24, 26, 30, 32, 35, 39, 40, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 10, 11, 18, 21, 22, 24, 26, 28, 29, 32, 39, 40, 43, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 10, 11, 12, 18, 19, 31, 32, 38, 39, 40, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 11, 12, 15, 18, 22, 28, 32, 35, 38, 39, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 11, 12, 18, 19, 22, 28, 31, 32, 38, 39, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 11, 12, 18, 22, 25, 28, 32, 38, 39, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 12, 15, 17, 18, 22, 28, 32, 33, 35, 38, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 12, 15, 18, 22, 25, 28, 32, 35, 38, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 12, 17, 18, 21, 22, 28, 29, 32, 33, 38, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 12, 17, 18, 22, 25, 28, 32, 33, 38, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 12, 18, 21, 22, 25, 28, 29, 32, 38, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 10, 11, 13, 16, 18, 19, 31, 32, 34, 37, 39, 40, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 10, 11, 14, 18, 19, 23, 27, 31, 32, 36, 39, 40, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 10, 11, 15, 18, 19, 20, 30, 31, 32, 35, 39, 40, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 13, 15, 17, 18, 22, 28, 32, 33, 35, 37, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 13, 15, 18, 19, 22, 28, 31, 32, 35, 37, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 13, 15, 18, 22, 23, 27, 28, 32, 35, 37, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 13, 17, 18, 22, 23, 27, 28, 32, 33, 37, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 13, 17, 18, 22, 25, 28, 32, 33, 37, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 13, 18, 19, 22, 23, 27, 28, 31, 32, 37, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 13, 18, 19, 22, 25, 28, 31, 32, 37, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 13, 18, 22, 23, 25, 27, 28, 32, 37, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 15, 17, 18, 22, 25, 28, 32, 33, 35, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 15, 18, 19, 22, 25, 28, 31, 32, 35, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 15, 18, 22, 23, 25, 27, 28, 32, 35, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 17, 18, 21, 22, 25, 28, 29, 32, 33, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 17, 18, 22, 23, 25, 27, 28, 32, 33, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 9, 10, 11, 12, 15, 18, 20, 30, 32, 35, 38, 39, 40, 41, 45, 48, 49]],
    [50, [1, 2, 5, 10, 11, 13, 14, 16, 18, 23, 27, 32, 34, 36, 37, 39, 40, 45, 48, 49]],
    [50, [1, 2, 5, 10, 11, 13, 15, 16, 18, 20, 30, 32, 34, 35, 37, 39, 40, 45, 48, 49]],
    [50, [1, 2, 5, 10, 11, 14, 15, 18, 20, 23, 27, 30, 32, 35, 36, 39, 40, 45, 48, 49]],
    [50, [1, 2, 6, 7, 8, 11, 17, 18, 19, 24, 26, 31, 32, 33, 39, 42, 43, 44, 48, 49]],
    [50, [1, 2, 6, 7, 9, 11, 12, 17, 18, 24, 26, 32, 33, 38, 39, 41, 43, 44, 48, 49]],
    [50, [1, 2, 6, 7, 11, 14, 17, 18, 23, 24, 26, 27, 32, 33, 36, 39, 43, 44, 48, 49]],
    [50, [1, 2, 6, 7, 11, 15, 17, 18, 20, 24, 26, 30, 32, 33, 35, 39, 43, 44, 48, 49]],
    [50, [1, 2, 6, 8, 9, 11, 12, 17, 18, 19, 31, 32, 33, 38, 39, 41, 42, 44, 48, 49]],
    [50, [1, 2, 6, 8, 11, 14, 17, 18, 19, 23, 27, 31, 32, 33, 36, 39, 42, 44, 48, 49]],
    [50, [1, 2, 6, 8, 11, 15, 17, 18, 19, 20, 30, 31, 32, 33, 35, 39, 42, 44, 48, 49]],
    [50, [1, 2, 6, 9, 11, 12, 15, 17, 18, 20, 30, 32, 33, 35, 38, 39, 41, 44, 48, 49]],
    [50, [1, 2, 6, 11, 14, 15, 17, 18, 20, 23, 27, 30, 32, 33, 35, 36, 39, 44, 48, 49]],
    [50, [1, 2, 7, 8, 9, 11, 12, 13, 18, 22, 28, 32, 37, 38, 39, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 11, 12, 15, 18, 22, 28, 32, 35, 38, 39, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 11, 12, 18, 21, 22, 28, 29, 32, 38, 39, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 11, 12, 18, 22, 25, 28, 32, 38, 39, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 12, 13, 17, 18, 22, 28, 32, 33, 37, 38, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 12, 13, 18, 22, 25, 28, 32, 37, 38, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 12, 15, 17, 18, 22, 28, 32, 33, 35, 38, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 12, 15, 18, 22, 25, 28, 32, 35, 38, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 12, 17, 18, 21, 22, 28, 29, 32, 33, 38, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 12, 17, 18, 22, 25, 28, 32, 33, 38, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 12, 18, 21, 22, 25, 28, 29, 32, 38, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 11, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 39, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 11, 12, 13, 18, 22, 25, 28, 32, 37, 38, 39, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 11, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 39, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 11, 12, 15, 18, 22, 25, 28, 32, 35, 38, 39, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 11, 12, 18, 21, 22, 25, 28, 29, 32, 38, 39, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 11, 15, 18, 19, 20, 24, 26, 30, 31, 32, 35, 39, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 13, 15, 17, 18, 22, 28, 32, 33, 35, 37, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 13, 15, 18, 22, 23, 27, 28, 32, 35, 37, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 13, 17, 18, 22, 23, 27, 28, 32, 33, 37, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 13, 17, 18, 22, 25, 28, 32, 33, 37, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 13, 18, 22, 23, 25, 27, 28, 32, 37, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 15, 17, 18, 22, 25, 28, 32, 33, 35, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 15, 18, 21, 22, 23, 27, 28, 29, 32, 35, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 15, 18, 22, 23, 25, 27, 28, 32, 35, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 17, 18, 21, 22, 25, 28, 29, 32, 33, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 17, 18, 22, 23, 25, 27, 28, 32, 33, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 18, 21, 22, 23, 25, 27, 28, 29, 32, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 9, 11, 12, 15, 18, 20, 24, 26, 30, 32, 35, 38, 39, 41, 43, 48, 49]],
    [50, [1, 2, 7, 9, 11, 12, 18, 21, 22, 24, 26, 28, 29, 32, 38, 39, 41, 43, 48, 49]],
    [50, [1, 2, 7, 11, 15, 18, 20, 21, 22, 24, 26, 28, 29, 30, 32, 35, 39, 43, 48, 49]],
    [50, [1, 2, 8, 9, 11, 12, 15, 18, 19, 20, 30, 31, 32, 35, 38, 39, 41, 42, 48, 49]],
    [50, [1, 2, 8, 9, 11, 12, 15, 18, 19, 22, 28, 31, 32, 35, 38, 39, 41, 42, 48, 49]],
    [50, [1, 2, 8, 9, 11, 12, 15, 18, 22, 25, 28, 32, 35, 38, 39, 41, 42, 48, 49]],
    [50, [1, 2, 8, 9, 11, 12, 18, 19, 22, 25, 28, 31, 32, 38, 39, 41, 42, 48, 49]],
    [50, [1, 2, 8, 9, 12, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 38, 41, 42, 48, 49]],
    [50, [1, 2, 8, 9, 12, 15, 17, 18, 22, 25, 28, 32, 33, 35, 38, 41, 42, 48, 49]],
    [50, [1, 2, 8, 9, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 41, 42, 48, 49]],
    [50, [1, 2, 8, 9, 12, 17, 18, 21, 22, 25, 28, 29, 32, 33, 38, 41, 42, 48, 49]],
    [50, [1, 2, 8, 11, 13, 14, 16, 18, 19, 23, 27, 31, 32, 34, 36, 37, 39, 42, 48, 49]],
    [50, [1, 2, 8, 11, 13, 15, 16, 18, 19, 20, 30, 31, 32, 34, 35, 37, 39, 42, 48, 49]],
    [50, [1, 2, 8, 11, 14, 15, 18, 19, 20, 23, 27, 30, 31, 32, 35, 36, 39, 42, 48, 49]],
    [50, [1, 2, 8, 12, 13, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 37, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 13, 15, 17, 18, 22, 25, 28, 32, 33, 35, 37, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 13, 15, 18, 19, 22, 23, 27, 28, 31, 32, 35, 37, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 13, 15, 18, 19, 22, 25, 28, 31, 32, 35, 37, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 13, 15, 18, 22, 23, 25, 27, 28, 32, 35, 37, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 13, 17, 18, 22, 23, 25, 27, 28, 32, 33, 37, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 13, 18, 19, 22, 23, 25, 27, 28, 31, 32, 37, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 38, 42, 48, 49]],
    [50, [1, 2, 11, 13, 14, 15, 16, 18, 20, 23, 27, 30, 32, 34, 35, 36, 37, 39, 48, 49]],
    [50, [1, 3, 4, 5, 7, 8, 10, 18, 19, 24, 26, 31, 32, 40, 42, 43, 45, 46, 47, 49]],
    [50, [1, 3, 4, 5, 7, 10, 15, 18, 20, 24, 26, 30, 32, 35, 40, 43, 45, 46, 47, 49]],
    [50, [1, 3, 4, 5, 7, 10, 18, 21, 22, 24, 26, 28, 29, 32, 40, 43, 45, 46, 47, 49]],
    [50, [1, 3, 4, 5, 8, 10, 13, 16, 18, 19, 31, 32, 34, 37, 40, 42, 45, 46, 47, 49]],
    [50, [1, 3, 4, 5, 8, 10, 15, 18, 19, 20, 30, 31, 32, 35, 40, 42, 45, 46, 47, 49]],
    [50, [1, 3, 4, 5, 10, 13, 15, 16, 18, 20, 30, 32, 34, 35, 37, 40, 45, 46, 47, 49]],
    [50, [1, 3, 4, 5, 10, 15, 18, 20, 21, 22, 28, 29, 30, 32, 35, 40, 45, 46, 47, 49]],
    [50, [1, 3, 4, 7, 8, 15, 18, 19, 20, 24, 26, 30, 31, 32, 35, 42, 43, 46, 47, 49]],
    [50, [1, 3, 4, 8, 13, 15, 16, 18, 19, 20, 30, 31, 32, 34, 35, 37, 42, 46, 47, 49]],
    [50, [1, 4, 5, 6, 9, 11, 14, 15, 16, 24, 26, 34, 35, 36, 39, 41, 44, 45, 46, 49]],
    [50, [1, 4, 5, 6, 9, 11, 14, 16, 19, 24, 26, 31, 34, 36, 39, 41, 44, 45, 46, 49]],
    [50, [1, 4, 5, 6, 9, 11, 14, 16, 24, 25, 26, 34, 36, 39, 41, 44, 45, 46, 49]],
    [50, [1, 4, 5, 6, 9, 14, 15, 16, 21, 24, 26, 29, 34, 35, 36, 41, 44, 45, 46, 49]],
    [50, [1, 4, 5, 6, 9, 14, 15, 16, 24, 25, 26, 34, 35, 36, 41, 44, 45, 46, 49]],
    [50, [1, 4, 5, 6, 9, 14, 16, 21, 24, 25, 26, 29, 34, 36, 41, 44, 45, 46, 49]],
    [50, [1, 4, 5, 6, 14, 15, 16, 19, 24, 25, 26, 31, 34, 35, 36, 44, 45, 46, 49]],
    [50, [1, 4, 6, 9, 11, 14, 15, 16, 19, 24, 26, 31, 34, 35, 36, 39, 41, 44, 46, 49]],
    [50, [1, 4, 6, 9, 11, 14, 15, 16, 24, 25, 26, 34, 35, 36, 39, 41, 44, 46, 49]],
    [50, [1, 4, 6, 9, 11, 14, 16, 19, 24, 25, 26, 31, 34, 36, 39, 41, 44, 46, 49]],
    [50, [1, 4, 6, 9, 14, 15, 16, 21, 24, 25, 26, 29, 34, 35, 36, 41, 44, 46, 49]],
    [50, [1, 5, 8, 10, 13, 15, 16, 18, 19, 20, 30, 31, 32, 34, 35, 37, 40, 42, 45, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 18, 22, 28, 32, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 18, 22, 28, 32, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 18, 22, 28, 32, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 17, 18, 22, 28, 32, 33, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 18, 19, 22, 28, 31, 32, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 18, 21, 22, 28, 29, 32, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 18, 22, 23, 27, 28, 32, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 18, 22, 25, 28, 32, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 13, 18, 22, 28, 32, 37, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 15, 18, 22, 28, 32, 35, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 17, 18, 22, 28, 32, 33, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 18, 19, 22, 28, 31, 32, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 18, 21, 22, 28, 29, 32, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 18, 22, 23, 27, 28, 32, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 18, 22, 25, 28, 32, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 17, 18, 22, 28, 32, 33, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 18, 19, 22, 28, 31, 32, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 18, 21, 22, 28, 29, 32, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 18, 22, 23, 27, 28, 32, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 18, 22, 25, 28, 32, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 15, 17, 18, 22, 28, 32, 33, 35, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 15, 18, 19, 22, 28, 31, 32, 35, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 15, 18, 22, 23, 27, 28, 32, 35, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 15, 18, 22, 25, 28, 32, 35, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 17, 18, 21, 22, 28, 29, 32, 33, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 17, 18, 22, 23, 27, 28, 32, 33, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 17, 18, 22, 25, 28, 32, 33, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 18, 19, 21, 22, 28, 29, 31, 32, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 18, 19, 22, 23, 27, 28, 31, 32, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 18, 19, 22, 25, 28, 31, 32, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 18, 21, 22, 23, 27, 28, 29, 32, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 18, 21, 22, 25, 28, 29, 32, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 18, 22, 23, 25, 27, 28, 32, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 13, 18, 22, 28, 32, 37, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 15, 18, 22, 28, 32, 35, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 17, 18, 22, 28, 32, 33, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 18, 19, 22, 28, 31, 32, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 18, 21, 22, 28, 29, 32, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 18, 22, 23, 27, 28, 32, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 18, 22, 25, 28, 32, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 13, 17, 18, 22, 28, 32, 33, 37, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 13, 18, 19, 22, 28, 31, 32, 37, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 13, 18, 22, 25, 28, 32, 37, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 15, 17, 18, 22, 28, 32, 33, 35, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 15, 18, 19, 22, 28, 31, 32, 35, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 15, 18, 22, 23, 27, 28, 32, 35, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 15, 18, 22, 25, 28, 32, 35, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 17, 18, 19, 22, 28, 31, 32, 33, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 17, 18, 21, 22, 28, 29, 32, 33, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 17, 18, 22, 23, 27, 28, 32, 33, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 17, 18, 22, 25, 28, 32, 33, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 18, 19, 21, 22, 28, 29, 31, 32, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 18, 19, 22, 25, 28, 31, 32, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 18, 21, 22, 23, 27, 28, 29, 32, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 18, 21, 22, 25, 28, 29, 32, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 18, 22, 23, 25, 27, 28, 32, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 13, 18, 19, 22, 28, 31, 32, 37, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 13, 18, 22, 23, 27, 28, 32, 37, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 13, 18, 22, 25, 28, 32, 37, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 15, 18, 19, 22, 28, 31, 32, 35, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 15, 18, 22, 23, 27, 28, 32, 35, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 15, 18, 22, 25, 28, 32, 35, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 18, 19, 21, 22, 28, 29, 31, 32, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 18, 19, 22, 23, 27, 28, 31, 32, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 18, 19, 22, 25, 28, 31, 32, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 18, 21, 22, 23, 27, 28, 29, 32, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 18, 21, 22, 25, 28, 29, 32, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 18, 22, 23, 25, 27, 28, 32, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 15, 17, 18, 22, 28, 32, 33, 35, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 15, 18, 19, 22, 28, 31, 32, 35, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 15, 18, 22, 23, 27, 28, 32, 35, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 17, 18, 19, 22, 28, 31, 32, 33, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 17, 18, 22, 23, 27, 28, 32, 33, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 17, 18, 22, 25, 28, 32, 33, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 18, 19, 22, 23, 27, 28, 31, 32, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 18, 19, 22, 25, 28, 31, 32, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 18, 22, 23, 25, 27, 28, 32, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 17, 18, 22, 25, 28, 32, 33, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 18, 19, 21, 22, 28, 29, 31, 32, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 18, 19, 22, 23, 27, 28, 31, 32, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 18, 19, 22, 25, 28, 31, 32, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 18, 21, 22, 23, 27, 28, 29, 32, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 18, 22, 23, 25, 27, 28, 32, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 17, 18, 19, 21, 22, 28, 29, 31, 32, 33, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 17, 18, 19, 22, 23, 27, 28, 31, 32, 33, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 17, 18, 19, 22, 25, 28, 31, 32, 33, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 17, 18, 21, 22, 25, 28, 29, 32, 33, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 17, 18, 22, 23, 25, 27, 28, 32, 33, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 18, 19, 21, 22, 25, 28, 29, 31, 32, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 18, 19, 22, 23, 25, 27, 28, 31, 32, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 18, 21, 22, 23, 25, 27, 28, 29, 32, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 18, 22, 28, 32, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 18, 22, 28, 32, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 17, 18, 22, 28, 32, 33, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 18, 19, 22, 28, 31, 32, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 18, 21, 22, 28, 29, 32, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 18, 22, 23, 27, 28, 32, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 18, 22, 25, 28, 32, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 17, 18, 22, 28, 32, 33, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 18, 19, 22, 28, 31, 32, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 18, 21, 22, 28, 29, 32, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 18, 22, 23, 27, 28, 32, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 18, 22, 25, 28, 32, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 17, 18, 22, 28, 32, 33, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 18, 19, 22, 28, 31, 32, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 18, 22, 23, 27, 28, 32, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 18, 22, 25, 28, 32, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 17, 18, 19, 22, 28, 31, 32, 33, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 17, 18, 21, 22, 28, 29, 32, 33, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 17, 18, 22, 23, 27, 28, 32, 33, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 17, 18, 22, 25, 28, 32, 33, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 18, 19, 21, 22, 28, 29, 31, 32, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 18, 19, 22, 23, 27, 28, 31, 32, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 18, 19, 22, 25, 28, 31, 32, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 18, 21, 22, 23, 27, 28, 29, 32, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 18, 21, 22, 25, 28, 29, 32, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 18, 22, 23, 25, 27, 28, 32, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 13, 17, 18, 22, 28, 32, 33, 37, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 13, 18, 19, 22, 28, 31, 32, 37, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 13, 18, 22, 23, 27, 28, 32, 37, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 13, 18, 22, 25, 28, 32, 37, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 15, 17, 18, 22, 28, 32, 33, 35, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 15, 18, 19, 22, 28, 31, 32, 35, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 15, 18, 22, 23, 27, 28, 32, 35, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 15, 18, 22, 25, 28, 32, 35, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 17, 18, 19, 22, 28, 31, 32, 33, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 17, 18, 21, 22, 28, 29, 32, 33, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 17, 18, 22, 25, 28, 32, 33, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 18, 19, 21, 22, 28, 29, 31, 32, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 18, 19, 22, 23, 27, 28, 31, 32, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 18, 19, 22, 25, 28, 31, 32, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 18, 21, 22, 23, 27, 28, 29, 32, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 18, 21, 22, 25, 28, 29, 32, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 18, 22, 23, 25, 27, 28, 32, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 15, 17, 18, 22, 28, 32, 33, 35, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 15, 18, 19, 22, 28, 31, 32, 35, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 15, 18, 21, 22, 28, 29, 32, 35, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 15, 18, 22, 23, 27, 28, 32, 35, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 17, 18, 19, 22, 28, 31, 32, 33, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 17, 18, 21, 22, 28, 29, 32, 33, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 17, 18, 22, 23, 27, 28, 32, 33, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 17, 18, 22, 25, 28, 32, 33, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 18, 19, 22, 23, 27, 28, 31, 32, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 18, 19, 22, 25, 28, 31, 32, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 18, 21, 22, 25, 28, 29, 32, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 18, 22, 23, 25, 27, 28, 32, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 15, 17, 18, 22, 25, 28, 32, 33, 35, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 15, 18, 19, 21, 22, 28, 29, 31, 32, 35, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 15, 18, 19, 22, 23, 27, 28, 31, 32, 35, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 15, 18, 19, 22, 25, 28, 31, 32, 35, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 15, 18, 21, 22, 23, 27, 28, 29, 32, 35, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 15, 18, 22, 23, 25, 27, 28, 32, 35, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 17, 18, 21, 22, 25, 28, 29, 32, 33, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 17, 18, 22, 23, 25, 27, 28, 32, 33, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 18, 19, 21, 22, 25, 28, 29, 31, 32, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 18, 19, 22, 23, 25, 27, 28, 31, 32, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 18, 21, 22, 23, 25, 27, 28, 29, 32, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 13, 17, 18, 22, 28, 32, 33, 37, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 13, 18, 19, 22, 28, 31, 32, 37, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 13, 18, 22, 25, 28, 32, 37, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 15, 17, 18, 22, 28, 32, 33, 35, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 15, 18, 19, 22, 28, 31, 32, 35, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 15, 18, 22, 23, 27, 28, 32, 35, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 15, 18, 22, 25, 28, 32, 35, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 17, 18, 19, 22, 28, 31, 32, 33, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 17, 18, 21, 22, 28, 29, 32, 33, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 17, 18, 22, 25, 28, 32, 33, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 18, 19, 21, 22, 28, 29, 31, 32, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 18, 19, 22, 25, 28, 31, 32, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 18, 21, 22, 23, 27, 28, 29, 32, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 18, 21, 22, 25, 28, 29, 32, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 18, 22, 23, 25, 27, 28, 32, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 13, 15, 17, 18, 22, 28, 32, 33, 35, 37, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 13, 15, 18, 19, 22, 28, 31, 32, 35, 37, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 13, 17, 18, 19, 22, 28, 31, 32, 33, 37, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 13, 17, 18, 22, 25, 28, 32, 33, 37, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 13, 18, 19, 22, 25, 28, 31, 32, 37, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 15, 17, 18, 22, 25, 28, 32, 33, 35, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 15, 18, 19, 21, 22, 28, 29, 31, 32, 35, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 15, 18, 19, 22, 25, 28, 31, 32, 35, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 15, 18, 21, 22, 23, 27, 28, 29, 32, 35, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 15, 18, 22, 23, 25, 27, 28, 32, 35, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 17, 18, 19, 21, 22, 28, 29, 31, 32, 33, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 17, 18, 19, 22, 25, 28, 31, 32, 33, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 17, 18, 21, 22, 25, 28, 29, 32, 33, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 17, 18, 22, 23, 25, 27, 28, 32, 33, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 18, 19, 21, 22, 25, 28, 29, 31, 32, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 18, 21, 22, 23, 25, 27, 28, 29, 32, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 13, 15, 18, 19, 22, 28, 31, 32, 35, 37, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 13, 15, 18, 22, 23, 27, 28, 32, 35, 37, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 13, 18, 19, 22, 23, 27, 28, 31, 32, 37, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 13, 18, 19, 22, 25, 28, 31, 32, 37, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 13, 18, 22, 23, 25, 27, 28, 32, 37, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 15, 18, 19, 21, 22, 28, 29, 31, 32, 35, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 15, 18, 19, 22, 23, 27, 28, 31, 32, 35, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 15, 18, 19, 22, 25, 28, 31, 32, 35, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 15, 18, 21, 22, 23, 27, 28, 29, 32, 35, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 15, 18, 22, 23, 25, 27, 28, 32, 35, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 18, 19, 21, 22, 25, 28, 29, 31, 32, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 18, 19, 22, 23, 25, 27, 28, 31, 32, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 18, 21, 22, 23, 25, 27, 28, 29, 32, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 15, 17, 18, 22, 25, 28, 32, 33, 35, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 15, 18, 19, 22, 23, 27, 28, 31, 32, 35, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 15, 18, 19, 22, 25, 28, 31, 32, 35, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 15, 18, 22, 23, 25, 27, 28, 32, 35, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 17, 18, 19, 22, 23, 27, 28, 31, 32, 33, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 17, 18, 19, 22, 25, 28, 31, 32, 33, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 17, 18, 22, 23, 25, 27, 28, 32, 33, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 18, 19, 22, 23, 25, 27, 28, 31, 32, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 17, 18, 19, 21, 22, 28, 29, 31, 32, 33, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 17, 18, 19, 22, 23, 27, 28, 31, 32, 33, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 18, 19, 21, 22, 25, 28, 29, 31, 32, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 18, 19, 22, 23, 25, 27, 28, 31, 32, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 18, 21, 22, 23, 25, 27, 28, 29, 32, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 17, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 33, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 17, 18, 19, 21, 22, 25, 28, 29, 31, 32, 33, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 17, 18, 19, 22, 23, 25, 27, 28, 31, 32, 33, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 17, 18, 21, 22, 23, 25, 27, 28, 29, 32, 33, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 38, 42, 47, 48, 49]],
    [50, [1, 2, 4, 6, 8, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 42, 44, 46, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 11, 12, 13, 18, 22, 28, 32, 37, 38, 39, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 11, 12, 15, 18, 22, 28, 32, 35, 38, 39, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 11, 12, 18, 21, 22, 28, 29, 32, 38, 39, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 11, 12, 18, 22, 25, 28, 32, 38, 39, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 12, 13, 17, 18, 22, 28, 32, 33, 37, 38, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 12, 13, 18, 22, 25, 28, 32, 37, 38, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 12, 15, 17, 18, 22, 28, 32, 33, 35, 38, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 12, 15, 18, 22, 25, 28, 32, 35, 38, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 12, 17, 18, 21, 22, 28, 29, 32, 33, 38, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 12, 17, 18, 22, 25, 28, 32, 33, 38, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 12, 18, 21, 22, 25, 28, 29, 32, 38, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 11, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 39, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 11, 12, 13, 18, 22, 25, 28, 32, 37, 38, 39, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 11, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 39, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 11, 12, 15, 18, 22, 25, 28, 32, 35, 38, 39, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 11, 12, 18, 21, 22, 25, 28, 29, 32, 38, 39, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 13, 15, 17, 18, 22, 28, 32, 33, 35, 37, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 13, 15, 18, 22, 23, 27, 28, 32, 35, 37, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 13, 17, 18, 22, 23, 27, 28, 32, 33, 37, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 13, 17, 18, 22, 25, 28, 32, 33, 37, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 13, 18, 22, 23, 25, 27, 28, 32, 37, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 15, 17, 18, 22, 25, 28, 32, 33, 35, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 15, 18, 21, 22, 23, 27, 28, 29, 32, 35, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 15, 18, 22, 23, 25, 27, 28, 32, 35, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 17, 18, 21, 22, 25, 28, 29, 32, 33, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 17, 18, 22, 23, 25, 27, 28, 32, 33, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 18, 21, 22, 23, 25, 27, 28, 29, 32, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 11, 12, 15, 18, 19, 22, 28, 31, 32, 35, 38, 39, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 11, 12, 15, 18, 22, 25, 28, 32, 35, 38, 39, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 11, 12, 18, 19, 21, 22, 28, 29, 31, 32, 38, 39, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 11, 12, 18, 19, 22, 25, 28, 31, 32, 38, 39, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 12, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 38, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 12, 15, 17, 18, 22, 25, 28, 32, 33, 35, 38, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 12, 17, 18, 21, 22, 25, 28, 29, 32, 33, 38, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 13, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 37, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 13, 15, 17, 18, 22, 25, 28, 32, 33, 35, 37, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 13, 15, 18, 19, 22, 23, 27, 28, 31, 32, 35, 37, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 13, 15, 18, 19, 22, 25, 28, 31, 32, 35, 37, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 13, 15, 18, 22, 23, 25, 27, 28, 32, 35, 37, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 13, 17, 18, 22, 23, 25, 27, 28, 32, 33, 37, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 13, 18, 19, 22, 23, 25, 27, 28, 31, 32, 37, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 38, 42, 45, 48, 49]],
    [50, [1, 2, 7, 8, 9, 11, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 39, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 11, 12, 13, 18, 22, 25, 28, 32, 37, 38, 39, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 11, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 39, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 11, 12, 15, 18, 22, 25, 28, 32, 35, 38, 39, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 11, 12, 18, 21, 22, 25, 28, 29, 32, 38, 39, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 12, 13, 15, 17, 18, 22, 28, 32, 33, 35, 37, 38, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 12, 13, 17, 18, 22, 25, 28, 32, 33, 37, 38, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 12, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 38, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 12, 15, 17, 18, 22, 25, 28, 32, 33, 35, 38, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 12, 17, 18, 21, 22, 25, 28, 29, 32, 33, 38, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 11, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 39, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 11, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 39, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 13, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 37, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 13, 15, 17, 18, 22, 25, 28, 32, 33, 35, 37, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 13, 15, 18, 22, 23, 25, 27, 28, 32, 35, 37, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 13, 17, 18, 22, 23, 25, 27, 28, 32, 33, 37, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 15, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 35, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 15, 18, 21, 22, 23, 25, 27, 28, 29, 32, 35, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 17, 18, 21, 22, 23, 25, 27, 28, 29, 32, 33, 38, 42, 43, 48, 49]],
    [50, [1, 2, 8, 9, 11, 12, 15, 18, 19, 22, 25, 28, 31, 32, 35, 38, 39, 41, 42, 48, 49]],
    [50, [1, 2, 8, 9, 11, 12, 18, 19, 21, 22, 25, 28, 29, 31, 32, 38, 39, 41, 42, 48, 49]],
    [50, [1, 2, 8, 9, 12, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 38, 41, 42, 48, 49]],
    [50, [1, 2, 8, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 37, 38, 42, 48, 49]],
    [50, [1, 2, 8, 12, 13, 15, 18, 19, 22, 23, 25, 27, 28, 31, 32, 35, 37, 38, 42, 48, 49]],
    [50, [1, 4, 5, 6, 9, 11, 14, 15, 16, 19, 24, 26, 31, 34, 35, 36, 39, 41, 44, 45, 46, 49]],
    [50, [1, 4, 5, 6, 9, 11, 14, 15, 16, 24, 25, 26, 34, 35, 36, 39, 41, 44, 45, 46, 49]],
    [50, [1, 4, 5, 6, 9, 11, 14, 16, 19, 21, 24, 26, 29, 31, 34, 36, 39, 41, 44, 45, 46, 49]],
    [50, [1, 4, 5, 6, 9, 11, 14, 16, 19, 24, 25, 26, 31, 34, 36, 39, 41, 44, 45, 46, 49]],
    [50, [1, 4, 5, 6, 9, 14, 15, 16, 21, 24, 25, 26, 29, 34, 35, 36, 41, 44, 45, 46, 49]],
    [50, [1, 4, 6, 9, 11, 14, 15, 16, 19, 24, 25, 26, 31, 34, 35, 36, 39, 41, 44, 46, 49]],
    [50, [1, 4, 6, 9, 11, 14, 16, 19, 21, 24, 25, 26, 29, 31, 34, 36, 39, 41, 44, 46, 49]],
    [50, [2, 4, 5, 6, 8, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 42, 44, 45, 46, 48]],
    [50, [2, 4, 6, 8, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 42, 44, 46, 48]],
    [50, [1, 2, 3, 4, 5, 6, 7, 10, 11, 17, 18, 24, 26, 32, 33, 39, 40, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 10, 11, 17, 18, 19, 31, 32, 33, 39, 40, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 17, 18, 32, 33, 38, 39, 40, 41, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 10, 11, 13, 16, 17, 18, 32, 33, 34, 37, 39, 40, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 10, 11, 14, 17, 18, 23, 27, 32, 33, 36, 39, 40, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 10, 11, 15, 17, 18, 20, 30, 32, 33, 35, 39, 40, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 10, 11, 17, 18, 21, 22, 28, 29, 32, 33, 39, 40, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 8, 10, 11, 18, 19, 24, 26, 31, 32, 39, 40, 42, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 18, 24, 26, 32, 38, 39, 40, 41, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 10, 11, 13, 16, 18, 24, 26, 32, 34, 37, 39, 40, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 10, 11, 14, 18, 23, 24, 26, 27, 32, 36, 39, 40, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 10, 11, 15, 18, 20, 24, 26, 30, 32, 35, 39, 40, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 10, 11, 18, 21, 22, 24, 26, 28, 29, 32, 39, 40, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 18, 19, 31, 32, 38, 39, 40, 41, 42, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 8, 10, 11, 13, 16, 18, 19, 31, 32, 34, 37, 39, 40, 42, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 8, 10, 11, 14, 18, 19, 23, 27, 31, 32, 36, 39, 40, 42, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 8, 10, 11, 15, 18, 19, 20, 30, 31, 32, 35, 39, 40, 42, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 8, 10, 11, 18, 19, 21, 22, 28, 29, 31, 32, 39, 40, 42, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 16, 18, 32, 34, 37, 38, 39, 40, 41, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 9, 10, 11, 12, 15, 18, 20, 30, 32, 35, 38, 39, 40, 41, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 9, 10, 11, 12, 18, 21, 22, 28, 29, 32, 38, 39, 40, 41, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 10, 11, 13, 14, 16, 18, 23, 27, 32, 34, 36, 37, 39, 40, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 10, 11, 13, 15, 16, 18, 20, 30, 32, 34, 35, 37, 39, 40, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 10, 11, 13, 16, 18, 21, 22, 28, 29, 32, 34, 37, 39, 40, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 10, 11, 14, 15, 18, 20, 23, 27, 30, 32, 35, 36, 39, 40, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 10, 11, 14, 18, 21, 22, 23, 27, 28, 29, 32, 36, 39, 40, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 10, 11, 15, 18, 20, 21, 22, 28, 29, 30, 32, 35, 39, 40, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 17, 18, 19, 24, 26, 31, 32, 33, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 9, 11, 12, 17, 18, 24, 26, 32, 33, 38, 39, 41, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 11, 13, 16, 17, 18, 24, 26, 32, 33, 34, 37, 39, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 11, 14, 17, 18, 23, 24, 26, 27, 32, 33, 36, 39, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 11, 15, 17, 18, 20, 24, 26, 30, 32, 33, 35, 39, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 11, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 39, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 9, 11, 12, 17, 18, 19, 31, 32, 33, 38, 39, 41, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 14, 17, 18, 19, 23, 27, 31, 32, 33, 36, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 15, 17, 18, 19, 20, 30, 31, 32, 33, 35, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 17, 18, 19, 21, 22, 28, 29, 31, 32, 33, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 9, 11, 12, 13, 16, 17, 18, 32, 33, 34, 37, 38, 39, 41, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 11, 14, 15, 17, 18, 20, 23, 27, 30, 32, 33, 35, 36, 39, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 11, 14, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 36, 39, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 11, 15, 17, 18, 20, 21, 22, 28, 29, 30, 32, 33, 35, 39, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 7, 8, 9, 11, 12, 18, 19, 24, 26, 31, 32, 38, 39, 41, 42, 43, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 7, 8, 11, 13, 16, 18, 19, 24, 26, 31, 32, 34, 37, 39, 42, 43, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 7, 8, 11, 14, 18, 19, 23, 24, 26, 27, 31, 32, 36, 39, 42, 43, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 7, 8, 11, 15, 18, 19, 20, 24, 26, 30, 31, 32, 35, 39, 42, 43, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 7, 8, 11, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 39, 42, 43, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 7, 9, 11, 12, 15, 18, 20, 24, 26, 30, 32, 35, 38, 39, 41, 43, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 7, 9, 11, 12, 18, 21, 22, 24, 26, 28, 29, 32, 38, 39, 41, 43, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 7, 11, 13, 14, 16, 18, 23, 24, 26, 27, 32, 34, 36, 37, 39, 43, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 7, 11, 14, 15, 18, 20, 23, 24, 26, 27, 30, 32, 35, 36, 39, 43, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 7, 11, 15, 18, 20, 21, 22, 24, 26, 28, 29, 30, 32, 35, 39, 43, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 8, 9, 11, 12, 13, 16, 18, 19, 31, 32, 34, 37, 38, 39, 41, 42, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 8, 9, 11, 12, 15, 18, 19, 20, 30, 31, 32, 35, 38, 39, 41, 42, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 8, 9, 11, 12, 18, 19, 21, 22, 28, 29, 31, 32, 38, 39, 41, 42, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 8, 11, 13, 15, 16, 18, 19, 20, 30, 31, 32, 34, 35, 37, 39, 42, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 8, 11, 15, 18, 19, 20, 21, 22, 28, 29, 30, 31, 32, 35, 39, 42, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 9, 11, 12, 13, 15, 16, 18, 20, 30, 32, 34, 35, 37, 38, 39, 41, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 9, 11, 12, 13, 16, 18, 21, 22, 28, 29, 32, 34, 37, 38, 39, 41, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 9, 11, 12, 15, 18, 20, 21, 22, 28, 29, 30, 32, 35, 38, 39, 41, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 11, 13, 14, 15, 16, 18, 20, 23, 27, 30, 32, 34, 35, 36, 37, 39, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 11, 13, 14, 16, 18, 21, 22, 23, 27, 28, 29, 32, 34, 36, 37, 39, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 11, 13, 15, 16, 18, 20, 21, 22, 28, 29, 30, 32, 34, 35, 37, 39, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 11, 14, 15, 18, 20, 21, 22, 23, 27, 28, 29, 30, 32, 35, 36, 39, 46, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 18, 22, 28, 32, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 18, 22, 28, 32, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 17, 18, 22, 28, 32, 33, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 18, 19, 22, 28, 31, 32, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 18, 21, 22, 28, 29, 32, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 18, 22, 23, 27, 28, 32, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 18, 22, 25, 28, 32, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 17, 18, 22, 28, 32, 33, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 18, 19, 22, 28, 31, 32, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 18, 21, 22, 28, 29, 32, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 18, 22, 23, 27, 28, 32, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 18, 22, 25, 28, 32, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 17, 18, 22, 28, 32, 33, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 18, 19, 22, 28, 31, 32, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 18, 22, 23, 27, 28, 32, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 18, 22, 25, 28, 32, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 17, 18, 19, 22, 28, 31, 32, 33, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 17, 18, 21, 22, 28, 29, 32, 33, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 17, 18, 22, 23, 27, 28, 32, 33, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 17, 18, 22, 25, 28, 32, 33, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 18, 19, 21, 22, 28, 29, 31, 32, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 18, 19, 22, 23, 27, 28, 31, 32, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 18, 19, 22, 25, 28, 31, 32, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 18, 21, 22, 23, 27, 28, 29, 32, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 18, 21, 22, 25, 28, 29, 32, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 18, 22, 23, 25, 27, 28, 32, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 13, 17, 18, 22, 28, 32, 33, 37, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 13, 18, 19, 22, 28, 31, 32, 37, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 13, 18, 22, 23, 27, 28, 32, 37, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 13, 18, 22, 25, 28, 32, 37, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 15, 17, 18, 22, 28, 32, 33, 35, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 15, 18, 19, 22, 28, 31, 32, 35, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 15, 18, 22, 23, 27, 28, 32, 35, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 15, 18, 22, 25, 28, 32, 35, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 17, 18, 19, 22, 28, 31, 32, 33, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 17, 18, 21, 22, 28, 29, 32, 33, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 17, 18, 22, 25, 28, 32, 33, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 18, 19, 21, 22, 28, 29, 31, 32, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 18, 19, 22, 23, 27, 28, 31, 32, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 18, 19, 22, 25, 28, 31, 32, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 18, 21, 22, 23, 27, 28, 29, 32, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 18, 21, 22, 25, 28, 29, 32, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 18, 22, 23, 25, 27, 28, 32, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 15, 17, 18, 22, 28, 32, 33, 35, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 15, 18, 19, 22, 28, 31, 32, 35, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 15, 18, 21, 22, 28, 29, 32, 35, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 15, 18, 22, 23, 27, 28, 32, 35, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 17, 18, 19, 22, 28, 31, 32, 33, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 17, 18, 21, 22, 28, 29, 32, 33, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 17, 18, 22, 23, 27, 28, 32, 33, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 17, 18, 22, 25, 28, 32, 33, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 18, 19, 22, 23, 27, 28, 31, 32, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 18, 19, 22, 25, 28, 31, 32, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 18, 21, 22, 25, 28, 29, 32, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 18, 22, 23, 25, 27, 28, 32, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 15, 17, 18, 22, 25, 28, 32, 33, 35, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 15, 18, 19, 21, 22, 28, 29, 31, 32, 35, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 15, 18, 19, 22, 23, 27, 28, 31, 32, 35, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 15, 18, 19, 22, 25, 28, 31, 32, 35, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 15, 18, 21, 22, 23, 27, 28, 29, 32, 35, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 15, 18, 22, 23, 25, 27, 28, 32, 35, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 17, 18, 21, 22, 25, 28, 29, 32, 33, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 17, 18, 22, 23, 25, 27, 28, 32, 33, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 18, 19, 21, 22, 25, 28, 29, 31, 32, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 18, 19, 22, 23, 25, 27, 28, 31, 32, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 18, 21, 22, 23, 25, 27, 28, 29, 32, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 13, 17, 18, 22, 28, 32, 33, 37, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 13, 18, 19, 22, 28, 31, 32, 37, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 13, 18, 22, 25, 28, 32, 37, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 15, 17, 18, 22, 28, 32, 33, 35, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 15, 18, 19, 22, 28, 31, 32, 35, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 15, 18, 22, 23, 27, 28, 32, 35, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 15, 18, 22, 25, 28, 32, 35, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 17, 18, 19, 22, 28, 31, 32, 33, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 17, 18, 21, 22, 28, 29, 32, 33, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 17, 18, 22, 25, 28, 32, 33, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 18, 19, 21, 22, 28, 29, 31, 32, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 18, 19, 22, 25, 28, 31, 32, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 18, 21, 22, 23, 27, 28, 29, 32, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 18, 21, 22, 25, 28, 29, 32, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 18, 22, 23, 25, 27, 28, 32, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 13, 15, 17, 18, 22, 28, 32, 33, 35, 37, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 13, 15, 18, 19, 22, 28, 31, 32, 35, 37, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 13, 17, 18, 19, 22, 28, 31, 32, 33, 37, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 13, 17, 18, 22, 25, 28, 32, 33, 37, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 13, 18, 19, 22, 25, 28, 31, 32, 37, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 15, 17, 18, 22, 25, 28, 32, 33, 35, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 15, 18, 19, 21, 22, 28, 29, 31, 32, 35, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 15, 18, 19, 22, 25, 28, 31, 32, 35, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 15, 18, 21, 22, 23, 27, 28, 29, 32, 35, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 15, 18, 22, 23, 25, 27, 28, 32, 35, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 17, 18, 19, 21, 22, 28, 29, 31, 32, 33, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 17, 18, 19, 22, 25, 28, 31, 32, 33, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 17, 18, 21, 22, 25, 28, 29, 32, 33, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 17, 18, 22, 23, 25, 27, 28, 32, 33, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 18, 19, 21, 22, 25, 28, 29, 31, 32, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 18, 21, 22, 23, 25, 27, 28, 29, 32, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 13, 15, 18, 19, 22, 28, 31, 32, 35, 37, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 13, 15, 18, 22, 23, 27, 28, 32, 35, 37, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 13, 18, 19, 22, 23, 27, 28, 31, 32, 37, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 13, 18, 19, 22, 25, 28, 31, 32, 37, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 13, 18, 22, 23, 25, 27, 28, 32, 37, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 15, 18, 19, 21, 22, 28, 29, 31, 32, 35, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 15, 18, 19, 22, 23, 27, 28, 31, 32, 35, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 15, 18, 19, 22, 25, 28, 31, 32, 35, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 15, 18, 21, 22, 23, 27, 28, 29, 32, 35, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 15, 18, 22, 23, 25, 27, 28, 32, 35, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 18, 19, 21, 22, 25, 28, 29, 31, 32, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 18, 19, 22, 23, 25, 27, 28, 31, 32, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 18, 21, 22, 23, 25, 27, 28, 29, 32, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 15, 17, 18, 22, 25, 28, 32, 33, 35, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 15, 18, 19, 22, 23, 27, 28, 31, 32, 35, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 15, 18, 19, 22, 25, 28, 31, 32, 35, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 15, 18, 22, 23, 25, 27, 28, 32, 35, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 17, 18, 19, 22, 23, 27, 28, 31, 32, 33, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 17, 18, 19, 22, 25, 28, 31, 32, 33, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 17, 18, 22, 23, 25, 27, 28, 32, 33, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 18, 19, 22, 23, 25, 27, 28, 31, 32, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 17, 18, 19, 21, 22, 28, 29, 31, 32, 33, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 17, 18, 19, 22, 23, 27, 28, 31, 32, 33, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 18, 19, 21, 22, 25, 28, 29, 31, 32, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 18, 19, 22, 23, 25, 27, 28, 31, 32, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 18, 21, 22, 23, 25, 27, 28, 29, 32, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 17, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 33, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 17, 18, 19, 21, 22, 25, 28, 29, 31, 32, 33, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 17, 18, 19, 22, 23, 25, 27, 28, 31, 32, 33, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 17, 18, 21, 22, 23, 25, 27, 28, 29, 32, 33, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 17, 18, 22, 28, 32, 33, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 18, 19, 22, 28, 31, 32, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 18, 21, 22, 28, 29, 32, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 18, 22, 23, 27, 28, 32, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 18, 22, 25, 28, 32, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 17, 18, 22, 28, 32, 33, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 18, 19, 22, 28, 31, 32, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 18, 22, 23, 27, 28, 32, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 18, 22, 25, 28, 32, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 17, 18, 19, 22, 28, 31, 32, 33, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 17, 18, 21, 22, 28, 29, 32, 33, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 17, 18, 22, 23, 27, 28, 32, 33, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 17, 18, 22, 25, 28, 32, 33, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 18, 19, 21, 22, 28, 29, 31, 32, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 18, 19, 22, 23, 27, 28, 31, 32, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 18, 19, 22, 25, 28, 31, 32, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 18, 21, 22, 23, 27, 28, 29, 32, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 18, 21, 22, 25, 28, 29, 32, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 18, 22, 23, 25, 27, 28, 32, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 15, 17, 18, 22, 28, 32, 33, 35, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 15, 18, 19, 22, 28, 31, 32, 35, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 15, 18, 21, 22, 28, 29, 32, 35, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 15, 18, 22, 23, 27, 28, 32, 35, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 17, 18, 19, 22, 28, 31, 32, 33, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 17, 18, 21, 22, 28, 29, 32, 33, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 17, 18, 22, 23, 27, 28, 32, 33, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 17, 18, 22, 25, 28, 32, 33, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 18, 19, 21, 22, 28, 29, 31, 32, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 18, 19, 22, 25, 28, 31, 32, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 18, 21, 22, 23, 27, 28, 29, 32, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 18, 21, 22, 25, 28, 29, 32, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 18, 22, 23, 25, 27, 28, 32, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 17, 18, 22, 25, 28, 32, 33, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 18, 19, 21, 22, 28, 29, 31, 32, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 18, 19, 22, 23, 27, 28, 31, 32, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 18, 19, 22, 25, 28, 31, 32, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 18, 21, 22, 23, 27, 28, 29, 32, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 18, 22, 23, 25, 27, 28, 32, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 17, 18, 19, 22, 23, 27, 28, 31, 32, 33, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 17, 18, 19, 22, 25, 28, 31, 32, 33, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 17, 18, 21, 22, 25, 28, 29, 32, 33, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 17, 18, 22, 23, 25, 27, 28, 32, 33, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 18, 19, 21, 22, 25, 28, 29, 31, 32, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 18, 19, 22, 23, 25, 27, 28, 31, 32, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 18, 21, 22, 23, 25, 27, 28, 29, 32, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 13, 15, 17, 18, 22, 28, 32, 33, 35, 37, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 13, 15, 18, 19, 22, 28, 31, 32, 35, 37, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 13, 15, 18, 22, 23, 27, 28, 32, 35, 37, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 13, 17, 18, 19, 22, 28, 31, 32, 33, 37, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 13, 17, 18, 22, 25, 28, 32, 33, 37, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 13, 18, 19, 22, 23, 27, 28, 31, 32, 37, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 13, 18, 19, 22, 25, 28, 31, 32, 37, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 13, 18, 22, 23, 25, 27, 28, 32, 37, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 15, 17, 18, 22, 25, 28, 32, 33, 35, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 15, 18, 19, 21, 22, 28, 29, 31, 32, 35, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 15, 18, 19, 22, 23, 27, 28, 31, 32, 35, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 15, 18, 19, 22, 25, 28, 31, 32, 35, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 15, 18, 21, 22, 23, 27, 28, 29, 32, 35, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 15, 18, 22, 23, 25, 27, 28, 32, 35, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 17, 18, 19, 22, 25, 28, 31, 32, 33, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 17, 18, 21, 22, 25, 28, 29, 32, 33, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 18, 19, 21, 22, 25, 28, 29, 31, 32, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 18, 19, 22, 23, 25, 27, 28, 31, 32, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 18, 21, 22, 23, 25, 27, 28, 29, 32, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 15, 17, 18, 22, 25, 28, 32, 33, 35, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 15, 18, 19, 22, 23, 27, 28, 31, 32, 35, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 15, 18, 19, 22, 25, 28, 31, 32, 35, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 15, 18, 21, 22, 25, 28, 29, 32, 35, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 15, 18, 22, 23, 25, 27, 28, 32, 35, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 17, 18, 19, 22, 23, 27, 28, 31, 32, 33, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 17, 18, 19, 22, 25, 28, 31, 32, 33, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 17, 18, 21, 22, 25, 28, 29, 32, 33, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 17, 18, 22, 23, 25, 27, 28, 32, 33, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 18, 19, 22, 23, 25, 27, 28, 31, 32, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 15, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 35, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 15, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 35, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 15, 18, 19, 21, 22, 25, 28, 29, 31, 32, 35, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 15, 18, 19, 22, 23, 25, 27, 28, 31, 32, 35, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 15, 18, 21, 22, 23, 25, 27, 28, 29, 32, 35, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 17, 18, 21, 22, 23, 25, 27, 28, 29, 32, 33, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 13, 15, 17, 18, 22, 28, 32, 33, 35, 37, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 13, 15, 18, 19, 22, 28, 31, 32, 35, 37, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 13, 17, 18, 19, 22, 28, 31, 32, 33, 37, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 13, 17, 18, 22, 25, 28, 32, 33, 37, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 13, 18, 19, 22, 25, 28, 31, 32, 37, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 15, 17, 18, 22, 25, 28, 32, 33, 35, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 15, 18, 19, 21, 22, 28, 29, 31, 32, 35, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 15, 18, 19, 22, 25, 28, 31, 32, 35, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 15, 18, 21, 22, 23, 27, 28, 29, 32, 35, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 15, 18, 22, 23, 25, 27, 28, 32, 35, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 17, 18, 19, 21, 22, 28, 29, 31, 32, 33, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 17, 18, 19, 22, 25, 28, 31, 32, 33, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 17, 18, 21, 22, 25, 28, 29, 32, 33, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 18, 19, 21, 22, 25, 28, 29, 31, 32, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 18, 21, 22, 23, 25, 27, 28, 29, 32, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 13, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 37, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 13, 15, 17, 18, 22, 25, 28, 32, 33, 35, 37, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 13, 15, 18, 19, 22, 25, 28, 31, 32, 35, 37, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 13, 17, 18, 19, 22, 25, 28, 31, 32, 33, 37, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 15, 17, 18, 19, 21, 22, 28, 29, 31, 32, 33, 35, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 15, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 35, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 15, 18, 19, 21, 22, 25, 28, 29, 31, 32, 35, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 15, 18, 21, 22, 23, 25, 27, 28, 29, 32, 35, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 17, 18, 19, 21, 22, 25, 28, 29, 31, 32, 33, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 17, 18, 21, 22, 23, 25, 27, 28, 29, 32, 33, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 13, 15, 18, 19, 22, 23, 27, 28, 31, 32, 35, 37, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 13, 15, 18, 19, 22, 25, 28, 31, 32, 35, 37, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 13, 15, 18, 22, 23, 25, 27, 28, 32, 35, 37, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 13, 18, 19, 22, 23, 25, 27, 28, 31, 32, 37, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 15, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 35, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 15, 18, 19, 21, 22, 25, 28, 29, 31, 32, 35, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 15, 18, 19, 22, 23, 25, 27, 28, 31, 32, 35, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 15, 18, 21, 22, 23, 25, 27, 28, 29, 32, 35, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 15, 17, 18, 19, 22, 23, 27, 28, 31, 32, 33, 35, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 15, 18, 19, 22, 23, 25, 27, 28, 31, 32, 35, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 17, 18, 19, 22, 23, 25, 27, 28, 31, 32, 33, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 17, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 33, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 17, 18, 19, 21, 22, 25, 28, 29, 31, 32, 33, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 17, 18, 19, 22, 23, 25, 27, 28, 31, 32, 33, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 17, 18, 21, 22, 23, 25, 27, 28, 29, 32, 33, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 17, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 33, 38, 42, 47, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 6, 7, 8, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 42, 43, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 9, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 41, 42, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 12, 13, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 37, 38, 42, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 12, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 38, 42, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 12, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 38, 42, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 42, 44, 46, 48, 49]],
    [50, [1, 2, 5, 6, 7, 8, 10, 11, 17, 18, 19, 24, 26, 31, 32, 33, 39, 40, 42, 43, 44, 45, 48, 49]],
    [50, [1, 2, 5, 6, 7, 9, 10, 11, 12, 17, 18, 24, 26, 32, 33, 38, 39, 40, 41, 43, 44, 45, 48, 49]],
    [50, [1, 2, 5, 6, 7, 10, 11, 14, 17, 18, 23, 24, 26, 27, 32, 33, 36, 39, 40, 43, 44, 45, 48, 49]],
    [50, [1, 2, 5, 6, 7, 10, 11, 15, 17, 18, 20, 24, 26, 30, 32, 33, 35, 39, 40, 43, 44, 45, 48, 49]],
    [50, [1, 2, 5, 6, 8, 9, 10, 11, 12, 17, 18, 19, 31, 32, 33, 38, 39, 40, 41, 42, 44, 45, 48, 49]],
    [50, [1, 2, 5, 6, 8, 10, 11, 14, 17, 18, 19, 23, 27, 31, 32, 33, 36, 39, 40, 42, 44, 45, 48, 49]],
    [50, [1, 2, 5, 6, 8, 10, 11, 15, 17, 18, 19, 20, 30, 31, 32, 33, 35, 39, 40, 42, 44, 45, 48, 49]],
    [50, [1, 2, 5, 6, 9, 10, 11, 12, 15, 17, 18, 20, 30, 32, 33, 35, 38, 39, 40, 41, 44, 45, 48, 49]],
    [50, [1, 2, 5, 6, 10, 11, 14, 15, 17, 18, 20, 23, 27, 30, 32, 33, 35, 36, 39, 40, 44, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 11, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 39, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 11, 12, 13, 18, 22, 25, 28, 32, 37, 38, 39, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 11, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 39, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 11, 12, 15, 18, 22, 25, 28, 32, 35, 38, 39, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 11, 12, 18, 21, 22, 25, 28, 29, 32, 38, 39, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 12, 13, 15, 17, 18, 22, 28, 32, 33, 35, 37, 38, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 12, 13, 17, 18, 22, 25, 28, 32, 33, 37, 38, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 12, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 38, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 12, 15, 17, 18, 22, 25, 28, 32, 33, 35, 38, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 12, 17, 18, 21, 22, 25, 28, 29, 32, 33, 38, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 10, 11, 14, 18, 19, 23, 24, 26, 27, 31, 32, 36, 39, 40, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 10, 11, 15, 18, 19, 20, 24, 26, 30, 31, 32, 35, 39, 40, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 11, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 39, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 11, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 39, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 13, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 37, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 13, 15, 17, 18, 22, 25, 28, 32, 33, 35, 37, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 13, 15, 18, 22, 23, 25, 27, 28, 32, 35, 37, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 13, 17, 18, 22, 23, 25, 27, 28, 32, 33, 37, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 15, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 35, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 15, 18, 21, 22, 23, 25, 27, 28, 29, 32, 35, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 17, 18, 21, 22, 23, 25, 27, 28, 29, 32, 33, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 9, 10, 11, 12, 15, 18, 20, 24, 26, 30, 32, 35, 38, 39, 40, 41, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 9, 10, 11, 12, 18, 21, 22, 24, 26, 28, 29, 32, 38, 39, 40, 41, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 10, 11, 15, 18, 20, 21, 22, 24, 26, 28, 29, 30, 32, 35, 39, 40, 43, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 10, 11, 12, 15, 18, 19, 20, 30, 31, 32, 35, 38, 39, 40, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 10, 11, 12, 18, 19, 21, 22, 28, 29, 31, 32, 38, 39, 40, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 11, 12, 15, 18, 19, 21, 22, 28, 29, 31, 32, 35, 38, 39, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 11, 12, 15, 18, 19, 22, 25, 28, 31, 32, 35, 38, 39, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 11, 12, 18, 19, 20, 21, 22, 28, 29, 30, 31, 32, 38, 39, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 11, 12, 18, 19, 21, 22, 25, 28, 29, 31, 32, 38, 39, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 12, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 38, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 10, 11, 13, 14, 16, 18, 19, 23, 27, 31, 32, 34, 36, 37, 39, 40, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 10, 11, 13, 15, 16, 18, 19, 20, 30, 31, 32, 34, 35, 37, 39, 40, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 10, 11, 14, 15, 18, 19, 20, 23, 27, 30, 31, 32, 35, 36, 39, 40, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 37, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 12, 13, 15, 18, 19, 22, 23, 25, 27, 28, 31, 32, 35, 37, 38, 42, 45, 48, 49]],
    [50, [1, 2, 5, 10, 11, 13, 14, 15, 16, 18, 20, 23, 27, 30, 32, 34, 35, 36, 37, 39, 40, 45, 48, 49]],
    [50, [1, 2, 6, 7, 8, 11, 15, 17, 18, 19, 20, 24, 26, 30, 31, 32, 33, 35, 39, 42, 43, 44, 48, 49]],
    [50, [1, 2, 6, 7, 9, 11, 12, 15, 17, 18, 20, 24, 26, 30, 32, 33, 35, 38, 39, 41, 43, 44, 48, 49]],
    [50, [1, 2, 6, 8, 9, 11, 12, 15, 17, 18, 19, 20, 30, 31, 32, 33, 35, 38, 39, 41, 42, 44, 48, 49]],
    [50, [1, 2, 6, 8, 11, 14, 15, 17, 18, 19, 20, 23, 27, 30, 31, 32, 33, 35, 36, 39, 42, 44, 48, 49]],
    [50, [1, 2, 7, 8, 9, 11, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 39, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 11, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 39, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 12, 13, 15, 17, 18, 22, 25, 28, 32, 33, 35, 37, 38, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 9, 12, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 38, 41, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 37, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 8, 12, 15, 17, 18, 21, 22, 23, 25, 27, 28, 29, 32, 33, 35, 38, 42, 43, 48, 49]],
    [50, [1, 2, 7, 9, 11, 12, 15, 18, 20, 21, 22, 24, 26, 28, 29, 30, 32, 35, 38, 39, 41, 43, 48, 49]],
    [50, [1, 2, 8, 11, 13, 14, 15, 16, 18, 19, 20, 23, 27, 30, 31, 32, 34, 35, 36, 37, 39, 42, 48, 49]],
    [50, [1, 3, 4, 5, 7, 8, 10, 15, 18, 19, 20, 24, 26, 30, 31, 32, 35, 40, 42, 43, 45, 46, 47, 49]],
    [50, [1, 3, 4, 5, 8, 10, 13, 15, 16, 18, 19, 20, 30, 31, 32, 34, 35, 37, 40, 42, 45, 46, 47, 49]],
    [50, [1, 4, 5, 6, 9, 10, 11, 14, 16, 19, 21, 24, 26, 29, 31, 34, 36, 39, 40, 41, 44, 45, 46, 49]],
    [50, [1, 4, 5, 6, 9, 11, 14, 15, 16, 19, 21, 24, 26, 29, 31, 34, 35, 36, 39, 41, 44, 45, 46, 49]],
    [50, [1, 4, 5, 6, 9, 11, 14, 15, 16, 19, 24, 25, 26, 31, 34, 35, 36, 39, 41, 44, 45, 46, 49]],
    [50, [1, 4, 5, 6, 9, 11, 14, 16, 19, 21, 24, 25, 26, 29, 31, 34, 36, 39, 41, 44, 45, 46, 49]],
    [50, [2, 4, 5, 6, 8, 12, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 38, 42, 44, 45, 46, 48]],
    [50, [2, 4, 5, 6, 8, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 42, 44, 45, 46, 48]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 9, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 41, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 13, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 37, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 14, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 36, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 18, 22, 28, 32, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 17, 18, 22, 28, 32, 33, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 18, 19, 22, 28, 31, 32, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 18, 21, 22, 28, 29, 32, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 18, 22, 23, 27, 28, 32, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 18, 22, 25, 28, 32, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 17, 18, 22, 28, 32, 33, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 18, 19, 22, 28, 31, 32, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 18, 21, 22, 28, 29, 32, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 18, 22, 23, 27, 28, 32, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 18, 22, 25, 28, 32, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 17, 18, 19, 22, 28, 31, 32, 33, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 17, 18, 21, 22, 28, 29, 32, 33, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 17, 18, 22, 23, 27, 28, 32, 33, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 17, 18, 22, 25, 28, 32, 33, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 18, 19, 21, 22, 28, 29, 31, 32, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 18, 19, 22, 23, 27, 28, 31, 32, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 18, 19, 22, 25, 28, 31, 32, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 18, 21, 22, 23, 27, 28, 29, 32, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 18, 21, 22, 25, 28, 29, 32, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 18, 22, 23, 25, 27, 28, 32, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 17, 18, 22, 28, 32, 33, 35, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 18, 19, 22, 28, 31, 32, 35, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 18, 21, 22, 28, 29, 32, 35, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 18, 22, 23, 27, 28, 32, 35, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 17, 18, 19, 22, 28, 31, 32, 33, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 17, 18, 21, 22, 28, 29, 32, 33, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 17, 18, 22, 23, 27, 28, 32, 33, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 17, 18, 22, 25, 28, 32, 33, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 18, 19, 21, 22, 28, 29, 31, 32, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 18, 19, 22, 25, 28, 31, 32, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 18, 21, 22, 23, 27, 28, 29, 32, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 18, 21, 22, 25, 28, 29, 32, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 18, 22, 23, 25, 27, 28, 32, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 17, 18, 22, 25, 28, 32, 33, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 18, 19, 21, 22, 28, 29, 31, 32, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 18, 19, 22, 23, 27, 28, 31, 32, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 18, 19, 22, 25, 28, 31, 32, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 18, 21, 22, 23, 27, 28, 29, 32, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 18, 22, 23, 25, 27, 28, 32, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 17, 18, 19, 22, 23, 27, 28, 31, 32, 33, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 17, 18, 19, 22, 25, 28, 31, 32, 33, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 17, 18, 21, 22, 25, 28, 29, 32, 33, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 17, 18, 22, 23, 25, 27, 28, 32, 33, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 18, 19, 21, 22, 25, 28, 29, 31, 32, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 18, 19, 22, 23, 25, 27, 28, 31, 32, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 18, 21, 22, 23, 25, 27, 28, 29, 32, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 13, 15, 17, 18, 22, 28, 32, 33, 35, 37, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 13, 15, 18, 19, 22, 28, 31, 32, 35, 37, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 13, 15, 18, 22, 23, 27, 28, 32, 35, 37, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 13, 17, 18, 19, 22, 28, 31, 32, 33, 37, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 13, 17, 18, 22, 25, 28, 32, 33, 37, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 13, 18, 19, 22, 23, 27, 28, 31, 32, 37, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 13, 18, 19, 22, 25, 28, 31, 32, 37, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 13, 18, 22, 23, 25, 27, 28, 32, 37, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 15, 17, 18, 22, 25, 28, 32, 33, 35, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 15, 18, 19, 21, 22, 28, 29, 31, 32, 35, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 15, 18, 19, 22, 23, 27, 28, 31, 32, 35, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 15, 18, 19, 22, 25, 28, 31, 32, 35, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 15, 18, 21, 22, 23, 27, 28, 29, 32, 35, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 15, 18, 22, 23, 25, 27, 28, 32, 35, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 17, 18, 19, 22, 25, 28, 31, 32, 33, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 17, 18, 21, 22, 25, 28, 29, 32, 33, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 18, 19, 21, 22, 25, 28, 29, 31, 32, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 18, 19, 22, 23, 25, 27, 28, 31, 32, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 18, 21, 22, 23, 25, 27, 28, 29, 32, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 15, 17, 18, 22, 25, 28, 32, 33, 35, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 15, 18, 19, 22, 23, 27, 28, 31, 32, 35, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 15, 18, 19, 22, 25, 28, 31, 32, 35, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 15, 18, 21, 22, 25, 28, 29, 32, 35, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 15, 18, 22, 23, 25, 27, 28, 32, 35, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 17, 18, 19, 22, 23, 27, 28, 31, 32, 33, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 17, 18, 19, 22, 25, 28, 31, 32, 33, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 17, 18, 21, 22, 25, 28, 29, 32, 33, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 17, 18, 22, 23, 25, 27, 28, 32, 33, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 18, 19, 22, 23, 25, 27, 28, 31, 32, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 15, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 35, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 15, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 35, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 15, 18, 19, 21, 22, 25, 28, 29, 31, 32, 35, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 15, 18, 19, 22, 23, 25, 27, 28, 31, 32, 35, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 15, 18, 21, 22, 23, 25, 27, 28, 29, 32, 35, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 17, 18, 21, 22, 23, 25, 27, 28, 29, 32, 33, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 13, 15, 17, 18, 22, 28, 32, 33, 35, 37, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 13, 15, 18, 19, 22, 28, 31, 32, 35, 37, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 13, 17, 18, 19, 22, 28, 31, 32, 33, 37, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 13, 17, 18, 22, 25, 28, 32, 33, 37, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 13, 18, 19, 22, 25, 28, 31, 32, 37, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 15, 17, 18, 22, 25, 28, 32, 33, 35, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 15, 18, 19, 21, 22, 28, 29, 31, 32, 35, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 15, 18, 19, 22, 25, 28, 31, 32, 35, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 15, 18, 21, 22, 23, 27, 28, 29, 32, 35, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 15, 18, 22, 23, 25, 27, 28, 32, 35, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 17, 18, 19, 21, 22, 28, 29, 31, 32, 33, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 17, 18, 19, 22, 25, 28, 31, 32, 33, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 17, 18, 21, 22, 25, 28, 29, 32, 33, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 18, 19, 21, 22, 25, 28, 29, 31, 32, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 18, 21, 22, 23, 25, 27, 28, 29, 32, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 13, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 37, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 13, 15, 17, 18, 22, 25, 28, 32, 33, 35, 37, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 13, 15, 18, 19, 22, 25, 28, 31, 32, 35, 37, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 13, 17, 18, 19, 22, 25, 28, 31, 32, 33, 37, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 15, 17, 18, 19, 21, 22, 28, 29, 31, 32, 33, 35, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 15, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 35, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 15, 18, 19, 21, 22, 25, 28, 29, 31, 32, 35, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 15, 18, 21, 22, 23, 25, 27, 28, 29, 32, 35, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 17, 18, 19, 21, 22, 25, 28, 29, 31, 32, 33, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 17, 18, 21, 22, 23, 25, 27, 28, 29, 32, 33, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 13, 15, 18, 19, 22, 23, 27, 28, 31, 32, 35, 37, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 13, 15, 18, 19, 22, 25, 28, 31, 32, 35, 37, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 13, 15, 18, 22, 23, 25, 27, 28, 32, 35, 37, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 13, 18, 19, 22, 23, 25, 27, 28, 31, 32, 37, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 15, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 35, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 15, 18, 19, 21, 22, 25, 28, 29, 31, 32, 35, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 15, 18, 19, 22, 23, 25, 27, 28, 31, 32, 35, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 15, 18, 21, 22, 23, 25, 27, 28, 29, 32, 35, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 15, 17, 18, 19, 22, 23, 27, 28, 31, 32, 33, 35, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 15, 18, 19, 22, 23, 25, 27, 28, 31, 32, 35, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 17, 18, 19, 22, 23, 25, 27, 28, 31, 32, 33, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 17, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 33, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 17, 18, 19, 21, 22, 25, 28, 29, 31, 32, 33, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 17, 18, 19, 22, 23, 25, 27, 28, 31, 32, 33, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 17, 18, 21, 22, 23, 25, 27, 28, 29, 32, 33, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 17, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 33, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 17, 18, 22, 28, 32, 33, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 18, 19, 22, 28, 31, 32, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 18, 21, 22, 28, 29, 32, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 18, 22, 23, 27, 28, 32, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 17, 18, 19, 22, 28, 31, 32, 33, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 17, 18, 21, 22, 28, 29, 32, 33, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 17, 18, 22, 23, 27, 28, 32, 33, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 17, 18, 22, 25, 28, 32, 33, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 18, 19, 21, 22, 28, 29, 31, 32, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 18, 19, 22, 23, 27, 28, 31, 32, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 18, 19, 22, 25, 28, 31, 32, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 18, 21, 22, 23, 27, 28, 29, 32, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 18, 21, 22, 25, 28, 29, 32, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 18, 22, 23, 25, 27, 28, 32, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 17, 18, 22, 25, 28, 32, 33, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 18, 19, 21, 22, 28, 29, 31, 32, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 18, 19, 22, 23, 27, 28, 31, 32, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 18, 19, 22, 25, 28, 31, 32, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 18, 21, 22, 23, 27, 28, 29, 32, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 18, 22, 23, 25, 27, 28, 32, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 17, 18, 19, 22, 23, 27, 28, 31, 32, 33, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 17, 18, 19, 22, 25, 28, 31, 32, 33, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 17, 18, 21, 22, 25, 28, 29, 32, 33, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 17, 18, 22, 23, 25, 27, 28, 32, 33, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 18, 19, 21, 22, 25, 28, 29, 31, 32, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 18, 19, 22, 23, 25, 27, 28, 31, 32, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 18, 21, 22, 23, 25, 27, 28, 29, 32, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 15, 17, 18, 22, 25, 28, 32, 33, 35, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 15, 18, 19, 21, 22, 28, 29, 31, 32, 35, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 15, 18, 19, 22, 25, 28, 31, 32, 35, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 15, 18, 21, 22, 23, 27, 28, 29, 32, 35, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 15, 18, 21, 22, 25, 28, 29, 32, 35, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 15, 18, 22, 23, 25, 27, 28, 32, 35, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 17, 18, 19, 22, 25, 28, 31, 32, 33, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 17, 18, 21, 22, 25, 28, 29, 32, 33, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 17, 18, 22, 23, 25, 27, 28, 32, 33, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 18, 19, 21, 22, 25, 28, 29, 31, 32, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 18, 21, 22, 23, 25, 27, 28, 29, 32, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 17, 18, 19, 22, 23, 27, 28, 31, 32, 33, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 18, 19, 21, 22, 25, 28, 29, 31, 32, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 18, 19, 22, 23, 25, 27, 28, 31, 32, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 18, 21, 22, 23, 25, 27, 28, 29, 32, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 17, 18, 19, 22, 23, 25, 27, 28, 31, 32, 33, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 17, 18, 21, 22, 23, 25, 27, 28, 29, 32, 33, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 13, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 37, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 13, 15, 17, 18, 22, 25, 28, 32, 33, 35, 37, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 13, 15, 18, 19, 22, 23, 27, 28, 31, 32, 35, 37, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 13, 15, 18, 19, 22, 25, 28, 31, 32, 35, 37, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 13, 15, 18, 22, 23, 25, 27, 28, 32, 35, 37, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 13, 17, 18, 19, 22, 25, 28, 31, 32, 33, 37, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 13, 18, 19, 22, 23, 25, 27, 28, 31, 32, 37, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 15, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 35, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 15, 18, 19, 21, 22, 25, 28, 29, 31, 32, 35, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 15, 18, 19, 22, 23, 25, 27, 28, 31, 32, 35, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 15, 18, 21, 22, 23, 25, 27, 28, 29, 32, 35, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 15, 17, 18, 19, 22, 23, 27, 28, 31, 32, 33, 35, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 15, 18, 19, 22, 23, 25, 27, 28, 31, 32, 35, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 17, 18, 19, 22, 23, 25, 27, 28, 31, 32, 33, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 15, 17, 18, 21, 22, 23, 25, 27, 28, 29, 32, 33, 35, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 15, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 35, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 13, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 37, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 13, 15, 17, 18, 22, 25, 28, 32, 33, 35, 37, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 13, 15, 18, 19, 22, 25, 28, 31, 32, 35, 37, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 13, 17, 18, 19, 22, 25, 28, 31, 32, 33, 37, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 15, 17, 18, 19, 21, 22, 28, 29, 31, 32, 33, 35, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 15, 18, 19, 21, 22, 25, 28, 29, 31, 32, 35, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 15, 18, 21, 22, 23, 25, 27, 28, 29, 32, 35, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 17, 18, 19, 21, 22, 25, 28, 29, 31, 32, 33, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 13, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 37, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 15, 17, 18, 19, 21, 22, 25, 28, 29, 31, 32, 33, 35, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 12, 15, 17, 18, 21, 22, 23, 25, 27, 28, 29, 32, 33, 35, 38, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 13, 15, 18, 19, 22, 23, 25, 27, 28, 31, 32, 35, 37, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 11, 12, 15, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 35, 38, 39, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 13, 15, 17, 18, 19, 22, 23, 25, 27, 28, 31, 32, 33, 35, 37, 38, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 12, 15, 17, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 33, 35, 38, 42, 47, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 9, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 41, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 12, 13, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 37, 38, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 12, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 38, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 12, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 38, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 12, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 38, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 6, 7, 8, 9, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 41, 42, 43, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 7, 8, 11, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 39, 42, 43, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 7, 8, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 42, 43, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 9, 11, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 39, 41, 42, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 9, 12, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 38, 41, 42, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 9, 12, 14, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 36, 38, 41, 42, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 9, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 41, 42, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 12, 13, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 37, 38, 42, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 12, 13, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 37, 38, 42, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 12, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 38, 42, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 38, 42, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 12, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 38, 42, 44, 46, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 11, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 39, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 11, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 39, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 12, 13, 15, 17, 18, 22, 25, 28, 32, 33, 35, 37, 38, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 9, 12, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 38, 41, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 37, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 5, 7, 8, 12, 15, 17, 18, 21, 22, 23, 25, 27, 28, 29, 32, 33, 35, 38, 42, 43, 45, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 17, 18, 19, 24, 26, 31, 32, 33, 39, 40, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 17, 18, 24, 26, 32, 33, 38, 39, 40, 41, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 16, 17, 18, 24, 26, 32, 33, 34, 37, 39, 40, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 10, 11, 14, 17, 18, 23, 24, 26, 27, 32, 33, 36, 39, 40, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 10, 11, 15, 17, 18, 20, 24, 26, 30, 32, 33, 35, 39, 40, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 10, 11, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 39, 40, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 17, 18, 19, 31, 32, 33, 38, 39, 40, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 10, 11, 13, 16, 17, 18, 19, 31, 32, 33, 34, 37, 39, 40, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 10, 11, 14, 17, 18, 19, 23, 27, 31, 32, 33, 36, 39, 40, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 10, 11, 15, 17, 18, 19, 20, 30, 31, 32, 33, 35, 39, 40, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 10, 11, 17, 18, 19, 21, 22, 28, 29, 31, 32, 33, 39, 40, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 37, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 16, 17, 18, 32, 33, 34, 37, 38, 39, 40, 41, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14, 17, 18, 23, 27, 32, 33, 36, 38, 39, 40, 41, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 15, 17, 18, 20, 30, 32, 33, 35, 38, 39, 40, 41, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 17, 18, 21, 22, 28, 29, 32, 33, 38, 39, 40, 41, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 10, 11, 13, 14, 16, 17, 18, 23, 27, 32, 33, 34, 36, 37, 39, 40, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 10, 11, 14, 15, 17, 18, 20, 23, 27, 30, 32, 33, 35, 36, 39, 40, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 10, 11, 14, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 36, 39, 40, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 10, 11, 15, 17, 18, 20, 21, 22, 28, 29, 30, 32, 33, 35, 39, 40, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 18, 19, 24, 26, 31, 32, 38, 39, 40, 41, 42, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 16, 18, 19, 24, 26, 31, 32, 34, 37, 39, 40, 42, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 8, 10, 11, 14, 18, 19, 23, 24, 26, 27, 31, 32, 36, 39, 40, 42, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 8, 10, 11, 15, 18, 19, 20, 24, 26, 30, 31, 32, 35, 39, 40, 42, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 8, 10, 11, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 39, 40, 42, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 16, 18, 24, 26, 32, 34, 37, 38, 39, 40, 41, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 18, 20, 24, 26, 30, 32, 35, 38, 39, 40, 41, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 18, 21, 22, 24, 26, 28, 29, 32, 38, 39, 40, 41, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 10, 11, 13, 14, 16, 18, 23, 24, 26, 27, 32, 34, 36, 37, 39, 40, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 10, 11, 13, 15, 16, 18, 20, 24, 26, 30, 32, 34, 35, 37, 39, 40, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 10, 11, 13, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 37, 39, 40, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 10, 11, 14, 15, 18, 20, 23, 24, 26, 27, 30, 32, 35, 36, 39, 40, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 10, 11, 14, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 36, 39, 40, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 10, 11, 15, 18, 20, 21, 22, 24, 26, 28, 29, 30, 32, 35, 39, 40, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 16, 18, 19, 31, 32, 34, 37, 38, 39, 40, 41, 42, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 15, 18, 19, 20, 30, 31, 32, 35, 38, 39, 40, 41, 42, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 18, 19, 21, 22, 28, 29, 31, 32, 38, 39, 40, 41, 42, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 8, 10, 11, 13, 14, 16, 18, 19, 23, 27, 31, 32, 34, 36, 37, 39, 40, 42, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 8, 10, 11, 13, 15, 16, 18, 19, 20, 30, 31, 32, 34, 35, 37, 39, 40, 42, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 8, 10, 11, 14, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 36, 39, 40, 42, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 8, 10, 11, 15, 18, 19, 20, 21, 22, 28, 29, 30, 31, 32, 35, 39, 40, 42, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 15, 16, 18, 20, 30, 32, 34, 35, 37, 38, 39, 40, 41, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 16, 18, 21, 22, 28, 29, 32, 34, 37, 38, 39, 40, 41, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 9, 10, 11, 12, 15, 18, 20, 21, 22, 28, 29, 30, 32, 35, 38, 39, 40, 41, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 10, 11, 13, 14, 15, 16, 18, 20, 23, 27, 30, 32, 34, 35, 36, 37, 39, 40, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 10, 11, 13, 14, 16, 18, 21, 22, 23, 27, 28, 29, 32, 34, 36, 37, 39, 40, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 10, 11, 13, 15, 16, 18, 20, 21, 22, 28, 29, 30, 32, 34, 35, 37, 39, 40, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 10, 11, 14, 15, 18, 20, 21, 22, 23, 27, 28, 29, 30, 32, 35, 36, 39, 40, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 17, 18, 19, 24, 26, 31, 32, 33, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 13, 16, 17, 18, 19, 24, 26, 31, 32, 33, 34, 37, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 14, 17, 18, 19, 23, 24, 26, 27, 31, 32, 33, 36, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 15, 17, 18, 19, 20, 24, 26, 30, 31, 32, 33, 35, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 17, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 33, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 37, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 14, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 36, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 14, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 36, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 9, 11, 12, 13, 16, 17, 18, 24, 26, 32, 33, 34, 37, 38, 39, 41, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 9, 11, 12, 14, 17, 18, 23, 24, 26, 27, 32, 33, 36, 38, 39, 41, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 11, 13, 14, 16, 17, 18, 23, 24, 26, 27, 32, 33, 34, 36, 37, 39, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 11, 13, 16, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 34, 37, 39, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 11, 14, 15, 17, 18, 20, 23, 24, 26, 27, 30, 32, 33, 35, 36, 39, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 11, 14, 17, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 33, 36, 39, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 11, 15, 17, 18, 20, 21, 22, 24, 26, 28, 29, 30, 32, 33, 35, 39, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 9, 11, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 39, 41, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 9, 12, 13, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 37, 38, 41, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 9, 12, 14, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 36, 38, 41, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 9, 12, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 38, 41, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 9, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 41, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 13, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 37, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 14, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 36, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 14, 17, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 33, 36, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 15, 17, 18, 19, 20, 21, 22, 28, 29, 30, 31, 32, 33, 35, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 13, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 37, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 13, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 37, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 13, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 37, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 13, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 37, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 35, 36, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 35, 36, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 36, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 14, 16, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 34, 36, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 14, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 36, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 11, 14, 15, 17, 18, 20, 21, 22, 23, 27, 28, 29, 30, 32, 33, 35, 36, 39, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 7, 8, 9, 11, 12, 13, 16, 18, 19, 24, 26, 31, 32, 34, 37, 38, 39, 41, 42, 43, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 7, 8, 9, 11, 12, 15, 18, 19, 20, 24, 26, 30, 31, 32, 35, 38, 39, 41, 42, 43, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 7, 8, 9, 11, 12, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 38, 39, 41, 42, 43, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 7, 8, 11, 15, 18, 19, 20, 21, 22, 24, 26, 28, 29, 30, 31, 32, 35, 39, 42, 43, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 7, 9, 11, 12, 15, 18, 20, 21, 22, 24, 26, 28, 29, 30, 32, 35, 38, 39, 41, 43, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 8, 9, 11, 12, 13, 15, 16, 18, 19, 20, 30, 31, 32, 34, 35, 37, 38, 39, 41, 42, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 8, 9, 11, 12, 15, 18, 19, 20, 21, 22, 28, 29, 30, 31, 32, 35, 38, 39, 41, 42, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 9, 11, 12, 13, 15, 16, 18, 20, 21, 22, 28, 29, 30, 32, 34, 35, 37, 38, 39, 41, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 11, 13, 14, 15, 16, 18, 20, 21, 22, 23, 27, 28, 29, 30, 32, 34, 35, 36, 37, 39, 46, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17, 18, 22, 28, 32, 33, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 18, 19, 22, 28, 31, 32, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 18, 21, 22, 28, 29, 32, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 18, 22, 23, 27, 28, 32, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 18, 22, 25, 28, 32, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 17, 18, 19, 22, 28, 31, 32, 33, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 17, 18, 21, 22, 28, 29, 32, 33, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 17, 18, 22, 23, 27, 28, 32, 33, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 17, 18, 22, 25, 28, 32, 33, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 18, 19, 21, 22, 28, 29, 31, 32, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 18, 19, 22, 23, 27, 28, 31, 32, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 18, 19, 22, 25, 28, 31, 32, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 18, 21, 22, 23, 27, 28, 29, 32, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 18, 21, 22, 25, 28, 29, 32, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 18, 22, 23, 25, 27, 28, 32, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 17, 18, 22, 25, 28, 32, 33, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 18, 19, 21, 22, 28, 29, 31, 32, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 18, 19, 22, 23, 27, 28, 31, 32, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 18, 19, 22, 25, 28, 31, 32, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 18, 21, 22, 23, 27, 28, 29, 32, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 18, 21, 22, 25, 28, 29, 32, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 18, 22, 23, 25, 27, 28, 32, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 17, 18, 19, 22, 23, 27, 28, 31, 32, 33, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 17, 18, 19, 22, 25, 28, 31, 32, 33, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 17, 18, 21, 22, 25, 28, 29, 32, 33, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 17, 18, 22, 23, 25, 27, 28, 32, 33, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 18, 19, 21, 22, 25, 28, 29, 31, 32, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 18, 19, 22, 23, 25, 27, 28, 31, 32, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 18, 21, 22, 23, 25, 27, 28, 29, 32, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 17, 18, 22, 25, 28, 32, 33, 35, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 18, 19, 21, 22, 28, 29, 31, 32, 35, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 18, 19, 22, 25, 28, 31, 32, 35, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 18, 21, 22, 23, 27, 28, 29, 32, 35, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 18, 21, 22, 25, 28, 29, 32, 35, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 18, 22, 23, 25, 27, 28, 32, 35, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 17, 18, 19, 22, 25, 28, 31, 32, 33, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 17, 18, 21, 22, 25, 28, 29, 32, 33, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 17, 18, 22, 23, 25, 27, 28, 32, 33, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 18, 19, 21, 22, 25, 28, 29, 31, 32, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 18, 21, 22, 23, 25, 27, 28, 29, 32, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 17, 18, 19, 22, 23, 27, 28, 31, 32, 33, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 18, 19, 21, 22, 25, 28, 29, 31, 32, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 18, 19, 22, 23, 25, 27, 28, 31, 32, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 18, 21, 22, 23, 25, 27, 28, 29, 32, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 17, 18, 19, 22, 23, 25, 27, 28, 31, 32, 33, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 17, 18, 21, 22, 23, 25, 27, 28, 29, 32, 33, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 13, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 37, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 13, 15, 17, 18, 22, 25, 28, 32, 33, 35, 37, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 13, 15, 18, 19, 22, 23, 27, 28, 31, 32, 35, 37, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 13, 15, 18, 19, 22, 25, 28, 31, 32, 35, 37, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 13, 15, 18, 22, 23, 25, 27, 28, 32, 35, 37, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 13, 17, 18, 19, 22, 25, 28, 31, 32, 33, 37, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 13, 18, 19, 22, 23, 25, 27, 28, 31, 32, 37, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 15, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 35, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 15, 18, 19, 21, 22, 25, 28, 29, 31, 32, 35, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 15, 18, 19, 22, 23, 25, 27, 28, 31, 32, 35, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 15, 18, 21, 22, 23, 25, 27, 28, 29, 32, 35, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 15, 17, 18, 19, 22, 23, 27, 28, 31, 32, 33, 35, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 15, 18, 19, 22, 23, 25, 27, 28, 31, 32, 35, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 17, 18, 19, 22, 23, 25, 27, 28, 31, 32, 33, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 15, 17, 18, 21, 22, 23, 25, 27, 28, 29, 32, 33, 35, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 15, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 35, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 13, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 37, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 13, 15, 17, 18, 22, 25, 28, 32, 33, 35, 37, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 13, 15, 18, 19, 22, 25, 28, 31, 32, 35, 37, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 13, 17, 18, 19, 22, 25, 28, 31, 32, 33, 37, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 15, 17, 18, 19, 21, 22, 28, 29, 31, 32, 33, 35, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 15, 18, 19, 21, 22, 25, 28, 29, 31, 32, 35, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 15, 18, 21, 22, 23, 25, 27, 28, 29, 32, 35, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 17, 18, 19, 21, 22, 25, 28, 29, 31, 32, 33, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 13, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 37, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 15, 17, 18, 19, 21, 22, 25, 28, 29, 31, 32, 33, 35, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 12, 15, 17, 18, 21, 22, 23, 25, 27, 28, 29, 32, 33, 35, 38, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 13, 15, 18, 19, 22, 23, 25, 27, 28, 31, 32, 35, 37, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 11, 12, 15, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 35, 38, 39, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 13, 15, 17, 18, 19, 22, 23, 25, 27, 28, 31, 32, 33, 35, 37, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 12, 15, 17, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 33, 35, 38, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 17, 18, 22, 25, 28, 32, 33, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 18, 19, 21, 22, 28, 29, 31, 32, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 18, 19, 22, 23, 27, 28, 31, 32, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 18, 19, 22, 25, 28, 31, 32, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 18, 21, 22, 23, 27, 28, 29, 32, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 18, 21, 22, 25, 28, 29, 32, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 18, 22, 23, 25, 27, 28, 32, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 17, 18, 19, 21, 22, 28, 29, 31, 32, 33, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 17, 18, 19, 22, 23, 27, 28, 31, 32, 33, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 17, 18, 19, 22, 25, 28, 31, 32, 33, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 17, 18, 21, 22, 25, 28, 29, 32, 33, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 17, 18, 22, 23, 25, 27, 28, 32, 33, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 18, 19, 21, 22, 25, 28, 29, 31, 32, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 18, 19, 22, 23, 25, 27, 28, 31, 32, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 18, 21, 22, 23, 25, 27, 28, 29, 32, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 17, 18, 19, 22, 23, 27, 28, 31, 32, 33, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 18, 19, 21, 22, 25, 28, 29, 31, 32, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 18, 19, 22, 23, 25, 27, 28, 31, 32, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 18, 21, 22, 23, 25, 27, 28, 29, 32, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 17, 18, 19, 22, 23, 25, 27, 28, 31, 32, 33, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 15, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 35, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 15, 18, 19, 21, 22, 25, 28, 29, 31, 32, 35, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 15, 18, 21, 22, 23, 25, 27, 28, 29, 32, 35, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 17, 18, 21, 22, 23, 25, 27, 28, 29, 32, 33, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 17, 18, 19, 22, 23, 25, 27, 28, 31, 32, 33, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 17, 18, 21, 22, 23, 25, 27, 28, 29, 32, 33, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 15, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 35, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 13, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 37, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 13, 15, 18, 19, 22, 23, 25, 27, 28, 31, 32, 35, 37, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 11, 12, 15, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 35, 38, 39, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 12, 13, 15, 17, 18, 19, 22, 23, 25, 27, 28, 31, 32, 33, 35, 37, 38, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 13, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 37, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 3, 8, 9, 11, 12, 15, 17, 18, 19, 21, 22, 25, 28, 29, 31, 32, 33, 35, 38, 39, 41, 42, 47, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 9, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 41, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 11, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 39, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 12, 13, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 37, 38, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 12, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 38, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 12, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 38, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 9, 11, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 39, 41, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 9, 12, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 38, 41, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 9, 12, 14, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 36, 38, 41, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 9, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 41, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 12, 13, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 37, 38, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 12, 13, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 37, 38, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 12, 13, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 37, 38, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 12, 13, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 37, 38, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 12, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 38, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 38, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 12, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 38, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 12, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 38, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 6, 7, 8, 9, 11, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 39, 41, 42, 43, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 7, 8, 9, 12, 13, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 37, 38, 41, 42, 43, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 7, 8, 9, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 41, 42, 43, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 7, 8, 11, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 39, 42, 43, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 9, 11, 12, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 38, 39, 41, 42, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 9, 11, 12, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 38, 39, 41, 42, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 9, 11, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 39, 41, 42, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 9, 12, 14, 15, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 35, 36, 38, 41, 42, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 9, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 38, 41, 42, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 9, 12, 14, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 36, 38, 41, 42, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 12, 13, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 37, 38, 42, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 12, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 38, 42, 44, 46, 48, 49]],
    [50, [1, 2, 5, 6, 7, 8, 10, 11, 14, 17, 18, 19, 23, 24, 26, 27, 31, 32, 33, 36, 39, 40, 42, 43, 44, 45, 48, 49]],
    [50, [1, 2, 5, 6, 7, 8, 10, 11, 15, 17, 18, 19, 20, 24, 26, 30, 31, 32, 33, 35, 39, 40, 42, 43, 44, 45, 48, 49]],
    [50, [1, 2, 5, 6, 7, 9, 10, 11, 12, 15, 17, 18, 20, 24, 26, 30, 32, 33, 35, 38, 39, 40, 41, 43, 44, 45, 48, 49]],
    [50, [1, 2, 5, 6, 7, 10, 11, 14, 15, 17, 18, 20, 23, 24, 26, 27, 30, 32, 33, 35, 36, 39, 40, 43, 44, 45, 48, 49]],
    [50, [1, 2, 5, 6, 8, 9, 10, 11, 12, 15, 17, 18, 19, 20, 30, 31, 32, 33, 35, 38, 39, 40, 41, 42, 44, 45, 48, 49]],
    [50, [1, 2, 5, 6, 8, 10, 11, 14, 15, 17, 18, 19, 20, 23, 27, 30, 31, 32, 33, 35, 36, 39, 40, 42, 44, 45, 48, 49]],
    [50, [1, 2, 5, 7, 9, 10, 11, 12, 15, 18, 20, 21, 22, 24, 26, 28, 29, 30, 32, 35, 38, 39, 40, 41, 43, 45, 48, 49]],
    [50, [1, 2, 5, 8, 9, 10, 11, 12, 15, 18, 19, 20, 21, 22, 28, 29, 30, 31, 32, 35, 38, 39, 40, 41, 42, 45, 48, 49]],
    [50, [1, 2, 5, 8, 10, 11, 13, 14, 15, 16, 18, 19, 20, 23, 27, 30, 31, 32, 34, 35, 36, 37, 39, 40, 42, 45, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 37, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 37, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 37, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 36, 37, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 37, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 37, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 37, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 35, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 35, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17, 18, 19, 22, 24, 26, 28, 31, 32, 33, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 32, 33, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 18, 19, 22, 23, 24, 26, 27, 28, 31, 32, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 37, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 36, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 36, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 37, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 36, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 36, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 37, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 36, 37, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 37, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 37, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 37, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 14, 15, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 35, 36, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 14, 16, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 34, 36, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 32, 33, 34, 36, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 14, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 14, 16, 18, 19, 22, 23, 24, 26, 27, 28, 31, 32, 34, 36, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 14, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 36, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 9, 11, 12, 14, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 36, 38, 39, 41, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 9, 11, 12, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 38, 39, 41, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 9, 11, 12, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 38, 39, 41, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 9, 11, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 39, 41, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 9, 12, 13, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 37, 38, 41, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 9, 12, 13, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 37, 38, 41, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 9, 12, 14, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 38, 41, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 9, 12, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 38, 41, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 13, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 37, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 13, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 37, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 13, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 37, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 14, 15, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 35, 36, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 14, 15, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 35, 36, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 36, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 14, 16, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 34, 36, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 14, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 36, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 13, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 37, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 13, 14, 15, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 35, 36, 37, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 13, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 37, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 13, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 37, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 13, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 37, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 35, 36, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 34, 35, 36, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 35, 36, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 35, 36, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 14, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 36, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 14, 16, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 34, 36, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17, 18, 19, 22, 28, 31, 32, 33, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17, 18, 21, 22, 28, 29, 32, 33, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17, 18, 22, 23, 27, 28, 32, 33, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17, 18, 22, 25, 28, 32, 33, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 18, 19, 21, 22, 28, 29, 31, 32, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 18, 19, 22, 23, 27, 28, 31, 32, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 18, 19, 22, 25, 28, 31, 32, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 18, 21, 22, 23, 27, 28, 29, 32, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 18, 21, 22, 25, 28, 29, 32, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 18, 22, 23, 25, 27, 28, 32, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 17, 18, 19, 21, 22, 28, 29, 31, 32, 33, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 17, 18, 19, 22, 23, 27, 28, 31, 32, 33, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 17, 18, 19, 22, 25, 28, 31, 32, 33, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 17, 18, 21, 22, 25, 28, 29, 32, 33, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 17, 18, 22, 23, 25, 27, 28, 32, 33, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 18, 19, 21, 22, 25, 28, 29, 31, 32, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 18, 19, 22, 23, 25, 27, 28, 31, 32, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 18, 21, 22, 23, 25, 27, 28, 29, 32, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 17, 18, 19, 22, 23, 27, 28, 31, 32, 33, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 18, 19, 21, 22, 25, 28, 29, 31, 32, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 18, 19, 22, 23, 25, 27, 28, 31, 32, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 18, 21, 22, 23, 25, 27, 28, 29, 32, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 17, 18, 19, 22, 23, 25, 27, 28, 31, 32, 33, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 17, 18, 21, 22, 23, 27, 28, 29, 32, 33, 35, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 18, 19, 21, 22, 25, 28, 29, 31, 32, 35, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 18, 21, 22, 23, 25, 27, 28, 29, 32, 35, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 17, 18, 21, 22, 23, 25, 27, 28, 29, 32, 33, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 17, 18, 19, 22, 23, 25, 27, 28, 31, 32, 33, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 17, 18, 21, 22, 23, 25, 27, 28, 29, 32, 33, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 15, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 35, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 13, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 37, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 13, 15, 18, 19, 22, 23, 25, 27, 28, 31, 32, 35, 37, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 11, 12, 15, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 35, 38, 39, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 12, 13, 15, 17, 18, 19, 22, 23, 25, 27, 28, 31, 32, 33, 35, 37, 38, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 13, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 37, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 8, 9, 11, 12, 15, 17, 18, 19, 21, 22, 25, 28, 29, 31, 32, 33, 35, 38, 39, 41, 42, 45, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 17, 18, 19, 21, 22, 28, 29, 31, 32, 33, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 17, 18, 19, 22, 23, 27, 28, 31, 32, 33, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 18, 19, 21, 22, 25, 28, 29, 31, 32, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 18, 19, 22, 23, 25, 27, 28, 31, 32, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 18, 21, 22, 23, 25, 27, 28, 29, 32, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 17, 18, 19, 21, 22, 25, 28, 29, 31, 32, 33, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 17, 18, 19, 22, 23, 25, 27, 28, 31, 32, 33, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 17, 18, 19, 22, 23, 25, 27, 28, 31, 32, 33, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 15, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 35, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 12, 13, 15, 17, 18, 21, 22, 23, 25, 27, 28, 29, 32, 33, 35, 37, 38, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 37, 38, 41, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 38, 41, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 9, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 41, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 11, 12, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 38, 39, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 11, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 39, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 12, 13, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 37, 38, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 12, 13, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 37, 38, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 38, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 12, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 38, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 9, 11, 12, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 38, 39, 41, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 9, 11, 12, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 38, 39, 41, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 9, 11, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 39, 41, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 9, 12, 14, 15, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 35, 36, 38, 41, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 9, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 38, 41, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 9, 12, 14, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 36, 38, 41, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 12, 13, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 37, 38, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 12, 13, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 37, 38, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 12, 13, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 37, 38, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 12, 13, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 37, 38, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 12, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 38, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 6, 7, 8, 9, 11, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 39, 41, 42, 43, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 7, 8, 9, 12, 13, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 37, 38, 41, 42, 43, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 9, 11, 12, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 38, 39, 41, 42, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 9, 11, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 38, 39, 41, 42, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 9, 11, 12, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 38, 39, 41, 42, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 9, 12, 14, 15, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 35, 36, 38, 41, 42, 44, 46, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17, 18, 19, 24, 26, 31, 32, 33, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 13, 16, 17, 18, 19, 24, 26, 31, 32, 33, 34, 37, 39, 40, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 14, 17, 18, 19, 23, 24, 26, 27, 31, 32, 33, 36, 39, 40, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 15, 17, 18, 19, 20, 24, 26, 30, 31, 32, 33, 35, 39, 40, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 17, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 33, 39, 40, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 37, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 35, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 35, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 35, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 34, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 32, 33, 34, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 18, 19, 22, 23, 24, 26, 27, 28, 31, 32, 34, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 34, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 16, 17, 18, 24, 26, 32, 33, 34, 37, 38, 39, 40, 41, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 17, 18, 23, 24, 26, 27, 32, 33, 36, 38, 39, 40, 41, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 15, 17, 18, 20, 24, 26, 30, 32, 33, 35, 38, 39, 40, 41, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 38, 39, 40, 41, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 14, 16, 17, 18, 23, 24, 26, 27, 32, 33, 34, 36, 37, 39, 40, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 15, 16, 17, 18, 20, 24, 26, 30, 32, 33, 34, 35, 37, 39, 40, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 16, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 34, 37, 39, 40, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 10, 11, 14, 15, 17, 18, 20, 23, 24, 26, 27, 30, 32, 33, 35, 36, 39, 40, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 10, 11, 14, 17, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 33, 36, 39, 40, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 10, 11, 15, 17, 18, 20, 21, 22, 24, 26, 28, 29, 30, 32, 33, 35, 39, 40, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 16, 17, 18, 19, 31, 32, 33, 34, 37, 38, 39, 40, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 14, 17, 18, 19, 23, 27, 31, 32, 33, 36, 38, 39, 40, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 15, 17, 18, 19, 20, 30, 31, 32, 33, 35, 38, 39, 40, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 17, 18, 19, 21, 22, 28, 29, 31, 32, 33, 38, 39, 40, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 37, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 37, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 36, 37, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 37, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 37, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 15, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 35, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 17, 18, 19, 22, 24, 26, 28, 31, 32, 33, 34, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 34, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 32, 33, 34, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 34, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 10, 11, 13, 14, 16, 17, 18, 19, 23, 27, 31, 32, 33, 34, 36, 37, 39, 40, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 10, 11, 13, 16, 17, 18, 19, 21, 22, 28, 29, 31, 32, 33, 34, 37, 39, 40, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 10, 11, 14, 15, 17, 18, 19, 20, 23, 27, 30, 31, 32, 33, 35, 36, 39, 40, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 10, 11, 14, 17, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 33, 36, 39, 40, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 10, 11, 15, 17, 18, 19, 20, 21, 22, 28, 29, 30, 31, 32, 33, 35, 39, 40, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 37, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 37, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 37, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 37, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 15, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 35, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 15, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 35, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 16, 18, 19, 22, 23, 24, 26, 27, 28, 31, 32, 34, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 16, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 34, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 37, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 15, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 35, 36, 37, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 37, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 16, 17, 18, 19, 22, 24, 26, 28, 31, 32, 33, 34, 36, 37, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 32, 33, 34, 36, 37, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 37, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 16, 18, 19, 22, 23, 24, 26, 27, 28, 31, 32, 34, 36, 37, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 37, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 37, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 35, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 34, 35, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 35, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 35, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 33, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17, 18, 19, 22, 23, 24, 26, 27, 28, 31, 32, 33, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17, 18, 19, 22, 24, 25, 26, 28, 31, 32, 33, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 33, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17, 18, 21, 22, 24, 25, 26, 28, 29, 32, 33, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 32, 33, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 18, 19, 21, 22, 23, 24, 26, 27, 28, 29, 31, 32, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 18, 19, 22, 23, 24, 25, 26, 27, 28, 31, 32, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 15, 16, 17, 18, 20, 30, 32, 33, 34, 35, 37, 38, 39, 40, 41, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 10, 11, 14, 15, 17, 18, 20, 21, 22, 23, 27, 28, 29, 30, 32, 33, 35, 36, 39, 40, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 16, 18, 19, 24, 26, 31, 32, 34, 37, 38, 39, 40, 41, 42, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15, 18, 19, 20, 24, 26, 30, 31, 32, 35, 38, 39, 40, 41, 42, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 38, 39, 40, 41, 42, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14, 16, 18, 19, 23, 24, 26, 27, 31, 32, 34, 36, 37, 39, 40, 42, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 15, 16, 18, 19, 20, 24, 26, 30, 31, 32, 34, 35, 37, 39, 40, 42, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 8, 10, 11, 14, 15, 18, 19, 20, 23, 24, 26, 27, 30, 31, 32, 35, 36, 39, 40, 42, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 8, 10, 11, 14, 18, 19, 21, 22, 23, 24, 26, 27, 28, 29, 31, 32, 36, 39, 40, 42, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 8, 10, 11, 15, 18, 19, 20, 21, 22, 24, 26, 28, 29, 30, 31, 32, 35, 39, 40, 42, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 37, 38, 39, 40, 41, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 18, 20, 21, 22, 24, 26, 28, 29, 30, 32, 35, 38, 39, 40, 41, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 10, 11, 13, 14, 15, 16, 18, 20, 23, 24, 26, 27, 30, 32, 34, 35, 36, 37, 39, 40, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 10, 11, 13, 14, 16, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 34, 36, 37, 39, 40, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15, 16, 18, 19, 20, 30, 31, 32, 34, 35, 37, 38, 39, 40, 41, 42, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 15, 18, 19, 20, 21, 22, 28, 29, 30, 31, 32, 35, 38, 39, 40, 41, 42, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 15, 16, 18, 20, 21, 22, 28, 29, 30, 32, 34, 35, 37, 38, 39, 40, 41, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 10, 11, 13, 14, 15, 16, 18, 20, 21, 22, 23, 27, 28, 29, 30, 32, 34, 35, 36, 37, 39, 40, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 16, 17, 18, 19, 24, 26, 31, 32, 33, 34, 37, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 36, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 36, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 17, 18, 19, 23, 24, 26, 27, 31, 32, 33, 36, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 17, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 33, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 36, 37, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 37, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 36, 37, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 37, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 37, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 17, 18, 19, 22, 24, 26, 28, 31, 32, 33, 34, 36, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 34, 36, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 32, 33, 34, 36, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 36, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 18, 19, 22, 23, 24, 26, 27, 28, 31, 32, 34, 36, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 36, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 36, 37, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 37, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 37, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 37, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 15, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 35, 36, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 16, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 34, 36, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 36, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 16, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 34, 36, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 36, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 15, 17, 18, 19, 20, 21, 22, 24, 26, 28, 29, 30, 31, 32, 33, 35, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 37, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 15, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 35, 36, 37, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 37, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 32, 33, 34, 36, 37, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 37, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 18, 19, 22, 23, 24, 26, 27, 28, 31, 32, 34, 36, 37, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 37, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 37, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 14, 15, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 35, 36, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 14, 16, 17, 18, 21, 22, 24, 25, 26, 28, 29, 32, 33, 34, 36, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 14, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 32, 33, 34, 36, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 14, 16, 18, 19, 22, 23, 24, 25, 26, 27, 28, 31, 32, 34, 36, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 9, 11, 12, 13, 14, 16, 17, 18, 23, 24, 26, 27, 32, 33, 34, 36, 37, 38, 39, 41, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 9, 11, 12, 14, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 38, 39, 41, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 9, 11, 12, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 38, 39, 41, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 9, 11, 12, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 38, 39, 41, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 9, 12, 13, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 37, 38, 41, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 13, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 37, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 13, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 37, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 14, 15, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 35, 36, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 14, 15, 16, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 34, 35, 36, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 14, 15, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 35, 36, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 14, 15, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 35, 36, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 14, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 36, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 14, 16, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 34, 36, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 13, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 37, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 13, 14, 15, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 35, 36, 37, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 35, 36, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 34, 35, 36, 38, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 7, 8, 9, 11, 12, 15, 18, 19, 20, 21, 22, 24, 26, 28, 29, 30, 31, 32, 35, 38, 39, 41, 42, 43, 46, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17, 18, 19, 21, 22, 28, 29, 31, 32, 33, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17, 18, 19, 22, 23, 27, 28, 31, 32, 33, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17, 18, 19, 22, 25, 28, 31, 32, 33, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17, 18, 21, 22, 25, 28, 29, 32, 33, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17, 18, 22, 23, 25, 27, 28, 32, 33, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 18, 19, 21, 22, 25, 28, 29, 31, 32, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 18, 19, 22, 23, 25, 27, 28, 31, 32, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 18, 21, 22, 23, 25, 27, 28, 29, 32, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 17, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 33, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 17, 18, 19, 21, 22, 25, 28, 29, 31, 32, 33, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 17, 18, 19, 22, 23, 25, 27, 28, 31, 32, 33, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 17, 18, 19, 22, 23, 25, 27, 28, 31, 32, 33, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 15, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 35, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 12, 13, 15, 17, 18, 21, 22, 23, 25, 27, 28, 29, 32, 33, 35, 37, 38, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 17, 18, 19, 21, 22, 25, 28, 29, 31, 32, 33, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 17, 18, 19, 22, 23, 25, 27, 28, 31, 32, 33, 35, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 3, 7, 8, 9, 11, 12, 13, 17, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 33, 37, 38, 39, 41, 42, 43, 47, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 38, 39, 41, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 37, 38, 41, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 37, 38, 41, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 38, 41, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 11, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 38, 39, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 12, 13, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 37, 38, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 9, 11, 12, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 38, 39, 41, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 9, 11, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 38, 39, 41, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 9, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 36, 38, 39, 41, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 9, 11, 12, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 38, 39, 41, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 9, 12, 14, 15, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 35, 36, 38, 41, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 12, 13, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 37, 38, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 9, 11, 12, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 38, 39, 41, 42, 44, 46, 48, 49]],
    [50, [1, 2, 4, 6, 8, 9, 11, 12, 14, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 36, 38, 39, 41, 42, 44, 46, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 22, 24, 26, 28, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 35, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 35, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 35, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17, 18, 19, 22, 24, 26, 28, 31, 32, 33, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 32, 33, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 18, 19, 22, 23, 24, 26, 27, 28, 31, 32, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 37, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 36, 37, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 37, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 37, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 37, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 15, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 35, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 15, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 35, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 15, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 35, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16, 17, 18, 19, 22, 24, 26, 28, 31, 32, 33, 34, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 34, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16, 18, 19, 22, 23, 24, 26, 27, 28, 31, 32, 34, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 34, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 35, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 35, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 17, 18, 19, 22, 24, 26, 28, 31, 32, 33, 34, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 34, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 32, 33, 34, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 18, 19, 22, 23, 24, 26, 27, 28, 31, 32, 34, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 34, 35, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16, 17, 18, 22, 23, 24, 26, 27, 28, 32, 33, 34, 35, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 35, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16, 18, 19, 22, 23, 24, 26, 27, 28, 31, 32, 34, 35, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 35, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 35, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 17, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 33, 34, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 17, 18, 21, 22, 24, 25, 26, 28, 29, 32, 33, 34, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 32, 33, 34, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 18, 19, 21, 22, 23, 24, 26, 27, 28, 29, 31, 32, 34, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 18, 19, 22, 23, 24, 25, 26, 27, 28, 31, 32, 34, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 34, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 36, 37, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 37, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 37, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 15, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 35, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 15, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 35, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 16, 17, 18, 19, 22, 24, 26, 28, 31, 32, 33, 34, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 16, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 34, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 16, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 34, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 37, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 37, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14, 16, 17, 18, 19, 22, 24, 26, 28, 31, 32, 33, 34, 36, 37, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 37, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 37, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 15, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 35, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 17, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 33, 34, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 17, 18, 19, 22, 24, 25, 26, 28, 31, 32, 33, 34, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 17, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 33, 34, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 17, 18, 21, 22, 24, 25, 26, 28, 29, 32, 33, 34, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 32, 33, 34, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 34, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 37, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 14, 15, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 35, 36, 37, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 37, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 14, 16, 18, 19, 22, 23, 24, 26, 27, 28, 31, 32, 34, 36, 37, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 37, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 37, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 15, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 35, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 15, 16, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 34, 35, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 15, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 35, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 15, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 35, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 16, 18, 19, 21, 22, 23, 24, 26, 27, 28, 29, 31, 32, 34, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 16, 18, 19, 22, 23, 24, 25, 26, 27, 28, 31, 32, 34, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 16, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 34, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 37, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 15, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 35, 36, 37, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 16, 17, 18, 19, 22, 23, 24, 26, 27, 28, 31, 32, 33, 34, 36, 37, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 16, 17, 18, 19, 22, 24, 25, 26, 28, 31, 32, 33, 34, 36, 37, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 32, 33, 34, 36, 37, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 16, 18, 19, 22, 23, 24, 25, 26, 27, 28, 31, 32, 34, 36, 37, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 35, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 34, 35, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 27, 28, 29, 31, 32, 33, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 33, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17, 18, 19, 22, 23, 24, 25, 26, 27, 28, 31, 32, 33, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 33, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 18, 19, 21, 22, 23, 24, 25, 26, 27, 28, 29, 31, 32, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 16, 17, 18, 19, 22, 24, 26, 28, 31, 32, 33, 34, 36, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 16, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 34, 36, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 32, 33, 34, 36, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 36, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 16, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 34, 36, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 36, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 16, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 34, 36, 37, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 32, 33, 34, 36, 37, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 37, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 37, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 36, 37, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 37, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 17, 18, 19, 22, 23, 24, 26, 27, 28, 31, 32, 33, 34, 36, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 17, 18, 19, 22, 24, 25, 26, 28, 31, 32, 33, 34, 36, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 17, 18, 21, 22, 24, 25, 26, 28, 29, 32, 33, 34, 36, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 32, 33, 34, 36, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 36, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 18, 19, 22, 23, 24, 25, 26, 27, 28, 31, 32, 34, 36, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 37, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 37, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 37, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 15, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 35, 36, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 16, 17, 18, 21, 22, 24, 25, 26, 28, 29, 32, 33, 34, 36, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 36, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 11, 12, 14, 16, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 34, 36, 38, 39, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 37, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 15, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 35, 36, 37, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 32, 33, 34, 36, 37, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 18, 19, 22, 23, 24, 25, 26, 27, 28, 31, 32, 34, 36, 37, 38, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 35, 36, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 8, 11, 12, 14, 15, 16, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 34, 35, 36, 38, 39, 42, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17, 18, 19, 21, 22, 23, 27, 28, 29, 31, 32, 33, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17, 18, 19, 21, 22, 25, 28, 29, 31, 32, 33, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17, 18, 19, 22, 23, 25, 27, 28, 31, 32, 33, 35, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 17, 18, 19, 21, 22, 23, 25, 27, 28, 29, 31, 32, 33, 37, 38, 39, 41, 42, 43, 45, 47, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 38, 39, 41, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 37, 38, 41, 42, 43, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 9, 11, 12, 14, 15, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 35, 36, 38, 39, 41, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 9, 11, 12, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 38, 39, 41, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 4, 5, 6, 8, 9, 11, 12, 14, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 36, 38, 39, 41, 42, 44, 45, 46, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 16, 17, 18, 19, 24, 26, 31, 32, 33, 34, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 17, 18, 19, 23, 24, 26, 27, 31, 32, 33, 36, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15, 17, 18, 19, 20, 24, 26, 30, 31, 32, 33, 35, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 33, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 18, 22, 24, 26, 28, 32, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 22, 24, 25, 26, 28, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 35, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 35, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 35, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 17, 18, 19, 22, 24, 26, 28, 31, 32, 33, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 32, 33, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 18, 19, 22, 23, 24, 26, 27, 28, 31, 32, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 35, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 35, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 35, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 17, 18, 19, 22, 24, 26, 28, 31, 32, 33, 34, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 34, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 32, 33, 34, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 34, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 17, 18, 19, 22, 24, 26, 28, 31, 32, 33, 34, 35, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 34, 35, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 17, 18, 22, 23, 24, 26, 27, 28, 32, 33, 34, 35, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 35, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 35, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 18, 19, 22, 23, 24, 26, 27, 28, 31, 32, 34, 35, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 35, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 35, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17, 18, 19, 22, 23, 24, 26, 27, 28, 31, 32, 33, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17, 18, 19, 22, 24, 25, 26, 28, 31, 32, 33, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 33, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17, 18, 21, 22, 24, 25, 26, 28, 29, 32, 33, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 32, 33, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 18, 19, 21, 22, 23, 24, 26, 27, 28, 29, 31, 32, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 18, 19, 22, 23, 24, 25, 26, 27, 28, 31, 32, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14, 16, 17, 18, 19, 23, 24, 26, 27, 31, 32, 33, 34, 36, 37, 39, 40, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 13, 15, 16, 17, 18, 19, 20, 24, 26, 30, 31, 32, 33, 34, 35, 37, 39, 40, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 14, 15, 17, 18, 19, 20, 23, 24, 26, 27, 30, 31, 32, 33, 35, 36, 39, 40, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 14, 17, 18, 19, 21, 22, 23, 24, 26, 27, 28, 29, 31, 32, 33, 36, 39, 40, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 15, 17, 18, 19, 20, 21, 22, 24, 26, 28, 29, 30, 31, 32, 33, 35, 39, 40, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 35, 36, 37, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 37, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 35, 36, 37, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 37, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 17, 18, 19, 22, 24, 26, 28, 31, 32, 33, 34, 36, 37, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 37, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 18, 19, 22, 23, 24, 26, 27, 28, 31, 32, 34, 36, 37, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 37, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 37, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 15, 16, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 34, 35, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 15, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 35, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 15, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 35, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 15, 16, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 34, 35, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 15, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 35, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 15, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 35, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16, 17, 18, 19, 22, 24, 25, 26, 28, 31, 32, 33, 34, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16, 17, 18, 21, 22, 24, 25, 26, 28, 29, 32, 33, 34, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16, 18, 19, 21, 22, 23, 24, 26, 27, 28, 29, 31, 32, 34, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16, 18, 19, 22, 23, 24, 25, 26, 27, 28, 31, 32, 34, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 34, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16, 17, 18, 22, 23, 24, 26, 27, 28, 32, 33, 34, 35, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 35, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16, 18, 19, 22, 23, 24, 26, 27, 28, 31, 32, 34, 35, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 35, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 17, 18, 19, 22, 23, 24, 26, 27, 28, 31, 32, 33, 34, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 17, 18, 19, 22, 24, 25, 26, 28, 31, 32, 33, 34, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 17, 18, 21, 22, 24, 25, 26, 28, 29, 32, 33, 34, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 32, 33, 34, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 18, 19, 22, 23, 24, 25, 26, 27, 28, 31, 32, 34, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16, 17, 18, 21, 22, 24, 25, 26, 28, 29, 32, 33, 34, 35, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 32, 33, 34, 35, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16, 18, 19, 22, 23, 24, 25, 26, 27, 28, 31, 32, 34, 35, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 17, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 33, 34, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 18, 19, 21, 22, 23, 24, 25, 26, 27, 28, 29, 31, 32, 34, 36, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14, 16, 17, 18, 23, 24, 26, 27, 32, 33, 34, 36, 37, 38, 39, 40, 41, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 15, 16, 17, 18, 20, 24, 26, 30, 32, 33, 34, 35, 37, 38, 39, 40, 41, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 16, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 34, 37, 38, 39, 40, 41, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 15, 17, 18, 20, 23, 24, 26, 27, 30, 32, 33, 35, 36, 38, 39, 40, 41, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 17, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 33, 36, 38, 39, 40, 41, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 14, 15, 16, 17, 18, 20, 23, 24, 26, 27, 30, 32, 33, 34, 35, 36, 37, 39, 40, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 15, 16, 17, 18, 20, 21, 22, 24, 26, 28, 29, 30, 32, 33, 34, 35, 37, 39, 40, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 10, 11, 14, 15, 17, 18, 20, 21, 22, 23, 24, 26, 27, 28, 29, 30, 32, 33, 35, 36, 39, 40, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 16, 17, 18, 19, 21, 22, 28, 29, 31, 32, 33, 34, 37, 38, 39, 40, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14, 16, 17, 18, 19, 22, 24, 26, 28, 31, 32, 33, 34, 36, 37, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 37, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 37, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 15, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 35, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 15, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 35, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 16, 17, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 33, 34, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 16, 17, 18, 19, 22, 24, 25, 26, 28, 31, 32, 33, 34, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 16, 17, 18, 21, 22, 24, 25, 26, 28, 29, 32, 33, 34, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 16, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 34, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 37, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14, 16, 17, 18, 19, 22, 24, 25, 26, 28, 31, 32, 33, 34, 36, 37, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 17, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 33, 34, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 12, 14, 16, 17, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 33, 34, 36, 38, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 10, 11, 14, 15, 17, 18, 19, 20, 21, 22, 23, 27, 28, 29, 30, 31, 32, 33, 35, 36, 39, 40, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 37, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 14, 15, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 35, 36, 37, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 14, 16, 18, 19, 22, 23, 24, 25, 26, 27, 28, 31, 32, 34, 36, 37, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 35, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 15, 16, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 34, 35, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 11, 12, 14, 16, 18, 19, 21, 22, 23, 24, 25, 26, 27, 28, 29, 31, 32, 34, 36, 38, 39, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 16, 17, 18, 19, 22, 23, 24, 25, 26, 27, 28, 31, 32, 33, 34, 36, 37, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17, 18, 19, 21, 22, 23, 24, 25, 26, 27, 28, 29, 31, 32, 33, 34, 36, 38, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 15, 16, 18, 19, 20, 24, 26, 30, 31, 32, 34, 35, 37, 38, 39, 40, 41, 42, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15, 18, 19, 20, 21, 22, 24, 26, 28, 29, 30, 31, 32, 35, 38, 39, 40, 41, 42, 43, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 19, 22, 24, 26, 28, 31, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 19, 23, 24, 26, 27, 31, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 16, 17, 18, 19, 22, 24, 25, 26, 28, 31, 32, 33, 34, 36, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 16, 17, 18, 21, 22, 24, 25, 26, 28, 29, 32, 33, 34, 36, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 32, 33, 34, 36, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 36, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14, 16, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 34, 36, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 16, 17, 18, 21, 22, 24, 25, 26, 28, 29, 32, 33, 34, 36, 37, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 32, 33, 34, 36, 37, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16, 17, 18, 19, 22, 23, 24, 25, 26, 27, 28, 31, 32, 33, 34, 36, 38, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17, 18, 22, 24, 26, 28, 32, 33, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 18, 19, 22, 24, 26, 28, 31, 32, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 18, 21, 22, 24, 26, 28, 29, 32, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 18, 22, 23, 24, 26, 27, 28, 32, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 18, 22, 24, 25, 26, 28, 32, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 19, 22, 24, 26, 28, 31, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 22, 23, 24, 26, 27, 28, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 19, 22, 23, 24, 26, 27, 28, 31, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 17, 18, 19, 22, 24, 26, 28, 31, 32, 33, 34, 35, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 34, 35, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 17, 18, 22, 23, 24, 26, 27, 28, 32, 33, 34, 35, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 35, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 35, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 34, 35, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 35, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 35, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 17, 18, 19, 22, 23, 24, 26, 27, 28, 31, 32, 33, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 17, 18, 19, 22, 24, 25, 26, 28, 31, 32, 33, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 17, 18, 21, 22, 24, 25, 26, 28, 29, 32, 33, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 32, 33, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 18, 19, 21, 22, 23, 24, 26, 27, 28, 29, 31, 32, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 18, 19, 22, 23, 24, 25, 26, 27, 28, 31, 32, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 34, 35, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16, 17, 18, 22, 23, 24, 26, 27, 28, 32, 33, 34, 35, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 35, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 35, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 35, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 17, 18, 19, 22, 24, 25, 26, 28, 31, 32, 33, 34, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 17, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 33, 34, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 17, 18, 21, 22, 24, 25, 26, 28, 29, 32, 33, 34, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 32, 33, 34, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 34, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 17, 18, 19, 22, 23, 24, 26, 27, 28, 31, 32, 33, 34, 35, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 17, 18, 19, 22, 24, 25, 26, 28, 31, 32, 33, 34, 35, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 17, 18, 21, 22, 24, 25, 26, 28, 29, 32, 33, 34, 35, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 32, 33, 34, 35, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 35, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 18, 19, 22, 23, 24, 25, 26, 27, 28, 31, 32, 34, 35, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17, 18, 19, 22, 23, 24, 25, 26, 27, 28, 31, 32, 33, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 33, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 16, 18, 19, 21, 22, 23, 24, 25, 26, 27, 28, 29, 31, 32, 34, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 35, 36, 37, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 37, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 35, 36, 37, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 17, 18, 19, 22, 24, 25, 26, 28, 31, 32, 33, 34, 36, 37, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 18, 19, 22, 23, 24, 25, 26, 27, 28, 31, 32, 34, 36, 37, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 15, 16, 17, 18, 21, 22, 24, 25, 26, 28, 29, 32, 33, 34, 35, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 35, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 15, 16, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 34, 35, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16, 18, 19, 21, 22, 23, 24, 25, 26, 27, 28, 29, 31, 32, 34, 36, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 32, 33, 34, 35, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16, 18, 19, 22, 23, 24, 25, 26, 27, 28, 31, 32, 34, 35, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 17, 18, 19, 22, 23, 24, 25, 26, 27, 28, 31, 32, 33, 34, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14, 16, 17, 18, 19, 22, 24, 25, 26, 28, 31, 32, 33, 34, 36, 37, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14, 16, 17, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 33, 34, 36, 38, 39, 41, 42, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 19, 22, 24, 25, 26, 28, 31, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 21, 22, 24, 25, 26, 28, 29, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17, 18, 19, 23, 24, 26, 27, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 16, 17, 18, 19, 20, 24, 26, 30, 31, 32, 33, 34, 35, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 16, 17, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 33, 34, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 17, 18, 19, 20, 23, 24, 26, 27, 30, 31, 32, 33, 35, 36, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15, 17, 18, 19, 20, 21, 22, 24, 26, 28, 29, 30, 31, 32, 33, 35, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17, 18, 19, 22, 24, 26, 28, 31, 32, 33, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17, 18, 21, 22, 24, 26, 28, 29, 32, 33, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17, 18, 22, 23, 24, 26, 27, 28, 32, 33, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17, 18, 22, 24, 25, 26, 28, 32, 33, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 18, 19, 22, 24, 25, 26, 28, 31, 32, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 18, 21, 22, 23, 24, 26, 27, 28, 29, 32, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 18, 21, 22, 24, 25, 26, 28, 29, 32, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 18, 22, 23, 24, 25, 26, 27, 28, 32, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 19, 22, 23, 24, 26, 27, 28, 31, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 19, 22, 24, 25, 26, 28, 31, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 21, 22, 24, 25, 26, 28, 29, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 19, 22, 23, 24, 25, 26, 27, 28, 31, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 17, 18, 19, 22, 24, 25, 26, 28, 31, 32, 33, 34, 35, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 17, 18, 21, 22, 24, 25, 26, 28, 29, 32, 33, 34, 35, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 32, 33, 34, 35, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 35, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 34, 35, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 17, 18, 19, 22, 23, 24, 25, 26, 27, 28, 31, 32, 33, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 18, 19, 21, 22, 23, 24, 25, 26, 27, 28, 29, 31, 32, 34, 36, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16, 17, 18, 21, 22, 24, 25, 26, 28, 29, 32, 33, 34, 35, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 32, 33, 34, 35, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 17, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 33, 34, 36, 37, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16, 17, 18, 19, 22, 23, 24, 25, 26, 27, 28, 31, 32, 33, 34, 35, 36, 38, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 20, 23, 24, 26, 27, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17, 18, 19, 21, 22, 24, 26, 28, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17, 18, 19, 22, 24, 25, 26, 28, 31, 32, 33, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17, 18, 21, 22, 24, 25, 26, 28, 29, 32, 33, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 32, 33, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 18, 21, 22, 23, 24, 25, 26, 27, 28, 29, 32, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 27, 28, 29, 31, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 19, 22, 23, 24, 25, 26, 27, 28, 31, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24, 25, 26, 27, 28, 29, 31, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 23, 24, 26, 27, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24, 26, 27, 28, 29, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17, 18, 19, 21, 22, 23, 24, 26, 27, 28, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17, 18, 19, 21, 22, 24, 25, 26, 28, 29, 31, 32, 33, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]],
    [50, [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24, 25, 26, 27, 28, 29, 31, 32, 33, 34, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47, 48, 49]]
]

